Reduction type of smooth quartics

Let $C/K$ be a smooth plane quartic over a discrete valuation field. We characterize the type of reduction (i.e. smooth plane quartic, hyperelliptic genus 3 curve or bad) over $K$ in terms of the existence of a special plane quartic model and, over $\bar{K}$, in terms of the valuations of certain algebraic invariants of $C$ when the characteristic of the residue field is not $2,\,3,\,5$ or $7$. On the way, we gather several results of general interest on geometric invariant theory over an arbitrary ring $R$ in the spirit of (Seshadri 1977). For instance when $R$ is a discrete valuation ring, we show the existence of a homogeneous system of parameters over $R$. We exhibit explicit ones for ternary quartic forms under the action of $\textrm{SL}_{3,R}$ depending only on the characteristic $p$ of the residue field. We illustrate our results with the case of Picard curves for which we give simple criteria for the type of reduction.

==> anc/DixmierHSOP.txt <==
// Homogenous system of parameters (HSOP) for the algebra of invariants
//           of ternary quartic forms under the action of SL3
// =========================================================================

// HSOPs given as a function of  I3, ..., I27

// For the definition of I3, ..., I27, see [Dixmier], [Echidna] or [Elsenhans].

// [Dixmier]   J. Dixmier. On the projective invariants of quartic plane curves.
//             Adv. in Math., 64:279-304, 1987.
// [Echidna]   D. Kohel. Echidna Algorithms Algorithms for Elliptic Curves and
//             Higher Dimensional Analogues, http://iml.univ-mrs.fr/~kohel/alg/
// [Elsenhans] A.-S. Elsenhans. Explicit computations of invariants of plane
//             quartic curves. J. Symbolic Comput., 68(part2): 109-115, 2015.



// Any fields, of characteristic p <> 2, 3, 5, 7, 19, 47, 277 and 523
// ------------------------------------------------------------------

DixmierHSOP := [
  I3, I6, I9, I12, I15, I18, I27
];


// Fields of characteristic 7, 19, 47, 277 and 523
// -----------------------------------------------

DixmierHSOPBadPrimes := [
  I3, I6, I9 - J9, I12, I15, I18, I27
];


// Fields of characteristic 5
// --------------------------

DixmierHSOPMod5 := [

   // deg. 3
  I3,

   // deg. 6
  I6,

   // deg. 9
  (J9 + 3*I9)/5,

   // deg. 12
  I12,

   // deg. 15
  (-64*I3^3*I6-24*I3*I6^2+39*I3*I12-11*I3*J12+42*I6*I9-21*I6*J9-1143*I15+J15)/5^3
  +(253*I3^2*I9-79*I3^2*J9)/5^4,

   // deg. 18
  I18,

   // deg. 27
  I27
];


// Fields of characteristic 2
// --------------------------

DixmierHSOPMod2 := [

   // deg. 3
   144*I3,

   // deg. 9
   26873856*I9,

   // deg. 12
   34828517376*I12,

   // deg. 15
   11851370496*I3^5-487599243264*I3^3*I6+5015306502144*I3*I6^2-2507653251072*I3*I12-487599243264*I3*J12-1671768834048*I6*J9-78991077408768*I15+139314069504*J15,

   // deg. 18
   17332899271409664*I18,

   // deg. 24
   26267354348322816*I3^8-3254793491309395968*I3^6*I6+1094003853232177152*I3^5*I9+101424543392858112*I3^5*J9+34280141534030462976*I3^4*I6^2-921351926895869952*I3^4*I12-317679544458805248*I3^4*J12+5908352039141769216*I3^3*I6*I9-136496581762351104*I3^3*I6*J9+701982420492091392*I3^3*I15-214494628483694592*I3^3*J15-101085468550861160448*I3^2*I6^3+107403310335289982976*I3^2*I6*I12+2924926752050380800*I3^2*I6*J12+6698082262195372032*I3^2*I9^2+7463438095648555008*I3^2*I9*J9+882352903535198208*I3^2*J9^2+273422152781669597184*I3^2*I18-643483885451083776*I3^2*J18+67390312367240773632*I3*I6^2*I9+33695156183620386816*I3*I6^2*J9-1074033103352899829760*I3*I6*I15+122144941165623902208*I3*I9*I12+584985350410076160*I3*I9*J12+18251542932794376192*I3*J9*I12+3919401847747510272*I3*J9*J12-19655507773778558976*I3*I21-12999674453557248*I3*J21-1213025622610333925376*I6^4+606512811305166962688*I6^2*I12-134780624734481547264*I6^2*J12-202170937101722320896*I6*I9^2-56158593639367311360*I6*I9*J9-3743906242624487424*I6*J9^2-3234734993627557134336*I6*I18-1086668786921757474816*I9*I15-935976560656121856*I9*J15-8423789045905096704*J9*I15-935976560656121856*J9*J15-75814101413145870336*I12^2-33695156183620386816*I12*J12-3743906242624487424*J12^2,

   // deg. 27
   1099511627776*I27

];

// Fields of characteristic 3
// --------------------------

// Some normalizations

        i3 := 2^4  * 3^2 * I03;

        i6  := (i3^2 + 2^12 * 3^6 * I06) / 3^2;

        i9  := (2*i3^3 + 2^12 * 3^8 * I09) / 3^1;
        j9  := (3*i3^3 + 79*i9 + 2^12 * 3^7 * J09) / 3^4;

        i12 := (4*i3^4 + 36*i3^2*i6 + 2^16 * 3^12 * I12) / 3^4;
        j12 := (i3*i9 + 2^17 * 3^10 * J12) / 3^2;

        i15 := (2171*i3^5 + 1116*i3^3*i6 + 2673*i3*i6^2 + 2205*i3^2*i9 + 2916*i6*i9 + 2187*i3^2*j9 + 729*i6*j9 + 1701*i3*i12 + 648*i3*j12 + 2^23 * 3^15 * I15) / 3^7;
        j15 := (229*i3^5 + 261*i3^3*i6 + 90*i3*i6^2 + 255*i3^2*i9 + 162*i6*i9 + 243*i3^2*j9 + 90*i3*i12 + 54*i3*j12 + 2^23 * 3^12 * J15) / 3^5;

        i18 := (3685*i3^6 + 4050*i3^4*i6 + 1512*i3^2*i6^2 + 243*i6^3 + 2382*i3^3*i9 + 2700*i3*i6*i9 + 2187*i9^2 + 1944*i3^3*j9 + 1458*i3*i6*j9 + 729*i9*j9 + 702*i3^2*i12 + 1701*i6*i12 + 108*i3^2*j12 + 1944*i6*j12 + 1458*i3*j15 + 2^27 * 3^17 * I18) / 3^7;
        j18 := (230*i3^6 + 384*i3^4*i6 + 198*i3^2*i6^2 + 108*i6^3 + 179*i3^3*i9 + 336*i3*i6*i9 + 162*i9^2 + 195*i3^3*j9 + 117*i3*i6*j9 + 198*i9*j9 + 81*j9^2 + 57*i3^2*i12 + 81*i6*i12 + 15*i3^2*j12 + 27*i6*j12 + 108*i3*i15 + 90*i3*j15 +216*i18 +  2^27 * 3^15 * J18) / 3^5;

        i21 :=  (179*i3^7 + 45*i3^5*i6 + 1908*i3^3*i6^2 + 1377*i3*i6^3 + 285*i3^4*i9 +
            1728*i3^2*i6*i9 + 999*i6^2*i9 + 936*i3*i9^2 + 1026*i3^4*j9 + 1620*i3^2*i6*j9
            + 486*i3*i9*j9 + 639*i3^3*i12 + 1620*i3*i6*i12 + 1161*i9*i12 + 1458*j9*i12 +
            54*i3^3*j12 + 486*i3*i6*j12 + 567*i9*j12 + 1458*j9*j12 + 972*i3^2*i15 +
            243*i3^2*j15 + 2^31 * 3^18 * I21)/3^7;

        j21 := (54*i3^7 + 26*i3^5*i6 + 153*i3^3*i6^2 + 306*i3*i6^3 + 28*i3^4*i9 +
            479*i3^2*i6*i9 + 531*i6^2*i9 + 440*i3*i9^2 + 461*i3^4*j9 + 570*i3^2*i6*j9 +
            192*i3*i9*j9 + 675*i3*j9^2 + 7*i3^3*i12 + 621*i3*i6*i12 + 486*j9*i12 +
            195*i3^3*j12 + 81*i3*i6*j12 + 162*i9*j12 + 486*j9*j12 + 333*i3^2*i15 +
            66*i3^2*j15 + 81*i6*j15 + 99*i3*i18 + 162*i3*j18 + 2^33 * 3^16 * J21) / 3^6;

        i27 := (29205*i3^9 + 136229*i3^7*i6 + 20536*i3^5*i6^2 + 176042*i3^3*i6^3 +
            108072*i3*i6^4 + 108025*i3^6*i9 + 5552*i3^4*i6*i9 + 112933*i3^2*i6^2*i9 +
            702*i6^3*i9 + 6423*i3^3*i9^2 + 72744*i3*i6*i9^2 + 147258*i9^3 + 13634*i3^6*j9
            + 123836*i3^4*i6*j9 + 86529*i3^2*i6^2*j9 + 87642*i6^3*j9 + 109131*i3^3*i9*j9
            + 102306*i3*i6*i9*j9 + 104976*i9^2*j9 + 104832*i3^3*j9^2 + 15741*i3*i6*j9^2 +
            65610*i9*j9^2 + 134865*j9^3 + 54771*i3^5*i12 + 12030*i3^3*i6*i12 +
            148131*i3*i6^2*i12 + 21204*i3^2*i9*i12 + 34506*i6*i9*i12 + 33543*i3^2*j9*i12
            + 67878*i6*j9*i12 + 96822*i3*i12^2 + 22697*i3^5*j12 + 6248*i3^3*i6*j12 +
            1755*i3*i6^2*j12 + 23583*i3^2*i9*j12 + 22788*i6*i9*j12 + 45207*i3^2*j9*j12 +
            66177*i6*j9*j12 + 10251*i3*i12*j12 + 33075*i3*j12^2 + 72504*i3^4*i15 +
            170946*i3^2*i6*i15 + 176904*i6^2*i15 + 55134*i3*i9*i15 + 30618*i3*j9*i15 +
            109593*i12*i15 + 99387*j12*i15 + 7239*i3^4*j15 + 4287*i3^2*i6*j15 +
            41958*i6^2*j15 + 26775*i3*i9*j15 + 26244*i3*j9*j15 + 44226*i12*j15 +
            44064*j12*j15 + 1152*i3^3*i18 + 17784*i3*i6*i18 + 52488*i9*i18 + 6561*j9*i18 +
            56727*i3^3*j18 + 27864*i3*i6*j18 + 6561*i9*j18 + 111537*j9*j18 +
            16605*i3^2*i21 + 16767*i6*i21 + 3510*i3^2*j21 + 1944*i6*j21 + 19683*2^40*I27) / 3^11;


// Now, the HSOP

DixmierHSOPMod3 := [

   // deg. 3
   i3,

   // deg. 27
   2^40*I27,

   // deg. 27
   (18081*I03^9+39926*I03^7*i6+4564*I03^6*i9+17186*I03^6*j9+40249*I03^5*i6^2+32838*
   I03^5*i12+37319*I03^5*j12+47390*I03^4*i6*i9+33932*I03^4*i6*j9+48005*I03^3*i6^3+
   37134*I03^4*i15+35544*I03^4*j15+3300*I03^3*i12*i6+35459*I03^3*i6*j12+16917*I03^3
   *i9^2+8574*I03^3*i9*j9+23886*I03^3*j9^2+44959*I03^2*i6^2*i9+18012*I03^2*i6^2*j9+
   52884*I03*i6^4+11331*I03^3*i18+19386*I03^3*j18+55494*I03^2*i12*i9+846*I03^2*i12*
   j9+46962*I03^2*i15*i6+2757*I03^2*i6*j15+16194*I03^2*i9*j12+35109*I03^2*j12*j9+
   38565*I03*i12*i6^2+43956*I03*i6^2*j12+18141*I03*i6*i9^2+32844*I03*i6*i9*j9+18738
   *I03*i6*j9^2+29538*i6^3*i9+13041*i6^3*j9+1539*I03^2*i21+41256*I03^2*j21+55836*
   I03*i12^2+51615*I03*i12*j12+135*I03*i15*i9+50301*I03*i15*j9+47484*I03*i18*i6+
   53865*I03*i6*j18+6903*I03*i9*j15+37530*I03*j12^2+50301*I03*j15*j9+4617*i12*i6*i9
   +40419*i12*i6*j9+16524*i15*i6^2+9639*i6^2*j15+19953*i6*i9*j12+31428*i6*j12*j9+
   32076*i9^3+15309*i9^2*j9+45927*i9*j9^2+1458*j9^3+46899*i12*i15+17253*i12*j15+
   32319*i15*j12+45927*i18*i9+19683*i18*j9+21141*i21*i6+58077*i6*j21+6561*i9*j18+
   52326*j12*j15+52488*j18*j9)/19683,

   // deg. 36
   (10549611*I03^12+7364416*I03^10*i6+3138590*I03^9*i9+10172602*I03^9*j9+11045879*I03^8*i6^2+3475452*
   I03^8*i12+2987749*I03^8*j12+8017198*I03^7*i6*i9+9532153*I03^7*i6*j9+10315018*I03^6*i6^3+13572864*
   I03^7*i15+1843503*I03^7*j15+12532413*I03^6*i12*i6+1442575*I03^6*i6*j12+3435273*I03^6*i9^2+10362732
   *I03^6*i9*j9+2447784*I03^6*j9^2+1133657*I03^5*i6^2*i9+9031980*I03^5*i6^2*j9+1953951*I03^4*i6^4+
   1697094*I03^6*i18+12748941*I03^6*j18+5899743*I03^5*i12*i9+9352629*I03^5*i12*j9+13136490*I03^5*i15*
   i6+10894839*I03^5*i6*j15+9304662*I03^5*i9*j12+1857849*I03^5*j12*j9+9391428*I03^4*i12*i6^2+1846470*
   I03^4*i6^2*j12+8009937*I03^4*i6*i9^2+13312554*I03^4*i6*i9*j9+2605608*I03^4*i6*j9^2+11513757*I03^3*
   i6^3*i9+1928565*I03^3*i6^3*j9+4080348*I03^2*i6^5+9686952*I03^5*i21+3035043*I03^5*j21+542376*I03^4*
   i12^2+379971*I03^4*i12*j12+6544827*I03^4*i15*i9+166698*I03^4*i15*j9+6161787*I03^4*i18*i6+13106205*
   I03^4*i6*j18+1223073*I03^4*i9*j15+2388129*I03^4*j12^2+10090494*I03^4*j15*j9+12519900*I03^3*i12*i6*
   i9+8493930*I03^3*i12*i6*j9+3180897*I03^3*i15*i6^2+11882385*I03^3*i6^2*j15+4492542*I03^3*i6*i9*j12+
   9291285*I03^3*i6*j12*j9+9823491*I03^3*i9^3+13799529*I03^3*i9^2*j9+7437150*I03^3*i9*j9^2+4509594*
   I03^3*j9^3+5299614*I03^2*i12*i6^3+11812050*I03^2*i6^3*j12+8250867*I03^2*i6^2*i9^2+8957124*I03^2*i6
   ^2*i9*j9+10475082*I03^2*i6^2*j9^2+11977956*I03*i6^4*i9+1316412*I03*i6^4*j9+1903743*i6^6+1215081*
   I03^3*i12*i15+11641158*I03^3*i12*j15+6701886*I03^3*i15*j12+6655068*I03^3*i18*i9+8218746*I03^3*i18*
   j9+351378*I03^3*i21*i6+14130045*I03^3*i6*j21+7415226*I03^3*i9*j18+6101685*I03^3*j12*j15+7906005*
   I03^3*j18*j9+10385955*I03^2*i12^2*i6+2093553*I03^2*i12*i6*j12+11713302*I03^2*i12*i9^2+5365386*I03^
   2*i12*i9*j9+5594832*I03^2*i12*j9^2+1692252*I03^2*i15*i6*i9+12700638*I03^2*i15*i6*j9+6939891*I03^2*
   i18*i6^2+2518452*I03^2*i6^2*j18+11731122*I03^2*i6*i9*j15+5535954*I03^2*i6*j12^2+10262619*I03^2*i6*
   j15*j9+10455723*I03^2*i9^2*j12+3631293*I03^2*i9*j12*j9+3010365*I03^2*j12*j9^2+5979825*I03*i12*i6^2
   *i9+13460742*I03*i12*i6^2*j9+12588372*I03*i15*i6^3+5849577*I03*i6^3*j15+2175192*I03*i6^2*i9*j12+
   240948*I03*i6^2*j12*j9+10027395*I03*i6*i9^3+6907707*I03*i6*i9^2*j9+848151*I03*i6*i9*j9^2+4520529*
   I03*i6*j9^3+9442413*i12*i6^4+1211922*i6^4*j12+8947692*i6^3*i9^2+13063842*i6^3*i9*j9+3286332*i6^3*
   j9^2+5412825*I03^3*i27+9133479*I03^2*i12*i18+3482433*I03^2*i12*j18+13482855*I03^2*i15^2+852201*I03
   ^2*i15*j15+4338090*I03^2*i18*j12+3254742*I03^2*i21*i9+2421009*I03^2*i21*j9+6537348*I03^2*i9*j21+
   9956439*I03^2*j12*j18+10335519*I03^2*j15^2+13771539*I03^2*j21*j9+11075697*I03*i12^2*i9+3654477*I03
   *i12^2*j9+13343373*I03*i12*i15*i6+12416328*I03*i12*i6*j15+11218338*I03*i12*i9*j12+686718*I03*i12*
   j12*j9+7707879*I03*i15*i6*j12+6986007*I03*i15*i9^2+9283815*I03*i15*i9*j9+6908733*I03*i15*j9^2+
   11178891*I03*i18*i6*i9+10795032*I03*i18*i6*j9+8299665*I03*i21*i6^2+5863347*I03*i6^2*j21+3270051*
   I03*i6*i9*j18+4196016*I03*i6*j12*j15+4153113*I03*i6*j18*j9+520992*I03*i9^2*j15+3758238*I03*i9*j12^
   2+13904946*I03*i9*j15*j9+13065138*I03*j12^2*j9+10589454*I03*j15*j9^2+6375429*i12^2*i6^2+8715114*
   i12*i6^2*j12+2834433*i12*i6*i9^2+4492260*i12*i6*i9*j9+1402596*i12*i6*j9^2+9377613*i15*i6^2*i9+
   8260299*i15*i6^2*j9+398277*i18*i6^3+9161343*i6^3*j18+10490877*i6^2*i9*j15+2062017*i6^2*j12^2+
   1059966*i6^2*j15*j9+8884809*i6*i9^2*j12+8436771*i6*i9*j12*j9+2291004*i6*j12*j9^2+10333575*i9^4+
   14152077*i9^3*j9+13226976*i9^2*j9^2+4468041*i9*j9^3+10628820*j9^4+1240029*I03*i12*i21+9979281*I03*
   i12*j21+9782451*I03*i15*i18+6318243*I03*i18*j15+11160261*I03*i21*j12+3188646*I03*i27*i6+11658897*
   I03*j12*j21+13935564*I03*j15*j18+14289858*i12^3+734832*i12^2*j12+14158638*i12*i15*i9+7381125*i12*
   i15*j9+5415498*i12*i18*i6+12325932*i12*i6*j18+820125*i12*i9*j15+1677429*i12*j12^2+3306744*i12*j15*
   j9+4782969*i15^2*i6+11752938*i15*i6*j15+5320971*i15*i9*j12+2421009*i15*j12*j9+12569985*i18*i6*j12+
   5373459*i18*i9^2+472392*i18*i9*j9+12990780*i18*j9^2+7150032*i21*i6*i9+11455506*i21*i6*j9+3585465*
   i6*i9*j21+1925289*i6*j12*j18+13759146*i6*j15^2+2598156*i6*j21*j9+1594323*i9^2*j18+1509030*i9*j12*
   j15+13167927*i9*j18*j9+2077650*j12^3+10195794*j12*j15*j9+4251528*j18*j9^2+11160261*i15*i21+1594323
   *i15*j21+3897234*i18^2+5668704*i18*j18+8148762*i21*j15+1594323*i27*i9+1594323*i27*j9+354294*j15*
   j21+12754584*j18^2)/3^14,

   // deg. 36
   (39551616*I03^12+7373225*I03^10*i6+19091476*I03^9*i9+14847458*I03^9*j9+14865409*I03^8*i6^2+12032043
   *I03^8*i12+8039129*I03^8*j12+19317125*I03^7*i6*i9+32687813*I03^7*i6*j9+30144698*I03^6*i6^3+7619598
   *I03^7*i15+23605167*I03^7*j15+33996804*I03^6*i12*i6+1123760*I03^6*i6*j12+10680246*I03^6*i9^2+
   37454898*I03^6*i9*j9+12415338*I03^6*j9^2+32849659*I03^5*i6^2*i9+28331589*I03^5*i6^2*j9+23061906*
   I03^4*i6^4+773298*I03^6*i18+26764722*I03^6*j18+36758097*I03^5*i12*i9+33499557*I03^5*i12*j9+
   15034554*I03^5*i15*i6+14752506*I03^5*i6*j15+9590334*I03^5*i9*j12+15602844*I03^5*j12*j9+11804994*
   I03^4*i12*i6^2+1194780*I03^4*i6^2*j12+19249425*I03^4*i6*i9^2+21654165*I03^4*i6*i9*j9+4368843*I03^4
   *i6*j9^2+4505985*I03^3*i6^3*i9+29385315*I03^3*i6^3*j9+1947591*I03^2*i6^5+11863017*I03^5*i21+
   14915205*I03^5*j21+41821758*I03^4*i12^2+23311638*I03^4*i12*j12+18099180*I03^4*i15*i9+33277635*I03^
   4*i15*j9+28785609*I03^4*i18*i6+6525198*I03^4*i6*j18+36922419*I03^4*i9*j15+30407727*I03^4*j12^2+
   10691352*I03^4*j15*j9+42727365*I03^3*i12*i6*i9+8979822*I03^3*i12*i6*j9+4325481*I03^3*i15*i6^2+
   3578472*I03^3*i6^2*j15+29275341*I03^3*i6*i9*j12+34683111*I03^3*i6*j12*j9+8967618*I03^3*i9^3+
   12868776*I03^3*i9^2*j9+38920770*I03^3*i9*j9^2+10683495*I03^3*j9^3+727839*I03^2*i12*i6^3+35472141*
   I03^2*i6^3*j12+8637876*I03^2*i6^2*i9^2+30677049*I03^2*i6^2*i9*j9+6448734*I03^2*i6^2*j9^2+1015983*
   I03*i6^4*i9+2166102*I03*i6^4*j9+1238814*i6^6+14996907*I03^3*i12*i15+19643148*I03^3*i12*j15+2621943
   *I03^3*i15*j12+22873725*I03^3*i18*i9+811377*I03^3*i18*j9+17655651*I03^3*i21*i6+15839226*I03^3*i6*
   j21+22396986*I03^3*i9*j18+3061899*I03^3*j12*j15+24124797*I03^3*j18*j9+24054516*I03^2*i12^2*i6+
   6685308*I03^2*i12*i6*j12+30583359*I03^2*i12*i9^2+5629068*I03^2*i12*i9*j9+16159986*I03^2*i12*j9^2+
   34003881*I03^2*i15*i6*i9+21992472*I03^2*i15*i6*j9+6159078*I03^2*i18*i6^2+30838887*I03^2*i6^2*j18+
   32236488*I03^2*i6*i9*j15+11123811*I03^2*i6*j12^2+27179064*I03^2*i6*j15*j9+4538997*I03^2*i9^2*j12+
   2971719*I03^2*i9*j12*j9+6367977*I03^2*j12*j9^2+40230837*I03*i12*i6^2*i9+20540304*I03*i12*i6^2*j9+
   39593448*I03*i15*i6^3+17114976*I03*i6^3*j15+42054849*I03*i6^2*i9*j12+2415582*I03*i6^2*j12*j9+
   31164183*I03*i6*i9^3+4827600*I03*i6*i9^2*j9+40192200*I03*i6*i9*j9^2+17826237*I03*i6*j9^3+35868015*
   i12*i6^4+36648531*i6^4*j12+5298210*i6^3*i9^2+18114678*i6^3*i9*j9+22114944*i6^3*j9^2+33205221*I03^3
   *i27+36334008*I03^2*i12*i18+23559822*I03^2*i12*j18+29701647*I03^2*i15^2+31836888*I03^2*i15*j15+
   10891530*I03^2*i18*j12+21905235*I03^2*i21*i9+37417383*I03^2*i21*j9+27937305*I03^2*i9*j21+24001839*
   I03^2*j12*j18+33507999*I03^2*j15^2+22911012*I03^2*j21*j9+29330586*I03*i12^2*i9+20892411*I03*i12^2*
   j9+8053992*I03*i12*i15*i6+8258841*I03*i12*i6*j15+2737152*I03*i12*i9*j12+31020408*I03*i12*j12*j9+
   18222570*I03*i15*i6*j12+41561748*I03*i15*i9^2+31059774*I03*i15*i9*j9+9900549*I03*i15*j9^2+19847997
   *I03*i18*i6*i9+21316689*I03*i18*i6*j9+8680203*I03*i21*i6^2+26132463*I03*i6^2*j21+12845709*I03*i6*
   i9*j18+487377*I03*i6*j12*j15+40586346*I03*i6*j18*j9+42628032*I03*i9^2*j15+34436988*I03*i9*j12^2+
   8181567*I03*i9*j15*j9+31543101*I03*j12^2*j9+23494941*I03*j15*j9^2+20899944*i12^2*i6^2+31761558*i12
   *i6^2*j12+38606625*i12*i6*i9^2+16598358*i12*i6*i9*j9+22027464*i12*i6*j9^2+16710138*i15*i6^2*i9+
   17695017*i15*i6^2*j9+14699556*i18*i6^3+41380227*i6^3*j18+8572554*i6^2*i9*j15+23559579*i6^2*j12^2+
   896670*i6^2*j15*j9+34192287*i6*i9^2*j12+2644245*i6*i9*j12*j9+30905955*i6*j12*j9^2+37456749*i9^4+
   34340274*i9^3*j9+29681964*i9^2*j9^2+15700473*i9*j9^3+39444732*j9^4+39070755*I03*i12*i21+18784143*
   I03*i12*j21+33303636*I03*i15*i18+19722366*I03*i15*j18+1653372*I03*i18*j15+16120377*I03*i21*j12+
   19131876*I03*i27*i6+12137850*I03*j12*j21+24997410*I03*j15*j18+35691840*i12^3+27016011*i12^2*j12+
   12013191*i12*i15*i9+18600435*i12*i15*j9+28224693*i12*i18*i6+32765634*i12*i6*j18+29010555*i12*i9*
   j15+38099727*i12*j12^2+27772713*i12*j15*j9+15943230*i15^2*i6+20437515*i15*i6*j15+29334231*i15*i9*
   j12+22497669*i15*j12*j9+22586850*i18*i6*j12+15667668*i18*i9^2+8070030*i18*i9*j9+11120895*i18*j9^2+
   12966723*i21*i6*i9+18246141*i21*i6*j9+23852151*i6*i9*j21+3472956*i6*j12*j18+80919*i6*j15^2+
   39858075*i6*j21*j9+4605822*i9^2*j18+18047124*i9*j12*j15+23048793*i9*j18*j9+8406828*j12^3+10530405*
   j12*j15*j9+39149487*j18*j9^2+34012224*i15*i21+12223143*i15*j21+13699368*i18^2+38381850*i18*j18+
   177147*i21*j15+23914845*i27*i9+4782969*i27*j9+31414068*j15*j21+5845851*j18^2)/3^15,

   // deg. 45
   (6292558188*I03^15+12890645714*I03^13*i6+28651129435*I03^12*i9+20574121298*I03^12*j9+17095161633*I03^11*
   i6^2+12275637999*I03^11*i12+9090062033*I03^11*j12+12370170663*I03^10*i6*i9+12612726541*I03^10*i6*j9+
   29664350535*I03^9*i6^3+8910841356*I03^10*i15+11207250570*I03^10*j15+9861144321*I03^9*i12*i6+20502630343*
   I03^9*i6*j12+21026803275*I03^9*i9^2+28959828519*I03^9*i9*j9+12433839723*I03^9*j9^2+19670796432*I03^8*i6^
   2*i9+17114249957*I03^8*i6^2*j9+4592883209*I03^7*i6^4+21091315239*I03^9*i18+6701539428*I03^9*j18+
   10406644668*I03^8*i12*i9+13275703233*I03^8*i12*j9+22245646293*I03^8*i15*i6+8988893358*I03^8*i6*j15+
   3081645537*I03^8*i9*j12+23187856089*I03^8*j12*j9+16627966575*I03^7*i12*i6^2+1591120895*I03^7*i6^2*j12+
   8422861302*I03^7*i6*i9^2+30927335640*I03^7*i6*i9*j9+25384086054*I03^7*i6*j9^2+23800633852*I03^6*i6^3*i9+
   28270698705*I03^6*i6^3*j9+8361666222*I03^5*i6^5+15108571170*I03^8*i21+3853126206*I03^8*j21+4886735427*
   I03^7*i12^2+13373483670*I03^7*i12*j12+24415758045*I03^7*i15*i9+21798892854*I03^7*i15*j9+6999785595*I03^7
   *i18*i6+23430908610*I03^7*i6*j18+5631646122*I03^7*i9*j15+7128107265*I03^7*j12^2+21126584835*I03^7*j15*j9
   +5877854694*I03^6*i12*i6*i9+9303342678*I03^6*i12*i6*j9+21301457499*I03^6*i15*i6^2+16941423*I03^6*i6^2*
   j15+23382010020*I03^6*i6*i9*j12+2733581055*I03^6*i6*j12*j9+9631256103*I03^6*i9^3+6332817717*I03^6*i9^2*
   j9+21692930949*I03^6*i9*j9^2+19520857278*I03^6*j9^3+29299355388*I03^5*i12*i6^3+1162641528*I03^5*i6^3*j12
   +1900957509*I03^5*i6^2*i9^2+11122750173*I03^5*i6^2*i9*j9+29621033424*I03^5*i6^2*j9^2+14165472063*I03^4*
   i6^4*i9+22574103201*I03^4*i6^4*j9+26721044424*I03^3*i6^6+13890931866*I03^6*i12*i15+13958238087*I03^6*i12
   *j15+8737596009*I03^6*i15*j12+12471919974*I03^6*i18*i9+27785166507*I03^6*i18*j9+15087126420*I03^6*i21*i6
   +5940081567*I03^6*i6*j21+18207874980*I03^6*i9*j18+13517227800*I03^6*j12*j15+22860199242*I03^6*j18*j9+
   14552035587*I03^5*i12^2*i6+20014883325*I03^5*i12*i6*j12+17195332968*I03^5*i12*i9^2+17498461725*I03^5*i12
   *i9*j9+18368464527*I03^5*i12*j9^2+4316734512*I03^5*i15*i6*i9+22066888563*I03^5*i15*i6*j9+29859770817*I03
   ^5*i18*i6^2+23836437729*I03^5*i6^2*j18+26351631045*I03^5*i6*i9*j15+14846955753*I03^5*i6*j12^2+3842930871
   *I03^5*i6*j15*j9+23827973283*I03^5*i9^2*j12+17517803868*I03^5*i9*j12*j9+2914927803*I03^5*j12*j9^2+
   23617332837*I03^4*i12*i6^2*i9+30587466996*I03^4*i12*i6^2*j9+25919005995*I03^4*i15*i6^3+24299777637*I03^4
   *i6^3*j15+21817958163*I03^4*i6^2*i9*j12+6957172863*I03^4*i6^2*j12*j9+8371857654*I03^4*i6*i9^3+914557968*
   I03^4*i6*i9^2*j9+12715832250*I03^4*i6*i9*j9^2+19250516376*I03^4*i6*j9^3+30428621811*I03^3*i12*i6^4+
   9786216321*I03^3*i6^4*j12+3068695944*I03^3*i6^3*i9^2+13588370469*I03^3*i6^3*i9*j9+25303566267*I03^3*i6^3
   *j9^2+30772925622*I03^2*i6^5*i9+13155670890*I03^2*i6^5*j9+9694925397*I03*i6^7+12065049144*I03^6*i27+
   20727405657*I03^5*i12*i18+27163508112*I03^5*i12*j18+14760242334*I03^5*i15^2+16481810097*I03^5*i15*j15+
   10069963929*I03^5*i18*j12+25194545694*I03^5*i21*i9+5843252844*I03^5*i21*j9+27379843074*I03^5*i9*j21+
   1570251663*I03^5*j12*j18+26577659898*I03^5*j15^2+14120785404*I03^5*j21*j9+26091333549*I03^4*i12^2*i9+
   27082237005*I03^4*i12^2*j9+30602203947*I03^4*i12*i15*i6+19232478*I03^4*i12*i6*j15+4911302646*I03^4*i12*
   i9*j12+28080013230*I03^4*i12*j12*j9+21458782980*I03^4*i15*i6*j12+22606580628*I03^4*i15*i9^2+15510438009*
   I03^4*i15*i9*j9+11047949802*I03^4*i15*j9^2+23454333810*I03^4*i18*i6*i9+1378092852*I03^4*i18*i6*j9+
   26016013269*I03^4*i21*i6^2+17080333515*I03^4*i6^2*j21+11870465841*I03^4*i6*i9*j18+17294861385*I03^4*i6*
   j12*j15+19177862049*I03^4*i6*j18*j9+30274785828*I03^4*i9^2*j15+15527781108*I03^4*i9*j12^2+22222315494*
   I03^4*i9*j15*j9+22607717625*I03^4*j12^2*j9+10373511807*I03^4*j15*j9^2+29593294704*I03^3*i12^2*i6^2+
   30939875586*I03^3*i12*i6^2*j12+2240080542*I03^3*i12*i6*i9^2+25272885708*I03^3*i12*i6*i9*j9+30963576861*
   I03^3*i12*i6*j9^2+24356735964*I03^3*i15*i6^2*i9+16504867638*I03^3*i15*i6^2*j9+24069367215*I03^3*i18*i6^3
   +20789410347*I03^3*i6^3*j18+22469459562*I03^3*i6^2*i9*j15+19900632051*I03^3*i6^2*j12^2+4414541877*I03^3*
   i6^2*j15*j9+21425465250*I03^3*i6*i9^2*j12+16140655989*I03^3*i6*i9*j12*j9+7580386377*I03^3*i6*j12*j9^2+
   4336765839*I03^3*i9^4+1007212239*I03^3*i9^3*j9+14969105451*I03^3*i9^2*j9^2+368778501*I03^3*i9*j9^3+
   10844762193*I03^3*j9^4+9258989229*I03^2*i12*i6^3*i9+14604171210*I03^2*i12*i6^3*j9+14443621596*I03^2*i15*
   i6^4+9694489212*I03^2*i6^4*j15+18766361412*I03^2*i6^3*i9*j12+13159163583*I03^2*i6^3*j12*j9+20179674180*
   I03^2*i6^2*i9^3+5273626689*I03^2*i6^2*i9^2*j9+2789701074*I03^2*i6^2*i9*j9^2+3293339877*I03^2*i6^2*j9^3+
   29701642302*I03*i12*i6^5+13523482494*I03*i6^5*j12+24509017611*I03*i6^4*i9^2+1775529234*I03*i6^4*i9*j9+
   6368289579*I03*i6^4*j9^2+1744084386*i6^6*i9+13132458234*i6^6*j9+31078689363*I03^4*i12*i21+4195074969*I03
   ^4*i12*j21+10505939031*I03^4*i15*i18+6636753306*I03^4*i15*j18+25654290759*I03^4*i18*j15+13211898822*I03^
   4*i21*j12+25260748857*I03^4*i27*i6+1502912961*I03^4*j12*j21+17998528860*I03^4*j15*j18+28660016079*I03^3*
   i12^3+12342509460*I03^3*i12^2*j12+2789347185*I03^3*i12*i15*i9+5234483898*I03^3*i12*i15*j9+3626690355*I03
   ^3*i12*i18*i6+14840371098*I03^3*i12*i6*j18+9801230769*I03^3*i12*i9*j15+24662434986*I03^3*i12*j12^2+
   26266858524*I03^3*i12*j15*j9+10117928052*I03^3*i15^2*i6+23687929170*I03^3*i15*i6*j15+28215478197*I03^3*
   i15*i9*j12+4516771734*I03^3*i15*j12*j9+18549094230*I03^3*i18*i6*j12+9693595134*I03^3*i18*i9^2+886111164*
   I03^3*i18*i9*j9+2425358943*I03^3*i18*j9^2+12637321677*I03^3*i21*i6*i9+1204048476*I03^3*i21*i6*j9+
   2978003475*I03^3*i6*i9*j21+28097309241*I03^3*i6*j12*j18+3105396630*I03^3*i6*j15^2+13864508370*I03^3*i6*
   j21*j9+14579711316*I03^3*i9^2*j18+20436214869*I03^3*i9*j12*j15+17931554172*I03^3*i9*j18*j9+5216548797*
   I03^3*j12^3+9103160781*I03^3*j12*j15*j9+18555262515*I03^3*j18*j9^2+1933768242*I03^2*i12^2*i6*i9+
   4561428087*I03^2*i12^2*i6*j9+16591640994*I03^2*i12*i15*i6^2+14154923016*I03^2*i12*i6^2*j15+12633981156*
   I03^2*i12*i6*i9*j12+14077455102*I03^2*i12*i6*j12*j9+23640109929*I03^2*i12*i9^3+6596273880*I03^2*i12*i9^2
   *j9+11487479940*I03^2*i12*i9*j9^2+13302007596*I03^2*i12*j9^3+20355967764*I03^2*i15*i6^2*j12+12048186645*
   I03^2*i15*i6*i9^2+1157977134*I03^2*i15*i6*i9*j9+22587718725*I03^2*i15*i6*j9^2+22348221003*I03^2*i18*i6^2
   *i9+19253241378*I03^2*i18*i6^2*j9+15644592963*I03^2*i21*i6^3+6019452873*I03^2*i6^3*j21+16441472826*I03^2
   *i6^2*i9*j18+377426763*I03^2*i6^2*j12*j15+12176907633*I03^2*i6^2*j18*j9+19120234842*I03^2*i6*i9^2*j15+
   19688918751*I03^2*i6*i9*j12^2+17502539130*I03^2*i6*i9*j15*j9+1542472146*I03^2*i6*j12^2*j9+28255694454*
   I03^2*i6*j15*j9^2+17749369782*I03^2*i9^3*j12+27252507510*I03^2*i9^2*j12*j9+23260877325*I03^2*i9*j12*j9^2
   +18348262965*I03^2*j12*j9^3+11437718724*I03*i12^2*i6^3+18576501120*I03*i12*i6^3*j12+20981109969*I03*i12*
   i6^2*i9^2+21546421119*I03*i12*i6^2*i9*j9+26973817938*I03*i12*i6^2*j9^2+9347303367*I03*i15*i6^3*i9+
   13602521079*I03*i15*i6^3*j9+22140842697*I03*i18*i6^4+12314106891*I03*i6^4*j18+28622877741*I03*i6^3*i9*
   j15+7665387291*I03*i6^3*j12^2+7999489773*I03*i6^3*j15*j9+22568822073*I03*i6^2*i9^2*j12+15886065762*I03*
   i6^2*i9*j12*j9+6762918177*I03*i6^2*j12*j9^2+24334390332*I03*i6*i9^4+4627254600*I03*i6*i9^3*j9+
   25938040887*I03*i6*i9^2*j9^2+14666334741*I03*i6*i9*j9^3+21949753329*I03*i6*j9^4+21301323138*i12*i6^4*i9+
   9934206930*i12*i6^4*j9+9520234074*i15*i6^5+30178054332*i6^5*j15+16287912135*i6^4*i9*j12+25042936779*i6^4
   *j12*j9+3131346600*i6^3*i9^3+4991503824*i6^3*i9^2*j9+12936139992*i6^3*i9*j9^2+15693275583*i6^3*j9^3+
   7400847366*I03^3*i15*i21+22082613579*I03^3*i15*j21+26413444386*I03^3*i18^2+19298630376*I03^3*i18*j18+
   15462807336*I03^3*i21*j15+18244546677*I03^3*i27*i9+23245229340*I03^3*i27*j9+14602227210*I03^3*j15*j21+
   28618097850*I03^3*j18^2+20167562655*I03^2*i12^2*i15+18617893821*I03^2*i12^2*j15+15430385061*I03^2*i12*
   i15*j12+21548197530*I03^2*i12*i18*i9+28016906859*I03^2*i12*i18*j9+18452753451*I03^2*i12*i21*i6+
   9371174715*I03^2*i12*i6*j21+24270949836*I03^2*i12*i9*j18+30890973321*I03^2*i12*j12*j15+29855174400*I03^2
   *i12*j18*j9+27883469241*I03^2*i15^2*i9+7729277904*I03^2*i15^2*j9+28993826637*I03^2*i15*i18*i6+
   19203443388*I03^2*i15*i6*j18+19625236956*I03^2*i15*i9*j15+26485519158*I03^2*i15*j12^2+4969977183*I03^2*
   i15*j15*j9+703253907*I03^2*i18*i6*j15+11141478558*I03^2*i18*i9*j12+1458258795*I03^2*i18*j12*j9+
   10827756081*I03^2*i21*i6*j12+26653946589*I03^2*i21*i9^2+27097861662*I03^2*i21*i9*j9+30771496782*I03^2*
   i21*j9^2+13480000965*I03^2*i27*i6^2+7117431849*I03^2*i6*j12*j21+29187566406*I03^2*i6*j15*j18+2495899170*
   I03^2*i9^2*j21+25340696829*I03^2*i9*j12*j18+2722161087*I03^2*i9*j15^2+9251475831*I03^2*i9*j21*j9+
   13875730596*I03^2*j12^2*j15+22839483978*I03^2*j12*j18*j9+29715149538*I03^2*j15^2*j9+19295559828*I03^2*
   j21*j9^2+17396935461*I03*i12^3*i6+29090109312*I03*i12^2*i6*j12+15010830981*I03*i12^2*i9^2+30631874328*
   I03*i12^2*i9*j9+20137460787*I03*i12^2*j9^2+25465576716*I03*i12*i15*i6*i9+18092849796*I03*i12*i15*i6*j9+
   18159212610*I03*i12*i18*i6^2+1160435322*I03*i12*i6^2*j18+12629909691*I03*i12*i6*i9*j15+4567031181*I03*
   i12*i6*j12^2+26466962463*I03*i12*i6*j15*j9+30110729724*I03*i12*i9^2*j12+19295427150*I03*i12*i9*j12*j9+
   14510806236*I03*i12*j12*j9^2+24806071557*I03*i15^2*i6^2+30799232316*I03*i15*i6^2*j15+28619213220*I03*i15
   *i6*i9*j12+25900938432*I03*i15*i6*j12*j9+4171719996*I03*i15*i9^3+25225142310*I03*i15*i9^2*j9+7907664933*
   I03*i15*i9*j9^2+26952030315*I03*i15*j9^3+6629232780*I03*i18*i6^2*j12+30067140627*I03*i18*i6*i9^2+
   16495790859*I03*i18*i6*i9*j9+6600969612*I03*i18*i6*j9^2+20017491444*I03*i21*i6^2*i9+11920339728*I03*i21*
   i6^2*j9+10816721451*I03*i6^2*i9*j21+17080031142*I03*i6^2*j12*j18+31194203058*I03*i6^2*j15^2+5698523745*
   I03*i6^2*j21*j9+27639144162*I03*i6*i9^2*j18+3882379896*I03*i6*i9*j12*j15+24601348674*I03*i6*i9*j18*j9+
   19264167630*I03*i6*j12^3+30590111376*I03*i6*j12*j15*j9+4549134960*I03*i6*j18*j9^2+4785324399*I03*i9^3*
   j15+6392911554*I03*i9^2*j12^2+26457849234*I03*i9^2*j15*j9+4645284957*I03*i9*j12^2*j9+10492948251*I03*i9*
   j15*j9^2+12339731970*I03*j12^2*j9^2+10744142697*I03*j15*j9^3+13232480679*i12^2*i6^2*i9+25783765533*i12^2
   *i6^2*j9+26940338613*i12*i15*i6^3+12824025624*i12*i6^3*j15+11192646096*i12*i6^2*i9*j12+1511457570*i12*i6
   ^2*j12*j9+21668358600*i12*i6*i9^3+29598573690*i12*i6*i9^2*j9+14989332771*i12*i6*i9*j9^2+8871521760*i12*
   i6*j9^3+25012270665*i15*i6^3*j12+28150862796*i15*i6^2*i9^2+15004823292*i15*i6^2*i9*j9+23387124087*i15*i6
   ^2*j9^2+19849065471*i18*i6^3*i9+15013090152*i18*i6^3*j9+7389687105*i21*i6^4+6007409064*i6^4*j21+
   14735087460*i6^3*i9*j18+28695333942*i6^3*j12*j15+9695609604*i6^3*j18*j9+22095538749*i6^2*i9^2*j15+
   67716081*i6^2*i9*j12^2+25504168518*i6^2*i9*j15*j9+22704911307*i6^2*j12^2*j9+27607119921*i6^2*j15*j9^2+
   22658183865*i6*i9^3*j12+19976475717*i6*i9^2*j12*j9+3266170776*i6*i9*j12*j9^2+28217332287*i6*j12*j9^3+
   19651625298*i9^5+27891618003*i9^4*j9+1554464925*i9^3*j9^2+17338794066*i9^2*j9^3+1366334811*i9*j9^4+
   416118303*j9^5+3195023292*I03^2*i12*i27+3201400584*I03^2*i18*i21+21688638651*I03^2*i18*j21+25910937396*
   I03^2*i21*j18+21478719456*I03^2*i27*j12+13580443314*I03^2*j18*j21+20643497595*I03*i12^2*i18+21016070541*
   I03*i12^2*j18+21223627776*I03*i12*i15^2+13904740422*I03*i12*i15*j15+4912618734*I03*i12*i18*j12+
   22326466266*I03*i12*i21*i9+19202026212*I03*i12*i21*j9+23822485803*I03*i12*i9*j21+12635580582*I03*i12*j12
   *j18+12170924001*I03*i12*j15^2+4373227989*I03*i12*j21*j9+4605467706*I03*i15^2*j12+8326086147*I03*i15*i18
   *i9+6748769259*I03*i15*i18*j9+5427075492*I03*i15*i21*i6+22789252962*I03*i15*i6*j21+17171390151*I03*i15*
   i9*j18+16661324889*I03*i15*j12*j15+18180065169*I03*i15*j18*j9+27372400146*I03*i18^2*i6+27897641001*I03*
   i18*i6*j18+15979367988*I03*i18*i9*j15+25683209460*I03*i18*j12^2+27553090086*I03*i18*j15*j9+15335261496*
   I03*i21*i6*j15+30427339527*I03*i21*i9*j12+29796302547*I03*i21*j12*j9+22435313256*I03*i27*i6*i9+
   18644013162*I03*i27*i6*j9+12518978490*I03*i6*j15*j21+565984665*I03*i6*j18^2+29400470856*I03*i9*j12*j21+
   19285993890*I03*i9*j15*j18+15611000643*I03*j12^2*j18+27905356737*I03*j12*j15^2+8512090497*I03*j12*j21*j9
   +27310752990*I03*j15*j18*j9+1102740075*i12^3*i9+23868609633*i12^3*j9+2556231210*i12^2*i15*i6+5706790605*
   i12^2*i6*j15+19267039161*i12^2*i9*j12+10783469331*i12^2*j12*j9+12196039509*i12*i15*i6*j12+9807212214*i12
   *i15*i9^2+25390656657*i12*i15*i9*j9+9245479077*i12*i15*j9^2+17319327579*i12*i18*i6*i9+22680602802*i12*
   i18*i6*j9+30721009887*i12*i21*i6^2+21059412507*i12*i6^2*j21+9656991558*i12*i6*i9*j18+24192080055*i12*i6*
   j12*j15+26060272317*i12*i6*j18*j9+26177012190*i12*i9^2*j15+27813319029*i12*i9*j12^2+1877935347*i12*i9*
   j15*j9+29877613020*i12*j12^2*j9+14938806510*i12*j15*j9^2+18910265103*i15^2*i6*i9+3056317191*i15^2*i6*j9+
   22185004545*i15*i18*i6^2+19040999589*i15*i6^2*j18+24516790506*i15*i6*i9*j15+13414102281*i15*i6*j12^2+
   21876237324*i15*i6*j15*j9+4074558147*i15*i9^2*j12+30636865062*i15*i9*j12*j9+11802773169*i15*j12*j9^2+
   23813339769*i18*i6^2*j15+24020949492*i18*i6*i9*j12+9079571070*i18*i6*j12*j9+13481595288*i18*i9^3+
   12695594049*i18*i9^2*j9+15251293818*i18*i9*j9^2+19275365070*i18*j9^3+6830079732*i21*i6^2*j12+13710055869
   *i21*i6*i9^2+1365449076*i21*i6*i9*j9+5969145312*i21*i6*j9^2+30993639120*i27*i6^3+24393141900*i6^2*j12*
   j21+5686950141*i6^2*j15*j18+13387215303*i6*i9^2*j21+8697150063*i6*i9*j12*j18+12960192618*i6*i9*j15^2+
   27557932104*i6*i9*j21*j9+13617998478*i6*j12^2*j15+31358916234*i6*j12*j18*j9+13165565040*i6*j15^2*j9+
   29200025745*i6*j21*j9^2+12153524229*i9^3*j18+3226555458*i9^2*j12*j15+19383779034*i9^2*j18*j9+10423506627
   *i9*j12^3+8495733924*i9*j12*j15*j9+4625131023*i9*j18*j9^2+27591885279*j12^3*j9+17541804528*j12*j15*j9^2+
   21135940011*j18*j9^3+20863310778*I03*i15*i27+13904090883*I03*i21^2+4409897418*I03*i21*j21+20270222622*
   I03*i27*j15+12072213756*I03*j21^2+19112744124*i12^2*i21+1334448351*i12^2*j21+19001141514*i12*i15*i18+
   14879816559*i12*i15*j18+4927520952*i12*i18*j15+29946168909*i12*i21*j12+12784876137*i12*i27*i6+
   18581834565*i12*j12*j21+11847414213*i12*j15*j18+10460353203*i15^3+15511168467*i15^2*j15+29337668964*i15*
   i18*j12+4553386488*i15*i21*i9+7490129454*i15*i21*j9+24829986402*i15*i9*j21+11986120314*i15*j12*j18+
   11201713398*i15*j15^2+2970223749*i15*j21*j9+2764556082*i18^2*i9+24766213482*i18^2*j9+19112744124*i18*i21
   *i6+1076168025*i18*i6*j21+21341607678*i18*i9*j18+11376734634*i18*j12*j15+7647967431*i18*j18*j9+
   3486784401*i21*i6*j18+11490285861*i21*i9*j15+15482470653*i21*j12^2+4821232752*i21*j15*j9+10072932714*i27
   *i6*j12+15496819560*i27*i9^2+23116089177*i27*i9*j9+15109399071*i27*j9^2+25182331785*i6*j18*j21+
   24926177223*i9*j15*j21+1334448351*i9*j18^2+19237101318*j12^2*j21+20912734791*j12*j15*j18+14723572905*j15
   ^3+24421839714*j15*j21*j9+10718633529*j18^2*j9+27119434230*i18*i27)/3^21,

   // deg. 81
   (950270419*I03^27 + 163394213*I03^25*i6 + 624017420*I03^23*i6^2 +
   134908064*I03^21*i6^3 + 1154250764*I03^19*i6^4 + 319271765*I03^17*i6^5 +
   965635329*I03^15*i6^6 + 1072661010*I03^13*i6^7 + 1016763241*I03^11*i6^8 +
   259709071*I03^9*i6^9 + 288068456*I03^7*i6^10 + 453148149*I03^5*i6^11 +
   545231648*I03^3*i6^12 + 739531337*I03*i6^13 + 635082890*I03^24*i9 +
   691115879*I03^22*i6*i9 + 328649489*I03^20*i6^2*i9 + 225737809*I03^18*i6^3*i9 +
   301497873*I03^16*i6^4*i9 + 248645604*I03^14*i6^5*i9 + 520337868*I03^12*i6^6*i9 +
   856329764*I03^10*i6^7*i9 + 247618444*I03^8*i6^8*i9 + 362070344*I03^6*i6^9*i9 +
   78599883*I03^4*i6^10*i9 + 103224510*I03^2*i6^11*i9 + 767559784*i6^12*i9 +
   1010467748*I03^21*i9^2 + 490750221*I03^19*i6*i9^2 + 679571458*I03^17*i6^2*i9^2 +
   371450678*I03^15*i6^3*i9^2 + 813408829*I03^13*i6^4*i9^2 +
   1032767965*I03^11*i6^5*i9^2 + 926610330*I03^9*i6^6*i9^2 +
   1072949572*I03^7*i6^7*i9^2 + 476085382*I03^5*i6^8*i9^2 +
   916332320*I03^3*i6^9*i9^2 + 524272062*I03*i6^10*i9^2 + 541439010*I03^18*i9^3 +
   1015783612*I03^16*i6*i9^3 + 568480791*I03^14*i6^2*i9^3 +
   739960801*I03^12*i6^3*i9^3 + 24307644*I03^10*i6^4*i9^3 +
   968345837*I03^8*i6^5*i9^3 + 310205907*I03^6*i6^6*i9^3 +
   444843010*I03^4*i6^7*i9^3 + 421194672*I03^2*i6^8*i9^3 + 917222120*i6^9*i9^3 +
   984354444*I03^15*i9^4 + 754012497*I03^13*i6*i9^4 + 892759441*I03^11*i6^2*i9^4 +
   577649342*I03^9*i6^3*i9^4 + 438419351*I03^7*i6^4*i9^4 + 12192648*I03^5*i6^5*i9^4
   + 12760919*I03^3*i6^6*i9^4 + 1065476531*I03*i6^7*i9^4 + 1145127043*I03^12*i9^5 +
   989604666*I03^10*i6*i9^5 + 1122502246*I03^8*i6^2*i9^5 +
   156889587*I03^6*i6^3*i9^5 + 1045443787*I03^4*i6^4*i9^5 +
   79643893*I03^2*i6^5*i9^5 + 536940348*i6^6*i9^5 + 264189189*I03^9*i9^6 +
   1084709644*I03^7*i6*i9^6 + 803246387*I03^5*i6^2*i9^6 + 116149411*I03^3*i6^3*i9^6
   + 255959952*I03*i6^4*i9^6 + 731716124*I03^6*i9^7 + 393444116*I03^4*i6*i9^7 +
   1147743501*I03^2*i6^2*i9^7 + 487242511*i6^3*i9^7 + 696179390*I03^3*i9^8 +
   279045481*I03*i6*i9^8 + 531407912*i9^9 + 1032940645*I03^24*j9 +
   736542259*I03^22*i6*j9 + 64082694*I03^20*i6^2*j9 + 387975944*I03^18*i6^3*j9 +
   414967733*I03^16*i6^4*j9 + 978287664*I03^14*i6^5*j9 + 243531772*I03^12*i6^6*j9 +
   768982799*I03^10*i6^7*j9 + 696178668*I03^8*i6^8*j9 + 661520013*I03^6*i6^9*j9 +
   402871663*I03^4*i6^10*j9 + 48435813*I03^2*i6^11*j9 + 558772662*i6^12*j9 +
   584733864*I03^21*i9*j9 + 957190204*I03^19*i6*i9*j9 + 198351521*I03^17*i6^2*i9*j9
   + 374971484*I03^15*i6^3*i9*j9 + 316770823*I03^13*i6^4*i9*j9 +
   236605388*I03^11*i6^5*i9*j9 + 426370878*I03^9*i6^6*i9*j9 +
   98693876*I03^7*i6^7*i9*j9 + 515132549*I03^5*i6^8*i9*j9 +
   76568981*I03^3*i6^9*i9*j9 + 521382946*I03*i6^10*i9*j9 + 124578166*I03^18*i9^2*j9
   + 850818224*I03^16*i6*i9^2*j9 + 722231613*I03^14*i6^2*i9^2*j9 +
   21702836*I03^12*i6^3*i9^2*j9 + 458931705*I03^10*i6^4*i9^2*j9 +
   154783662*I03^8*i6^5*i9^2*j9 + 612918358*I03^6*i6^6*i9^2*j9 +
   563958798*I03^4*i6^7*i9^2*j9 + 875875828*I03^2*i6^8*i9^2*j9 +
   753177295*i6^9*i9^2*j9 + 818939859*I03^15*i9^3*j9 + 836101386*I03^13*i6*i9^3*j9
   + 622293055*I03^11*i6^2*i9^3*j9 + 756196245*I03^9*i6^3*i9^3*j9 +
   1073243202*I03^7*i6^4*i9^3*j9 + 1076969270*I03^5*i6^5*i9^3*j9 +
   279846856*I03^3*i6^6*i9^3*j9 + 373148929*I03*i6^7*i9^3*j9 +
   1138494684*I03^12*i9^4*j9 + 784839761*I03^10*i6*i9^4*j9 +
   1021114191*I03^8*i6^2*i9^4*j9 + 346466444*I03^6*i6^3*i9^4*j9 +
   332860069*I03^4*i6^4*i9^4*j9 + 205203437*I03^2*i6^5*i9^4*j9 +
   1076609016*i6^6*i9^4*j9 + 504817016*I03^9*i9^5*j9 + 609029653*I03^7*i6*i9^5*j9 +
   89716916*I03^5*i6^2*i9^5*j9 + 206001748*I03^3*i6^3*i9^5*j9 +
   735459655*I03*i6^4*i9^5*j9 + 383807423*I03^6*i9^6*j9 +
   713557577*I03^4*i6*i9^6*j9 + 1078693695*I03^2*i6^2*i9^6*j9 +
   298369444*i6^3*i9^6*j9 + 683692638*I03^3*i9^7*j9 + 1139459704*I03*i6*i9^7*j9 +
   1058354123*i9^8*j9 + 725188067*I03^21*j9^2 + 966518055*I03^19*i6*j9^2 +
   890969642*I03^17*i6^2*j9^2 + 46327109*I03^15*i6^3*j9^2 +
   730463859*I03^13*i6^4*j9^2 + 773849941*I03^11*i6^5*j9^2 +
   29194751*I03^9*i6^6*j9^2 + 265017918*I03^7*i6^7*j9^2 + 589257276*I03^5*i6^8*j9^2
   + 126630109*I03^3*i6^9*j9^2 + 380768848*I03*i6^10*j9^2 +
   475064789*I03^18*i9*j9^2 + 828537639*I03^16*i6*i9*j9^2 +
   682035294*I03^14*i6^2*i9*j9^2 + 611611356*I03^12*i6^3*i9*j9^2 +
   731484383*I03^10*i6^4*i9*j9^2 + 30691736*I03^8*i6^5*i9*j9^2 +
   494767901*I03^6*i6^6*i9*j9^2 + 5846503*I03^4*i6^7*i9*j9^2 +
   742286577*I03^2*i6^8*i9*j9^2 + 1045642917*i6^9*i9*j9^2 +
   1112464182*I03^15*i9^2*j9^2 + 483321274*I03^13*i6*i9^2*j9^2 +
   127620210*I03^11*i6^2*i9^2*j9^2 + 817193118*I03^9*i6^3*i9^2*j9^2 +
   859145204*I03^7*i6^4*i9^2*j9^2 + 931172005*I03^5*i6^5*i9^2*j9^2 +
   1073234872*I03^3*i6^6*i9^2*j9^2 + 349850399*I03*i6^7*i9^2*j9^2 +
   445300197*I03^12*i9^3*j9^2 + 868983467*I03^10*i6*i9^3*j9^2 +
   909547069*I03^8*i6^2*i9^3*j9^2 + 80557894*I03^6*i6^3*i9^3*j9^2 +
   34845467*I03^4*i6^4*i9^3*j9^2 + 859064035*I03^2*i6^5*i9^3*j9^2 +
   655518446*i6^6*i9^3*j9^2 + 595616273*I03^9*i9^4*j9^2 +
   532989387*I03^7*i6*i9^4*j9^2 + 692292352*I03^5*i6^2*i9^4*j9^2 +
   1119457529*I03^3*i6^3*i9^4*j9^2 + 912857414*I03*i6^4*i9^4*j9^2 +
   232635692*I03^6*i9^5*j9^2 + 1158937982*I03^4*i6*i9^5*j9^2 +
   868795613*I03^2*i6^2*i9^5*j9^2 + 997462842*i6^3*i9^5*j9^2 +
   1140891835*I03^3*i9^6*j9^2 + 513528152*I03*i6*i9^6*j9^2 + 15527114*i9^7*j9^2 +
   43330473*I03^18*j9^3 + 600223570*I03^16*i6*j9^3 + 1033864053*I03^14*i6^2*j9^3 +
   357450661*I03^12*i6^3*j9^3 + 564041223*I03^10*i6^4*j9^3 +
   379271280*I03^8*i6^5*j9^3 + 1000585607*I03^6*i6^6*j9^3 +
   540314299*I03^4*i6^7*j9^3 + 532332375*I03^2*i6^8*j9^3 + 80214168*i6^9*j9^3 +
   954681150*I03^15*i9*j9^3 + 644864450*I03^13*i6*i9*j9^3 +
   897469339*I03^11*i6^2*i9*j9^3 + 327061611*I03^9*i6^3*i9*j9^3 +
   872684471*I03^7*i6^4*i9*j9^3 + 779310173*I03^5*i6^5*i9*j9^3 +
   892368295*I03^3*i6^6*i9*j9^3 + 377206701*I03*i6^7*i9*j9^3 +
   778680527*I03^12*i9^2*j9^3 + 861767405*I03^10*i6*i9^2*j9^3 +
   385701356*I03^8*i6^2*i9^2*j9^3 + 295010370*I03^6*i6^3*i9^2*j9^3 +
   567486811*I03^4*i6^4*i9^2*j9^3 + 53152472*I03^2*i6^5*i9^2*j9^3 +
   1043327262*i6^6*i9^2*j9^3 + 742394309*I03^9*i9^3*j9^3 +
   284287767*I03^7*i6*i9^3*j9^3 + 899294502*I03^5*i6^2*i9^3*j9^3 +
   154667401*I03^3*i6^3*i9^3*j9^3 + 743150108*I03*i6^4*i9^3*j9^3 +
   487035416*I03^6*i9^4*j9^3 + 9612874*I03^4*i6*i9^4*j9^3 +
   469828269*I03^2*i6^2*i9^4*j9^3 + 541882646*i6^3*i9^4*j9^3 +
   474239654*I03^3*i9^5*j9^3 + 1006075216*I03*i6*i9^5*j9^3 + 784931223*i9^6*j9^3 +
   1141118039*I03^15*j9^4 + 898276402*I03^13*i6*j9^4 + 106680425*I03^11*i6^2*j9^4 +
   915345754*I03^9*i6^3*j9^4 + 849309043*I03^7*i6^4*j9^4 +
   605551014*I03^5*i6^5*j9^4 + 120002009*I03^3*i6^6*j9^4 + 193390010*I03*i6^7*j9^4
   + 1012544444*I03^12*i9*j9^4 + 611350930*I03^10*i6*i9*j9^4 +
   412527144*I03^8*i6^2*i9*j9^4 + 655100109*I03^6*i6^3*i9*j9^4 +
   579369285*I03^4*i6^4*i9*j9^4 + 802228910*I03^2*i6^5*i9*j9^4 +
   701220331*i6^6*i9*j9^4 + 348643166*I03^9*i9^2*j9^4 +
   380202842*I03^7*i6*i9^2*j9^4 + 320569315*I03^5*i6^2*i9^2*j9^4 +
   828615328*I03^3*i6^3*i9^2*j9^4 + 316375481*I03*i6^4*i9^2*j9^4 +
   566506740*I03^6*i9^3*j9^4 + 883883106*I03^4*i6*i9^3*j9^4 +
   190524196*I03^2*i6^2*i9^3*j9^4 + 483630492*i6^3*i9^3*j9^4 +
   143791026*I03^3*i9^4*j9^4 + 498597650*I03*i6*i9^4*j9^4 + 117740685*i9^5*j9^4 +
   183474308*I03^12*j9^5 + 230529868*I03^10*i6*j9^5 + 741459561*I03^8*i6^2*j9^5 +
   1088456386*I03^6*i6^3*j9^5 + 106824305*I03^4*i6^4*j9^5 +
   578264147*I03^2*i6^5*j9^5 + 135711243*i6^6*j9^5 + 848746265*I03^9*i9*j9^5 +
   865968765*I03^7*i6*i9*j9^5 + 943401659*I03^5*i6^2*i9*j9^5 +
   871317501*I03^3*i6^3*i9*j9^5 + 689129071*I03*i6^4*i9*j9^5 +
   543120210*I03^6*i9^2*j9^5 + 460320029*I03^4*i6*i9^2*j9^5 +
   140416114*I03^2*i6^2*i9^2*j9^5 + 677093255*i6^3*i9^2*j9^5 +
   760731832*I03^3*i9^3*j9^5 + 952543153*I03*i6*i9^3*j9^5 + 117958212*i9^4*j9^5 +
   999824117*I03^9*j9^6 + 89107847*I03^7*i6*j9^6 + 789868197*I03^5*i6^2*j9^6 +
   586719072*I03^3*i6^3*j9^6 + 834586834*I03*i6^4*j9^6 + 695984037*I03^6*i9*j9^6 +
   823892304*I03^4*i6*i9*j9^6 + 1126034231*I03^2*i6^2*i9*j9^6 +
   625577550*i6^3*i9*j9^6 + 651618473*I03^3*i9^2*j9^6 + 936911019*I03*i6*i9^2*j9^6
   + 978636*i9^3*j9^6 + 968195070*I03^6*j9^7 + 995705332*I03^4*i6*j9^7 +
   621387524*I03^2*i6^2*j9^7 + 1115770203*i6^3*j9^7 + 637109556*I03^3*i9*j9^7 +
   1107234318*I03*i6*i9*j9^7 + 1133025491*i9^2*j9^7 + 750362623*I03^3*j9^8 +
   1104511983*I03*i6*j9^8 + 1105441179*i9*j9^8 + 927241317*j9^9 +
   371313952*I03^23*i12 + 121491890*I03^21*i6*i12 + 187900084*I03^19*i6^2*i12 +
   111901117*I03^17*i6^3*i12 + 34298105*I03^15*i6^4*i12 + 109611466*I03^13*i6^5*i12
   + 221729498*I03^11*i6^6*i12 + 304745211*I03^9*i6^7*i12 + 40503881*I03^7*i6^8*i12
   + 6669699*I03^5*i6^9*i12 + 7844299*I03^3*i6^10*i12 + 976710121*I03*i6^11*i12 +
   340346854*I03^20*i9*i12 + 50850169*I03^18*i6*i9*i12 +
   197829996*I03^16*i6^2*i9*i12 + 237725089*I03^14*i6^3*i9*i12 +
   177165345*I03^12*i6^4*i9*i12 + 374045110*I03^10*i6^5*i9*i12 +
   382369571*I03^8*i6^6*i9*i12 + 28976935*I03^6*i6^7*i9*i12 +
   363929427*I03^4*i6^8*i9*i12 + 296675785*I03^2*i6^9*i9*i12 +
   988061000*i6^10*i9*i12 + 135039780*I03^17*i9^2*i12 +
   167219798*I03^15*i6*i9^2*i12 + 316435145*I03^13*i6^2*i9^2*i12 +
   343038386*I03^11*i6^3*i9^2*i12 + 253357092*I03^9*i6^4*i9^2*i12 +
   83943921*I03^7*i6^5*i9^2*i12 + 83187868*I03^5*i6^6*i9^2*i12 +
   136416234*I03^3*i6^7*i9^2*i12 + 363729085*I03*i6^8*i9^2*i12 +
   87010645*I03^14*i9^3*i12 + 166427554*I03^12*i6*i9^3*i12 +
   238650036*I03^10*i6^2*i9^3*i12 + 18248806*I03^8*i6^3*i9^3*i12 +
   69140027*I03^6*i6^4*i9^3*i12 + 374263790*I03^4*i6^5*i9^3*i12 +
   154512827*I03^2*i6^6*i9^3*i12 + 496270744*i6^7*i9^3*i12 +
   140647043*I03^11*i9^4*i12 + 60162257*I03^9*i6*i9^4*i12 +
   326860175*I03^7*i6^2*i9^4*i12 + 284662755*I03^5*i6^3*i9^4*i12 +
   343952439*I03^3*i6^4*i9^4*i12 + 1131768308*I03*i6^5*i9^4*i12 +
   178142753*I03^8*i9^5*i12 + 112555914*I03^6*i6*i9^5*i12 +
   149110131*I03^4*i6^2*i9^5*i12 + 318521381*I03^2*i6^3*i9^5*i12 +
   17817350*i6^4*i9^5*i12 + 379942285*I03^5*i9^6*i12 + 16751163*I03^3*i6*i9^6*i12 +
   174868653*I03*i6^2*i9^6*i12 + 350492780*I03^2*i9^7*i12 + 1100521167*i6*i9^7*i12
   + 157339301*I03^20*j9*i12 + 44663827*I03^18*i6*j9*i12 +
   185763968*I03^16*i6^2*j9*i12 + 250185080*I03^14*i6^3*j9*i12 +
   254432203*I03^12*i6^4*j9*i12 + 159651122*I03^10*i6^5*j9*i12 +
   320762977*I03^8*i6^6*j9*i12 + 133081711*I03^6*i6^7*j9*i12 +
   153588747*I03^4*i6^8*j9*i12 + 92622092*I03^2*i6^9*j9*i12 +
   776427463*i6^10*j9*i12 + 369906027*I03^17*i9*j9*i12 +
   384276441*I03^15*i6*i9*j9*i12 + 129614234*I03^13*i6^2*i9*j9*i12 +
   348095798*I03^11*i6^3*i9*j9*i12 + 63119185*I03^9*i6^4*i9*j9*i12 +
   18434080*I03^7*i6^5*i9*j9*i12 + 186606095*I03^5*i6^6*i9*j9*i12 +
   160915103*I03^3*i6^7*i9*j9*i12 + 990130748*I03*i6^8*i9*j9*i12 +
   108153057*I03^14*i9^2*j9*i12 + 219895208*I03^12*i6*i9^2*j9*i12 +
   220950142*I03^10*i6^2*i9^2*j9*i12 + 232347906*I03^8*i6^3*i9^2*j9*i12 +
   125424943*I03^6*i6^4*i9^2*j9*i12 + 301387941*I03^4*i6^5*i9^2*j9*i12 +
   54430939*I03^2*i6^6*i9^2*j9*i12 + 1097713419*i6^7*i9^2*j9*i12 +
   217028016*I03^11*i9^3*j9*i12 + 321952553*I03^9*i6*i9^3*j9*i12 +
   58165051*I03^7*i6^2*i9^3*j9*i12 + 201555073*I03^5*i6^3*i9^3*j9*i12 +
   377320103*I03^3*i6^4*i9^3*j9*i12 + 1127008417*I03*i6^5*i9^3*j9*i12 +
   137746239*I03^8*i9^4*j9*i12 + 359736857*I03^6*i6*i9^4*j9*i12 +
   318393930*I03^4*i6^2*i9^4*j9*i12 + 290790110*I03^2*i6^3*i9^4*j9*i12 +
   449734549*i6^4*i9^4*j9*i12 + 229769997*I03^5*i9^5*j9*i12 +
   323349553*I03^3*i6*i9^5*j9*i12 + 480061327*I03*i6^2*i9^5*j9*i12 +
   52313607*I03^2*i9^6*j9*i12 + 172776412*i6*i9^6*j9*i12 +
   106528797*I03^17*j9^2*i12 + 318076646*I03^15*i6*j9^2*i12 +
   360746733*I03^13*i6^2*j9^2*i12 + 209444878*I03^11*i6^3*j9^2*i12 +
   92623670*I03^9*i6^4*j9^2*i12 + 28671450*I03^7*i6^5*j9^2*i12 +
   55809085*I03^5*i6^6*j9^2*i12 + 14173231*I03^3*i6^7*j9^2*i12 +
   651542709*I03*i6^8*j9^2*i12 + 110533614*I03^14*i9*j9^2*i12 +
   102702822*I03^12*i6*i9*j9^2*i12 + 45710634*I03^10*i6^2*i9*j9^2*i12 +
   28068770*I03^8*i6^3*i9*j9^2*i12 + 171438366*I03^6*i6^4*i9*j9^2*i12 +
   216253961*I03^4*i6^5*i9*j9^2*i12 + 346978873*I03^2*i6^6*i9*j9^2*i12 +
   767156340*i6^7*i9*j9^2*i12 + 381154904*I03^11*i9^2*j9^2*i12 +
   115185463*I03^9*i6*i9^2*j9^2*i12 + 384412005*I03^7*i6^2*i9^2*j9^2*i12 +
   71688836*I03^5*i6^3*i9^2*j9^2*i12 + 186448867*I03^3*i6^4*i9^2*j9^2*i12 +
   633840406*I03*i6^5*i9^2*j9^2*i12 + 11756098*I03^8*i9^3*j9^2*i12 +
   28780917*I03^6*i6*i9^3*j9^2*i12 + 253873943*I03^4*i6^2*i9^3*j9^2*i12 +
   329546638*I03^2*i6^3*i9^3*j9^2*i12 + 1034388542*i6^4*i9^3*j9^2*i12 +
   880094*I03^5*i9^4*j9^2*i12 + 295508940*I03^3*i6*i9^4*j9^2*i12 +
   321428146*I03*i6^2*i9^4*j9^2*i12 + 197250471*I03^2*i9^5*j9^2*i12 +
   145258056*i6*i9^5*j9^2*i12 + 287039890*I03^14*j9^3*i12 +
   114984543*I03^12*i6*j9^3*i12 + 209434604*I03^10*i6^2*j9^3*i12 +
   123793646*I03^8*i6^3*j9^3*i12 + 95325232*I03^6*i6^4*j9^3*i12 +
   168406669*I03^4*i6^5*j9^3*i12 + 288294578*I03^2*i6^6*j9^3*i12 +
   1076209984*i6^7*j9^3*i12 + 104131738*I03^11*i9*j9^3*i12 +
   94039249*I03^9*i6*i9*j9^3*i12 + 28638501*I03^7*i6^2*i9*j9^3*i12 +
   79590920*I03^5*i6^3*i9*j9^3*i12 + 351086611*I03^3*i6^4*i9*j9^3*i12 +
   600267880*I03*i6^5*i9*j9^3*i12 + 252727*I03^8*i9^2*j9^3*i12 +
   368612107*I03^6*i6*i9^2*j9^3*i12 + 147183922*I03^4*i6^2*i9^2*j9^3*i12 +
   351975501*I03^2*i6^3*i9^2*j9^3*i12 + 683245821*i6^4*i9^2*j9^3*i12 +
   231131471*I03^5*i9^3*j9^3*i12 + 138918209*I03^3*i6*i9^3*j9^3*i12 +
   1146671365*I03*i6^2*i9^3*j9^3*i12 + 331745142*I03^2*i9^4*j9^3*i12 +
   749053473*i6*i9^4*j9^3*i12 + 29813218*I03^11*j9^4*i12 +
   204523443*I03^9*i6*j9^4*i12 + 289555708*I03^7*i6^2*j9^4*i12 +
   99184437*I03^5*i6^3*j9^4*i12 + 172052550*I03^3*i6^4*j9^4*i12 +
   412156175*I03*i6^5*j9^4*i12 + 185351044*I03^8*i9*j9^4*i12 +
   271679792*I03^6*i6*i9*j9^4*i12 + 195319719*I03^4*i6^2*i9*j9^4*i12 +
   345190418*I03^2*i6^3*i9*j9^4*i12 + 1056392788*i6^4*i9*j9^4*i12 +
   288235245*I03^5*i9^2*j9^4*i12 + 280403228*I03^3*i6*i9^2*j9^4*i12 +
   332476545*I03*i6^2*i9^2*j9^4*i12 + 376409118*I03^2*i9^3*j9^4*i12 +
   281297207*i6*i9^3*j9^4*i12 + 184829382*I03^8*j9^5*i12 +
   6542776*I03^6*i6*j9^5*i12 + 300288726*I03^4*i6^2*j9^5*i12 +
   41205524*I03^2*i6^3*j9^5*i12 + 40184871*i6^4*j9^5*i12 +
   304284785*I03^5*i9*j9^5*i12 + 221949468*I03^3*i6*i9*j9^5*i12 +
   704564197*I03*i6^2*i9*j9^5*i12 + 87815172*I03^2*i9^2*j9^5*i12 +
   627648333*i6*i9^2*j9^5*i12 + 234226945*I03^5*j9^6*i12 +
   132615706*I03^3*i6*j9^6*i12 + 149263282*I03*i6^2*j9^6*i12 +
   211443428*I03^2*i9*j9^6*i12 + 254114183*i6*i9*j9^6*i12 + 7554247*I03^2*j9^7*i12
   + 435452571*i6*j9^7*i12 + 86189657*I03^19*i12^2 + 25916775*I03^17*i6*i12^2 +
   49109530*I03^15*i6^2*i12^2 + 5917345*I03^13*i6^3*i12^2 +
   12535981*I03^11*i6^4*i12^2 + 103310318*I03^9*i6^5*i12^2 +
   93882415*I03^7*i6^6*i12^2 + 101016735*I03^5*i6^7*i12^2 +
   78312230*I03^3*i6^8*i12^2 + 400075178*I03*i6^9*i12^2 + 70065172*I03^16*i9*i12^2
   + 113174072*I03^14*i6*i9*i12^2 + 46781227*I03^12*i6^2*i9*i12^2 +
   49160580*I03^10*i6^3*i9*i12^2 + 49489930*I03^8*i6^4*i9*i12^2 +
   71180421*I03^6*i6^5*i9*i12^2 + 73575171*I03^4*i6^6*i9*i12^2 +
   360540522*I03^2*i6^7*i9*i12^2 + 245196427*i6^8*i9*i12^2 +
   35352315*I03^13*i9^2*i12^2 + 75602895*I03^11*i6*i9^2*i12^2 +
   34073452*I03^9*i6^2*i9^2*i12^2 + 87499857*I03^7*i6^3*i9^2*i12^2 +
   34408622*I03^5*i6^4*i9^2*i12^2 + 377222219*I03^3*i6^5*i9^2*i12^2 +
   255100866*I03*i6^6*i9^2*i12^2 + 77112340*I03^10*i9^3*i12^2 +
   124376729*I03^8*i6*i9^3*i12^2 + 59875153*I03^6*i6^2*i9^3*i12^2 +
   61714119*I03^4*i6^3*i9^3*i12^2 + 190337471*I03^2*i6^4*i9^3*i12^2 +
   891065272*i6^5*i9^3*i12^2 + 55276927*I03^7*i9^4*i12^2 +
   124456431*I03^5*i6*i9^4*i12^2 + 62187192*I03^3*i6^2*i9^4*i12^2 +
   139503581*I03*i6^3*i9^4*i12^2 + 13503462*I03^4*i9^5*i12^2 +
   124076664*I03^2*i6*i9^5*i12^2 + 316986473*i6^2*i9^5*i12^2 +
   896071122*I03*i9^6*i12^2 + 29656534*I03^16*j9*i12^2 +
   27565763*I03^14*i6*j9*i12^2 + 82700076*I03^12*i6^2*j9*i12^2 +
   88182760*I03^10*i6^3*j9*i12^2 + 68419005*I03^8*i6^4*j9*i12^2 +
   47623101*I03^6*i6^5*j9*i12^2 + 44258090*I03^4*i6^6*j9*i12^2 +
   283470359*I03^2*i6^7*j9*i12^2 + 542186359*i6^8*j9*i12^2 +
   103533109*I03^13*i9*j9*i12^2 + 117372399*I03^11*i6*i9*j9*i12^2 +
   20919630*I03^9*i6^2*i9*j9*i12^2 + 96196566*I03^7*i6^3*i9*j9*i12^2 +
   53508592*I03^5*i6^4*i9*j9*i12^2 + 279352268*I03^3*i6^5*i9*j9*i12^2 +
   153519396*I03*i6^6*i9*j9*i12^2 + 92012245*I03^10*i9^2*j9*i12^2 +
   5868311*I03^8*i6*i9^2*j9*i12^2 + 48528724*I03^6*i6^2*i9^2*j9*i12^2 +
   68580310*I03^4*i6^3*i9^2*j9*i12^2 + 238320784*I03^2*i6^4*i9^2*j9*i12^2 +
   75557159*i6^5*i9^2*j9*i12^2 + 29531695*I03^7*i9^3*j9*i12^2 +
   21249883*I03^5*i6*i9^3*j9*i12^2 + 32392674*I03^3*i6^2*i9^3*j9*i12^2 +
   1118846752*I03*i6^3*i9^3*j9*i12^2 + 113199848*I03^4*i9^4*j9*i12^2 +
   310224767*I03^2*i6*i9^4*j9*i12^2 + 1103969597*i6^2*i9^4*j9*i12^2 +
   879006016*I03*i9^5*j9*i12^2 + 125432146*I03^13*j9^2*i12^2 +
   51589620*I03^11*i6*j9^2*i12^2 + 50870818*I03^9*i6^2*j9^2*i12^2 +
   65590962*I03^7*i6^3*j9^2*i12^2 + 37139599*I03^5*i6^4*j9^2*i12^2 +
   247386353*I03^3*i6^5*j9^2*i12^2 + 436788426*I03*i6^6*j9^2*i12^2 +
   10406760*I03^10*i9*j9^2*i12^2 + 39050519*I03^8*i6*i9*j9^2*i12^2 +
   78244085*I03^6*i6^2*i9*j9^2*i12^2 + 15715533*I03^4*i6^3*i9*j9^2*i12^2 +
   14906184*I03^2*i6^4*i9*j9^2*i12^2 + 692933963*i6^5*i9*j9^2*i12^2 +
   60879709*I03^7*i9^2*j9^2*i12^2 + 89150376*I03^5*i6*i9^2*j9^2*i12^2 +
   72992213*I03^3*i6^2*i9^2*j9^2*i12^2 + 440350882*I03*i6^3*i9^2*j9^2*i12^2 +
   17722999*I03^4*i9^3*j9^2*i12^2 + 39577054*I03^2*i6*i9^3*j9^2*i12^2 +
   69500826*i6^2*i9^3*j9^2*i12^2 + 200110823*I03*i9^4*j9^2*i12^2 +
   26335919*I03^10*j9^3*i12^2 + 28426610*I03^8*i6*j9^3*i12^2 +
   36752514*I03^6*i6^2*j9^3*i12^2 + 103323426*I03^4*i6^3*j9^3*i12^2 +
   58057069*I03^2*i6^4*j9^3*i12^2 + 946632975*i6^5*j9^3*i12^2 +
   42593731*I03^7*i9*j9^3*i12^2 + 104525561*I03^5*i6*i9*j9^3*i12^2 +
   223790835*I03^3*i6^2*i9*j9^3*i12^2 + 686418812*I03*i6^3*i9*j9^3*i12^2 +
   65453551*I03^4*i9^2*j9^3*i12^2 + 29557308*I03^2*i6*i9^2*j9^3*i12^2 +
   217472813*i6^2*i9^2*j9^3*i12^2 + 632055706*I03*i9^3*j9^3*i12^2 +
   49294838*I03^7*j9^4*i12^2 + 87982159*I03^5*i6*j9^4*i12^2 +
   15560326*I03^3*i6^2*j9^4*i12^2 + 328095715*I03*i6^3*j9^4*i12^2 +
   1679362*I03^4*i9*j9^4*i12^2 + 246249440*I03^2*i6*i9*j9^4*i12^2 +
   978629438*i6^2*i9*j9^4*i12^2 + 1008003930*I03*i9^2*j9^4*i12^2 +
   115998439*I03^4*j9^5*i12^2 + 367583490*I03^2*i6*j9^5*i12^2 +
   308158323*i6^2*j9^5*i12^2 + 645223541*I03*i9*j9^5*i12^2 +
   548566944*I03*j9^6*i12^2 + 33029031*I03^15*i12^3 + 36018854*I03^13*i6*i12^3 +
   41012454*I03^11*i6^2*i12^3 + 23912553*I03^9*i6^3*i12^3 +
   33970505*I03^7*i6^4*i12^3 + 27769812*I03^5*i6^5*i12^3 + 2575347*I03^3*i6^6*i12^3
   + 188293352*I03*i6^7*i12^3 + 25155403*I03^12*i9*i12^3 +
   13680329*I03^10*i6*i9*i12^3 + 28559002*I03^8*i6^2*i9*i12^3 +
   23408752*I03^6*i6^3*i9*i12^3 + 15450844*I03^4*i6^4*i9*i12^3 +
   174404920*I03^2*i6^5*i9*i12^3 + 410020179*i6^6*i9*i12^3 +
   12102424*I03^9*i9^2*i12^3 + 25438437*I03^7*i6*i9^2*i12^3 +
   96258926*I03^5*i6^2*i9^2*i12^3 + 34715654*I03^3*i6^3*i9^2*i12^3 +
   96771778*I03*i6^4*i9^2*i12^3 + 14516121*I03^6*i9^3*i12^3 +
   91609271*I03^4*i6*i9^3*i12^3 + 59324680*I03^2*i6^2*i9^3*i12^3 +
   146866743*i6^3*i9^3*i12^3 + 349690371*I03^3*i9^4*i12^3 +
   914235259*I03*i6*i9^4*i12^3 + 553943447*i9^5*i12^3 + 21917667*I03^12*j9*i12^3 +
   36302585*I03^10*i6*j9*i12^3 + 35496156*I03^8*i6^2*j9*i12^3 +
   26870700*I03^6*i6^3*j9*i12^3 + 20446811*I03^4*i6^4*j9*i12^3 +
   117072219*I03^2*i6^5*j9*i12^3 + 700175352*i6^6*j9*i12^3 +
   16663154*I03^9*i9*j9*i12^3 + 18628826*I03^7*i6*i9*j9*i12^3 +
   106429109*I03^5*i6^2*i9*j9*i12^3 + 381902476*I03^3*i6^3*i9*j9*i12^3 +
   1032981811*I03*i6^4*i9*j9*i12^3 + 8883294*I03^6*i9^2*j9*i12^3 +
   117009762*I03^4*i6*i9^2*j9*i12^3 + 208569410*I03^2*i6^2*i9^2*j9*i12^3 +
   1013859848*i6^3*i9^2*j9*i12^3 + 141818887*I03^3*i9^3*j9*i12^3 +
   923230084*I03*i6*i9^3*j9*i12^3 + 377794838*i9^4*j9*i12^3 +
   30704970*I03^9*j9^2*i12^3 + 1369737*I03^7*i6*j9^2*i12^3 +
   71658797*I03^5*i6^2*j9^2*i12^3 + 56526387*I03^3*i6^3*j9^2*i12^3 +
   967917261*I03*i6^4*j9^2*i12^3 + 33685097*I03^6*i9*j9^2*i12^3 +
   50310907*I03^4*i6*i9*j9^2*i12^3 + 230998872*I03^2*i6^2*i9*j9^2*i12^3 +
   1108245367*i6^3*i9*j9^2*i12^3 + 113814200*I03^3*i9^2*j9^2*i12^3 +
   928480701*I03*i6*i9^2*j9^2*i12^3 + 968383168*i9^3*j9^2*i12^3 +
   41465934*I03^6*j9^3*i12^3 + 52493919*I03^4*i6*j9^3*i12^3 +
   161466526*I03^2*i6^2*j9^3*i12^3 + 741058558*i6^3*j9^3*i12^3 +
   234097633*I03^3*i9*j9^3*i12^3 + 665639181*I03*i6*i9*j9^3*i12^3 +
   105705491*i9^2*j9^3*i12^3 + 352631454*I03^3*j9^4*i12^3 +
   33047688*I03*i6*j9^4*i12^3 + 679188734*i9*j9^4*i12^3 + 501544986*j9^5*i12^3 +
   1253028*I03^11*i12^4 + 12409525*I03^9*i6*i12^4 + 10837150*I03^7*i6^2*i12^4 +
   24052928*I03^5*i6^3*i12^4 + 47303931*I03^3*i6^4*i12^4 + 417292647*I03*i6^5*i12^4
   + 9222532*I03^8*i9*i12^4 + 27790129*I03^6*i6*i9*i12^4 +
   39937278*I03^4*i6^2*i9*i12^4 + 132618412*I03^2*i6^3*i9*i12^4 +
   730786296*i6^4*i9*i12^4 + 95555940*I03^5*i9^2*i12^4 +
   117873692*I03^3*i6*i9^2*i12^4 + 158690956*I03*i6^2*i9^2*i12^4 +
   297680229*I03^2*i9^3*i12^4 + 557945591*i6*i9^3*i12^4 + 2719277*I03^8*j9*i12^4 +
   40599362*I03^6*i6*j9*i12^4 + 128819037*I03^4*i6^2*j9*i12^4 +
   215665898*I03^2*i6^3*j9*i12^4 + 751571256*i6^4*j9*i12^4 +
   122963205*I03^5*i9*j9*i12^4 + 131542458*I03^3*i6*i9*j9*i12^4 +
   250672512*I03*i6^2*i9*j9*i12^4 + 258518063*I03^2*i9^2*j9*i12^4 +
   70296689*i6*i9^2*j9*i12^4 + 45487705*I03^5*j9^2*i12^4 +
   320998463*I03^3*i6*j9^2*i12^4 + 851055703*I03*i6^2*j9^2*i12^4 +
   307927424*I03^2*i9*j9^2*i12^4 + 20630841*i6*i9*j9^2*i12^4 +
   187444631*I03^2*j9^3*i12^4 + 770840318*i6*j9^3*i12^4 + 33185885*I03^7*i12^5 +
   100144020*I03^5*i6*i12^5 + 273929588*I03^3*i6^2*i12^5 + 763267522*I03*i6^3*i12^5
   + 53043876*I03^4*i9*i12^5 + 356929026*I03^2*i6*i9*i12^5 +
   1069773971*i6^2*i9*i12^5 + 861718785*I03*i9^2*i12^5 + 98913300*I03^4*j9*i12^5 +
   348597979*I03^2*i6*j9*i12^5 + 406884018*i6^2*j9*i12^5 +
   1112043147*I03*i9*j9*i12^5 + 215706930*I03*j9^2*i12^5 + 362109849*I03^3*i12^6 +
   568742532*I03*i6*i12^6 + 1133390070*i9*i12^6 + 758098350*j9*i12^6 +
   226708572*I03^23*j12 + 148199727*I03^21*i6*j12 + 345262520*I03^19*i6^2*j12 +
   218476108*I03^17*i6^3*j12 + 297079265*I03^15*i6^4*j12 +
   243569925*I03^13*i6^5*j12 + 88116233*I03^11*i6^6*j12 + 264320026*I03^9*i6^7*j12
   + 16014535*I03^7*i6^8*j12 + 362405852*I03^5*i6^9*j12 + 242965564*I03^3*i6^10*j12
   + 130440070*I03*i6^11*j12 + 290824913*I03^20*i9*j12 + 358205281*I03^18*i6*i9*j12
   + 223416016*I03^16*i6^2*i9*j12 + 50139730*I03^14*i6^3*i9*j12 +
   202362192*I03^12*i6^4*i9*j12 + 116476636*I03^10*i6^5*i9*j12 +
   256449378*I03^8*i6^6*i9*j12 + 155329104*I03^6*i6^7*i9*j12 +
   212719732*I03^4*i6^8*i9*j12 + 13923607*I03^2*i6^9*i9*j12 +
   318864257*i6^10*i9*j12 + 86888254*I03^17*i9^2*j12 + 329275759*I03^15*i6*i9^2*j12
   + 84586540*I03^13*i6^2*i9^2*j12 + 53941484*I03^11*i6^3*i9^2*j12 +
   43910054*I03^9*i6^4*i9^2*j12 + 169325391*I03^7*i6^5*i9^2*j12 +
   304598908*I03^5*i6^6*i9^2*j12 + 107339809*I03^3*i6^7*i9^2*j12 +
   167945698*I03*i6^8*i9^2*j12 + 273231029*I03^14*i9^3*j12 +
   10063323*I03^12*i6*i9^3*j12 + 340300157*I03^10*i6^2*i9^3*j12 +
   106717554*I03^8*i6^3*i9^3*j12 + 111784854*I03^6*i6^4*i9^3*j12 +
   224014641*I03^4*i6^5*i9^3*j12 + 158237732*I03^2*i6^6*i9^3*j12 +
   106184238*i6^7*i9^3*j12 + 34954908*I03^11*i9^4*j12 + 362149049*I03^9*i6*i9^4*j12
   + 317375018*I03^7*i6^2*i9^4*j12 + 361847782*I03^5*i6^3*i9^4*j12 +
   184686489*I03^3*i6^4*i9^4*j12 + 304104738*I03*i6^5*i9^4*j12 +
   371784968*I03^8*i9^5*j12 + 357812634*I03^6*i6*i9^5*j12 +
   47685012*I03^4*i6^2*i9^5*j12 + 171085539*I03^2*i6^3*i9^5*j12 +
   204101343*i6^4*i9^5*j12 + 79983149*I03^5*i9^6*j12 + 42744679*I03^3*i6*i9^6*j12 +
   143093203*I03*i6^2*i9^6*j12 + 268996051*I03^2*i9^7*j12 + 69320483*i6*i9^7*j12 +
   179987158*I03^20*j9*j12 + 165858398*I03^18*i6*j9*j12 +
   318950754*I03^16*i6^2*j9*j12 + 238128812*I03^14*i6^3*j9*j12 +
   282477224*I03^12*i6^4*j9*j12 + 323551029*I03^10*i6^5*j9*j12 +
   369348183*I03^8*i6^6*j9*j12 + 290834642*I03^6*i6^7*j9*j12 +
   279898311*I03^4*i6^8*j9*j12 + 118461223*I03^2*i6^9*j9*j12 +
   995195452*i6^10*j9*j12 + 172566794*I03^17*i9*j9*j12 +
   88021350*I03^15*i6*i9*j9*j12 + 285084219*I03^13*i6^2*i9*j9*j12 +
   141440748*I03^11*i6^3*i9*j9*j12 + 298196462*I03^9*i6^4*i9*j9*j12 +
   86840642*I03^7*i6^5*i9*j9*j12 + 233513512*I03^5*i6^6*i9*j9*j12 +
   297738539*I03^3*i6^7*i9*j9*j12 + 200122404*I03*i6^8*i9*j9*j12 +
   33629984*I03^14*i9^2*j9*j12 + 135044735*I03^12*i6*i9^2*j9*j12 +
   164565354*I03^10*i6^2*i9^2*j9*j12 + 141606891*I03^8*i6^3*i9^2*j9*j12 +
   381646077*I03^6*i6^4*i9^2*j9*j12 + 66220225*I03^4*i6^5*i9^2*j9*j12 +
   105960906*I03^2*i6^6*i9^2*j9*j12 + 330117473*i6^7*i9^2*j9*j12 +
   3407100*I03^11*i9^3*j9*j12 + 33009722*I03^9*i6*i9^3*j9*j12 +
   37744479*I03^7*i6^2*i9^3*j9*j12 + 214282708*I03^5*i6^3*i9^3*j9*j12 +
   29886821*I03^3*i6^4*i9^3*j9*j12 + 73965418*I03*i6^5*i9^3*j9*j12 +
   362765957*I03^8*i9^4*j9*j12 + 67967423*I03^6*i6*i9^4*j9*j12 +
   16503854*I03^4*i6^2*i9^4*j9*j12 + 192936787*I03^2*i6^3*i9^4*j9*j12 +
   154817340*i6^4*i9^4*j9*j12 + 169536766*I03^5*i9^5*j9*j12 +
   254581228*I03^3*i6*i9^5*j9*j12 + 156052189*I03*i6^2*i9^5*j9*j12 +
   259768415*I03^2*i9^6*j9*j12 + 146974500*i6*i9^6*j9*j12 +
   311947766*I03^17*j9^2*j12 + 76949259*I03^15*i6*j9^2*j12 +
   137509798*I03^13*i6^2*j9^2*j12 + 24100201*I03^11*i6^3*j9^2*j12 +
   264093429*I03^9*i6^4*j9^2*j12 + 2878232*I03^7*i6^5*j9^2*j12 +
   133181160*I03^5*i6^6*j9^2*j12 + 300923988*I03^3*i6^7*j9^2*j12 +
   122220051*I03*i6^8*j9^2*j12 + 385286943*I03^14*i9*j9^2*j12 +
   292596894*I03^12*i6*i9*j9^2*j12 + 107095827*I03^10*i6^2*i9*j9^2*j12 +
   39787138*I03^8*i6^3*i9*j9^2*j12 + 241567158*I03^6*i6^4*i9*j9^2*j12 +
   374344173*I03^4*i6^5*i9*j9^2*j12 + 148838773*I03^2*i6^6*i9*j9^2*j12 +
   270104198*i6^7*i9*j9^2*j12 + 366900414*I03^11*i9^2*j9^2*j12 +
   233150116*I03^9*i6*i9^2*j9^2*j12 + 140042448*I03^7*i6^2*i9^2*j9^2*j12 +
   116327910*I03^5*i6^3*i9^2*j9^2*j12 + 63776766*I03^3*i6^4*i9^2*j9^2*j12 +
   3556707*I03*i6^5*i9^2*j9^2*j12 + 264655934*I03^8*i9^3*j9^2*j12 +
   166088852*I03^6*i6*i9^3*j9^2*j12 + 208152933*I03^4*i6^2*i9^3*j9^2*j12 +
   142740028*I03^2*i6^3*i9^3*j9^2*j12 + 289479417*i6^4*i9^3*j9^2*j12 +
   193349826*I03^5*i9^4*j9^2*j12 + 323123606*I03^3*i6*i9^4*j9^2*j12 +
   376212596*I03*i6^2*i9^4*j9^2*j12 + 329241653*I03^2*i9^5*j9^2*j12 +
   220136724*i6*i9^5*j9^2*j12 + 252114419*I03^14*j9^3*j12 +
   24013663*I03^12*i6*j9^3*j12 + 121921936*I03^10*i6^2*j9^3*j12 +
   302233233*I03^8*i6^3*j9^3*j12 + 275977912*I03^6*i6^4*j9^3*j12 +
   135427445*I03^4*i6^5*j9^3*j12 + 237078405*I03^2*i6^6*j9^3*j12 +
   420431248*i6^7*j9^3*j12 + 277382235*I03^11*i9*j9^3*j12 +
   256886437*I03^9*i6*i9*j9^3*j12 + 327979179*I03^7*i6^2*i9*j9^3*j12 +
   168200773*I03^5*i6^3*i9*j9^3*j12 + 323024443*I03^3*i6^4*i9*j9^3*j12 +
   114236390*I03*i6^5*i9*j9^3*j12 + 211509025*I03^8*i9^2*j9^3*j12 +
   384711275*I03^6*i6*i9^2*j9^3*j12 + 337076121*I03^4*i6^2*i9^2*j9^3*j12 +
   10862645*I03^2*i6^3*i9^2*j9^3*j12 + 212170858*i6^4*i9^2*j9^3*j12 +
   297940390*I03^5*i9^3*j9^3*j12 + 274211707*I03^3*i6*i9^3*j9^3*j12 +
   317674888*I03*i6^2*i9^3*j9^3*j12 + 331975050*I03^2*i9^4*j9^3*j12 +
   232478758*i6*i9^4*j9^3*j12 + 264206332*I03^11*j9^4*j12 +
   308873944*I03^9*i6*j9^4*j12 + 46039117*I03^7*i6^2*j9^4*j12 +
   78430669*I03^5*i6^3*j9^4*j12 + 7588110*I03^3*i6^4*j9^4*j12 +
   233249720*I03*i6^5*j9^4*j12 + 215302154*I03^8*i9*j9^4*j12 +
   221679307*I03^6*i6*i9*j9^4*j12 + 142628991*I03^4*i6^2*i9*j9^4*j12 +
   314019643*I03^2*i6^3*i9*j9^4*j12 + 270931624*i6^4*i9*j9^4*j12 +
   65270482*I03^5*i9^2*j9^4*j12 + 341063329*I03^3*i6*i9^2*j9^4*j12 +
   283898541*I03*i6^2*i9^2*j9^4*j12 + 56494972*I03^2*i9^3*j9^4*j12 +
   151738022*i6*i9^3*j9^4*j12 + 21767443*I03^8*j9^5*j12 +
   272380141*I03^6*i6*j9^5*j12 + 167595172*I03^4*i6^2*j9^5*j12 +
   383806352*I03^2*i6^3*j9^5*j12 + 242548593*i6^4*j9^5*j12 +
   56906044*I03^5*i9*j9^5*j12 + 130787843*I03^3*i6*i9*j9^5*j12 +
   187610090*I03*i6^2*i9*j9^5*j12 + 373944601*I03^2*i9^2*j9^5*j12 +
   375125230*i6*i9^2*j9^5*j12 + 79670294*I03^5*j9^6*j12 +
   217117364*I03^3*i6*j9^6*j12 + 275527263*I03*i6^2*j9^6*j12 +
   123060741*I03^2*i9*j9^6*j12 + 3873219*i6*i9*j9^6*j12 + 246037034*I03^2*j9^7*j12
   + 41470299*i6*j9^7*j12 + 47343202*I03^19*i12*j12 + 100827626*I03^17*i6*i12*j12 +
   20885739*I03^15*i6^2*i12*j12 + 61146991*I03^13*i6^3*i12*j12 +
   11177329*I03^11*i6^4*i12*j12 + 1569520*I03^9*i6^5*i12*j12 +
   88685515*I03^7*i6^6*i12*j12 + 26895198*I03^5*i6^7*i12*j12 +
   40225802*I03^3*i6^8*i12*j12 + 185167749*I03*i6^9*i12*j12 +
   49344408*I03^16*i9*i12*j12 + 119485655*I03^14*i6*i9*i12*j12 +
   46841252*I03^12*i6^2*i9*i12*j12 + 74782843*I03^10*i6^3*i9*i12*j12 +
   61798323*I03^8*i6^4*i9*i12*j12 + 103049282*I03^6*i6^5*i9*i12*j12 +
   58729156*I03^4*i6^6*i9*i12*j12 + 12366778*I03^2*i6^7*i9*i12*j12 +
   332070544*i6^8*i9*i12*j12 + 109530960*I03^13*i9^2*i12*j12 +
   37620688*I03^11*i6*i9^2*i12*j12 + 44004257*I03^9*i6^2*i9^2*i12*j12 +
   13561813*I03^7*i6^3*i9^2*i12*j12 + 120940958*I03^5*i6^4*i9^2*i12*j12 +
   14574512*I03^3*i6^5*i9^2*i12*j12 + 368871742*I03*i6^6*i9^2*i12*j12 +
   104737455*I03^10*i9^3*i12*j12 + 4021229*I03^8*i6*i9^3*i12*j12 +
   43629587*I03^6*i6^2*i9^3*i12*j12 + 70649306*I03^4*i6^3*i9^3*i12*j12 +
   21627176*I03^2*i6^4*i9^3*i12*j12 + 284984018*i6^5*i9^3*i12*j12 +
   23788398*I03^7*i9^4*i12*j12 + 114427139*I03^5*i6*i9^4*i12*j12 +
   117291166*I03^3*i6^2*i9^4*i12*j12 + 140517131*I03*i6^3*i9^4*i12*j12 +
   25514609*I03^4*i9^5*i12*j12 + 41180968*I03^2*i6*i9^5*i12*j12 +
   317918167*i6^2*i9^5*i12*j12 + 336897222*I03*i9^6*i12*j12 +
   16042087*I03^16*j9*i12*j12 + 80946841*I03^14*i6*j9*i12*j12 +
   58667162*I03^12*i6^2*j9*i12*j12 + 95103449*I03^10*i6^3*j9*i12*j12 +
   17058636*I03^8*i6^4*j9*i12*j12 + 64473594*I03^6*i6^5*j9*i12*j12 +
   106178779*I03^4*i6^6*j9*i12*j12 + 67857747*I03^2*i6^7*j9*i12*j12 +
   707332192*i6^8*j9*i12*j12 + 31169650*I03^13*i9*j9*i12*j12 +
   52769837*I03^11*i6*i9*j9*i12*j12 + 28309642*I03^9*i6^2*i9*j9*i12*j12 +
   68397589*I03^7*i6^3*i9*j9*i12*j12 + 9220611*I03^5*i6^4*i9*j9*i12*j12 +
   18338320*I03^3*i6^5*i9*j9*i12*j12 + 373252251*I03*i6^6*i9*j9*i12*j12 +
   18672221*I03^10*i9^2*j9*i12*j12 + 4755463*I03^8*i6*i9^2*j9*i12*j12 +
   74274858*I03^6*i6^2*i9^2*j9*i12*j12 + 17367156*I03^4*i6^3*i9^2*j9*i12*j12 +
   57485113*I03^2*i6^4*i9^2*j9*i12*j12 + 107198419*i6^5*i9^2*j9*i12*j12 +
   19072433*I03^7*i9^3*j9*i12*j12 + 107885176*I03^5*i6*i9^3*j9*i12*j12 +
   12125113*I03^3*i6^2*i9^3*j9*i12*j12 + 340184239*I03*i6^3*i9^3*j9*i12*j12 +
   29445901*I03^4*i9^4*j9*i12*j12 + 47021761*I03^2*i6*i9^4*j9*i12*j12 +
   144328665*i6^2*i9^4*j9*i12*j12 + 366262912*I03*i9^5*j9*i12*j12 +
   17643299*I03^13*j9^2*i12*j12 + 29199746*I03^11*i6*j9^2*i12*j12 +
   53091183*I03^9*i6^2*j9^2*i12*j12 + 106463697*I03^7*i6^3*j9^2*i12*j12 +
   113899076*I03^5*i6^4*j9^2*i12*j12 + 113658787*I03^3*i6^5*j9^2*i12*j12 +
   208232743*I03*i6^6*j9^2*i12*j12 + 67847087*I03^10*i9*j9^2*i12*j12 +
   43119140*I03^8*i6*i9*j9^2*i12*j12 + 104266877*I03^6*i6^2*i9*j9^2*i12*j12 +
   117334450*I03^4*i6^3*i9*j9^2*i12*j12 + 11627969*I03^2*i6^4*i9*j9^2*i12*j12 +
   321687192*i6^5*i9*j9^2*i12*j12 + 10305320*I03^7*i9^2*j9^2*i12*j12 +
   78462682*I03^5*i6*i9^2*j9^2*i12*j12 + 42712278*I03^3*i6^2*i9^2*j9^2*i12*j12 +
   307376446*I03*i6^3*i9^2*j9^2*i12*j12 + 11055819*I03^4*i9^3*j9^2*i12*j12 +
   33652732*I03^2*i6*i9^3*j9^2*i12*j12 + 24765338*i6^2*i9^3*j9^2*i12*j12 +
   104275501*I03*i9^4*j9^2*i12*j12 + 28371586*I03^10*j9^3*i12*j12 +
   8042652*I03^8*i6*j9^3*i12*j12 + 95813165*I03^6*i6^2*j9^3*i12*j12 +
   20074628*I03^4*i6^3*j9^3*i12*j12 + 271252432*I03^2*i6^4*j9^3*i12*j12 +
   432613502*i6^5*j9^3*i12*j12 + 21918593*I03^7*i9*j9^3*i12*j12 +
   100512540*I03^5*i6*i9*j9^3*i12*j12 + 100269821*I03^3*i6^2*i9*j9^3*i12*j12 +
   15411737*I03*i6^3*i9*j9^3*i12*j12 + 101604136*I03^4*i9^2*j9^3*i12*j12 +
   22883708*I03^2*i6*i9^2*j9^3*i12*j12 + 126423265*i6^2*i9^2*j9^3*i12*j12 +
   296459725*I03*i9^3*j9^3*i12*j12 + 35153577*I03^7*j9^4*i12*j12 +
   21015231*I03^5*i6*j9^4*i12*j12 + 55255282*I03^3*i6^2*j9^4*i12*j12 +
   360253593*I03*i6^3*j9^4*i12*j12 + 109470561*I03^4*i9*j9^4*i12*j12 +
   77469129*I03^2*i6*i9*j9^4*i12*j12 + 311429595*i6^2*i9*j9^4*i12*j12 +
   174507214*I03*i9^2*j9^4*i12*j12 + 60200172*I03^4*j9^5*i12*j12 +
   3853984*I03^2*i6*j9^5*i12*j12 + 475537257*i6^2*j9^5*i12*j12 +
   72577777*I03*i9*j9^5*i12*j12 + 262456010*I03*j9^6*i12*j12 +
   13477576*I03^15*i12^2*j12 + 11167835*I03^13*i6*i12^2*j12 +
   15790689*I03^11*i6^2*i12^2*j12 + 35570092*I03^9*i6^3*i12^2*j12 +
   1003154*I03^7*i6^4*i12^2*j12 + 14826003*I03^5*i6^5*i12^2*j12 +
   118586089*I03^3*i6^6*i12^2*j12 + 212892274*I03*i6^7*i12^2*j12 +
   8118788*I03^12*i9*i12^2*j12 + 8349770*I03^10*i6*i9*i12^2*j12 +
   16726181*I03^8*i6^2*i9*i12^2*j12 + 21701132*I03^6*i6^3*i9*i12^2*j12 +
   41644848*I03^4*i6^4*i9*i12^2*j12 + 123070412*I03^2*i6^5*i9*i12^2*j12 +
   342620664*i6^6*i9*i12^2*j12 + 1825046*I03^9*i9^2*i12^2*j12 +
   30957377*I03^7*i6*i9^2*i12^2*j12 + 29731170*I03^5*i6^2*i9^2*i12^2*j12 +
   5994835*I03^3*i6^3*i9^2*i12^2*j12 + 382538833*I03*i6^4*i9^2*i12^2*j12 +
   17616561*I03^6*i9^3*i12^2*j12 + 13805475*I03^4*i6*i9^3*i12^2*j12 +
   124045409*I03^2*i6^2*i9^3*i12^2*j12 + 347015401*i6^3*i9^3*i12^2*j12 +
   101561338*I03^3*i9^4*i12^2*j12 + 307769758*I03*i6*i9^4*i12^2*j12 +
   239524334*i9^5*i12^2*j12 + 14718777*I03^12*j9*i12^2*j12 +
   3114844*I03^10*i6*j9*i12^2*j12 + 11390288*I03^8*i6^2*j9*i12^2*j12 +
   2089131*I03^6*i6^3*j9*i12^2*j12 + 42488563*I03^4*i6^4*j9*i12^2*j12 +
   266189621*I03^2*i6^5*j9*i12^2*j12 + 567853676*i6^6*j9*i12^2*j12 +
   29160497*I03^9*i9*j9*i12^2*j12 + 31466825*I03^7*i6*i9*j9*i12^2*j12 +
   20264039*I03^5*i6^2*i9*j9*i12^2*j12 + 125184761*I03^3*i6^3*i9*j9*i12^2*j12 +
   157271448*I03*i6^4*i9*j9*i12^2*j12 + 37566644*I03^6*i9^2*j9*i12^2*j12 +
   25242288*I03^4*i6*i9^2*j9*i12^2*j12 + 115489849*I03^2*i6^2*i9^2*j9*i12^2*j12 +
   370235657*i6^3*i9^2*j9*i12^2*j12 + 128774011*I03^3*i9^3*j9*i12^2*j12 +
   323600624*I03*i6*i9^3*j9*i12^2*j12 + 97170501*i9^4*j9*i12^2*j12 +
   11951864*I03^9*j9^2*i12^2*j12 + 14465102*I03^7*i6*j9^2*i12^2*j12 +
   20090025*I03^5*i6^2*j9^2*i12^2*j12 + 48300492*I03^3*i6^3*j9^2*i12^2*j12 +
   31292964*I03*i6^4*j9^2*i12^2*j12 + 5742620*I03^6*i9*j9^2*i12^2*j12 +
   33566938*I03^4*i6*i9*j9^2*i12^2*j12 + 6803783*I03^2*i6^2*i9*j9^2*i12^2*j12 +
   371899691*i6^3*i9*j9^2*i12^2*j12 + 116211606*I03^3*i9^2*j9^2*i12^2*j12 +
   367889157*I03*i6*i9^2*j9^2*i12^2*j12 + 263834222*i9^3*j9^2*i12^2*j12 +
   42679380*I03^6*j9^3*i12^2*j12 + 20275828*I03^4*i6*j9^3*i12^2*j12 +
   312215902*I03^2*i6^2*j9^3*i12^2*j12 + 1031529375*i6^3*j9^3*i12^2*j12 +
   35348787*I03^3*i9*j9^3*i12^2*j12 + 106342742*I03*i6*i9*j9^3*i12^2*j12 +
   325847701*i9^2*j9^3*i12^2*j12 + 102311302*I03^3*j9^4*i12^2*j12 +
   284213617*I03*i6*j9^4*i12^2*j12 + 49571543*i9*j9^4*i12^2*j12 +
   666152793*j9^5*i12^2*j12 + 6550487*I03^11*i12^3*j12 + 4488507*I03^9*i6*i12^3*j12
   + 648648*I03^7*i6^2*i12^3*j12 + 12551838*I03^5*i6^3*i12^3*j12 +
   18168331*I03^3*i6^4*i12^3*j12 + 347660303*I03*i6^5*i12^3*j12 +
   3697197*I03^8*i9*i12^3*j12 + 3839226*I03^6*i6*i9*i12^3*j12 +
   1722541*I03^4*i6^2*i9*i12^3*j12 + 56884404*I03^2*i6^3*i9*i12^3*j12 +
   197788858*i6^4*i9*i12^3*j12 + 3937995*I03^5*i9^2*i12^3*j12 +
   34152251*I03^3*i6*i9^2*i12^3*j12 + 376392899*I03*i6^2*i9^2*i12^3*j12 +
   51126677*I03^2*i9^3*i12^3*j12 + 27319700*i6*i9^3*i12^3*j12 +
   10261433*I03^8*j9*i12^3*j12 + 30616983*I03^6*i6*j9*i12^3*j12 +
   51739024*I03^4*i6^2*j9*i12^3*j12 + 348645150*I03^2*i6^3*j9*i12^3*j12 +
   228535286*i6^4*j9*i12^3*j12 + 30207090*I03^5*i9*j9*i12^3*j12 +
   66822697*I03^3*i6*i9*j9*i12^3*j12 + 263741688*I03*i6^2*i9*j9*i12^3*j12 +
   60015781*I03^2*i9^2*j9*i12^3*j12 + 63472384*i6*i9^2*j9*i12^3*j12 +
   5194612*I03^5*j9^2*i12^3*j12 + 104448232*I03^3*i6*j9^2*i12^3*j12 +
   351576315*I03*i6^2*j9^2*i12^3*j12 + 79732317*I03^2*i9*j9^2*i12^3*j12 +
   50797728*i6*i9*j9^2*i12^3*j12 + 274512679*I03^2*j9^3*i12^3*j12 +
   560760368*i6*j9^3*i12^3*j12 + 13571655*I03^7*i12^4*j12 +
   18162154*I03^5*i6*i12^4*j12 + 10384399*I03^3*i6^2*i12^4*j12 +
   155001674*I03*i6^3*i12^4*j12 + 28928001*I03^4*i9*i12^4*j12 +
   38405842*I03^2*i6*i9*i12^4*j12 + 221832059*i6^2*i9*i12^4*j12 +
   291709876*I03*i9^2*i12^4*j12 + 78262261*I03^4*j9*i12^4*j12 +
   295762859*I03^2*i6*j9*i12^4*j12 + 67947798*i6^2*j9*i12^4*j12 +
   320627126*I03*i9*j9*i12^4*j12 + 265109234*I03*j9^2*i12^4*j12 +
   115258100*I03^3*i12^5*j12 + 162505401*I03*i6*i12^5*j12 + 119752203*i9*i12^5*j12
   + 1022879637*j9*i12^5*j12 + 122802821*I03^19*j12^2 + 53928164*I03^17*i6*j12^2 +
   118266392*I03^15*i6^2*j12^2 + 19271764*I03^13*i6^3*j12^2 +
   123394185*I03^11*i6^4*j12^2 + 78906226*I03^9*i6^5*j12^2 +
   105440279*I03^7*i6^6*j12^2 + 96458918*I03^5*i6^7*j12^2 +
   21428371*I03^3*i6^8*j12^2 + 189125875*I03*i6^9*j12^2 + 127316429*I03^16*i9*j12^2
   + 55783540*I03^14*i6*i9*j12^2 + 128906882*I03^12*i6^2*i9*j12^2 +
   63217789*I03^10*i6^3*i9*j12^2 + 54775270*I03^8*i6^4*i9*j12^2 +
   11546625*I03^6*i6^5*i9*j12^2 + 33250838*I03^4*i6^6*i9*j12^2 +
   64259963*I03^2*i6^7*i9*j12^2 + 43199092*i6^8*i9*j12^2 +
   104719710*I03^13*i9^2*j12^2 + 61615243*I03^11*i6*i9^2*j12^2 +
   45509118*I03^9*i6^2*i9^2*j12^2 + 111008962*I03^7*i6^3*i9^2*j12^2 +
   118189619*I03^5*i6^4*i9^2*j12^2 + 32244888*I03^3*i6^5*i9^2*j12^2 +
   77769123*I03*i6^6*i9^2*j12^2 + 54694774*I03^10*i9^3*j12^2 +
   36344644*I03^8*i6*i9^3*j12^2 + 28123440*I03^6*i6^2*i9^3*j12^2 +
   10849190*I03^4*i6^3*i9^3*j12^2 + 6225072*I03^2*i6^4*i9^3*j12^2 +
   32816350*i6^5*i9^3*j12^2 + 20311535*I03^7*i9^4*j12^2 +
   18878038*I03^5*i6*i9^4*j12^2 + 82925266*I03^3*i6^2*i9^4*j12^2 +
   85681027*I03*i6^3*i9^4*j12^2 + 3783879*I03^4*i9^5*j12^2 +
   125433153*I03^2*i6*i9^5*j12^2 + 72189953*i6^2*i9^5*j12^2 +
   120708787*I03*i9^6*j12^2 + 16652823*I03^16*j9*j12^2 +
   96366588*I03^14*i6*j9*j12^2 + 70733456*I03^12*i6^2*j9*j12^2 +
   36754887*I03^10*i6^3*j9*j12^2 + 126465473*I03^8*i6^4*j9*j12^2 +
   121676271*I03^6*i6^5*j9*j12^2 + 52263685*I03^4*i6^6*j9*j12^2 +
   121686893*I03^2*i6^7*j9*j12^2 + 127148811*i6^8*j9*j12^2 +
   114412491*I03^13*i9*j9*j12^2 + 92121618*I03^11*i6*i9*j9*j12^2 +
   52372790*I03^9*i6^2*i9*j9*j12^2 + 34266797*I03^7*i6^3*i9*j9*j12^2 +
   69265766*I03^5*i6^4*i9*j9*j12^2 + 113749417*I03^3*i6^5*i9*j9*j12^2 +
   46292234*I03*i6^6*i9*j9*j12^2 + 43279690*I03^10*i9^2*j9*j12^2 +
   105221456*I03^8*i6*i9^2*j9*j12^2 + 33635220*I03^6*i6^2*i9^2*j9*j12^2 +
   83619356*I03^4*i6^3*i9^2*j9*j12^2 + 110502109*I03^2*i6^4*i9^2*j9*j12^2 +
   57859281*i6^5*i9^2*j9*j12^2 + 73637052*I03^7*i9^3*j9*j12^2 +
   90295425*I03^5*i6*i9^3*j9*j12^2 + 65567418*I03^3*i6^2*i9^3*j9*j12^2 +
   93969279*I03*i6^3*i9^3*j9*j12^2 + 34228508*I03^4*i9^4*j9*j12^2 +
   5602070*I03^2*i6*i9^4*j9*j12^2 + 95321983*i6^2*i9^4*j9*j12^2 +
   37879494*I03*i9^5*j9*j12^2 + 31999910*I03^13*j9^2*j12^2 +
   99614232*I03^11*i6*j9^2*j12^2 + 93620900*I03^9*i6^2*j9^2*j12^2 +
   87539233*I03^7*i6^3*j9^2*j12^2 + 90500992*I03^5*i6^4*j9^2*j12^2 +
   20968596*I03^3*i6^5*j9^2*j12^2 + 164732172*I03*i6^6*j9^2*j12^2 +
   62286008*I03^10*i9*j9^2*j12^2 + 105513676*I03^8*i6*i9*j9^2*j12^2 +
   41612535*I03^6*i6^2*i9*j9^2*j12^2 + 11978571*I03^4*i6^3*i9*j9^2*j12^2 +
   111480800*I03^2*i6^4*i9*j9^2*j12^2 + 95447643*i6^5*i9*j9^2*j12^2 +
   13169818*I03^7*i9^2*j9^2*j12^2 + 176295*I03^5*i6*i9^2*j9^2*j12^2 +
   110060175*I03^3*i6^2*i9^2*j9^2*j12^2 + 31208254*I03*i6^3*i9^2*j9^2*j12^2 +
   84848418*I03^4*i9^3*j9^2*j12^2 + 56756335*I03^2*i6*i9^3*j9^2*j12^2 +
   47823008*i6^2*i9^3*j9^2*j12^2 + 83680925*I03*i9^4*j9^2*j12^2 +
   89358067*I03^10*j9^3*j12^2 + 93272842*I03^8*i6*j9^3*j12^2 +
   93198413*I03^6*i6^2*j9^3*j12^2 + 99971859*I03^4*i6^3*j9^3*j12^2 +
   41943655*I03^2*i6^4*j9^3*j12^2 + 237139934*i6^5*j9^3*j12^2 +
   128725158*I03^7*i9*j9^3*j12^2 + 104313195*I03^5*i6*i9*j9^3*j12^2 +
   90931913*I03^3*i6^2*i9*j9^3*j12^2 + 50602073*I03*i6^3*i9*j9^3*j12^2 +
   101221535*I03^4*i9^2*j9^3*j12^2 + 47978289*I03^2*i6*i9^2*j9^3*j12^2 +
   112175012*i6^2*i9^2*j9^3*j12^2 + 67372957*I03*i9^3*j9^3*j12^2 +
   40119077*I03^7*j9^4*j12^2 + 71568623*I03^5*i6*j9^4*j12^2 +
   20100696*I03^3*i6^2*j9^4*j12^2 + 207525740*I03*i6^3*j9^4*j12^2 +
   18221810*I03^4*i9*j9^4*j12^2 + 48262792*I03^2*i6*i9*j9^4*j12^2 +
   383317493*i6^2*i9*j9^4*j12^2 + 92595309*I03*i9^2*j9^4*j12^2 +
   36314132*I03^4*j9^5*j12^2 + 108236483*I03^2*i6*j9^5*j12^2 +
   279086784*i6^2*j9^5*j12^2 + 62674680*I03*i9*j9^5*j12^2 + 62500901*I03*j9^6*j12^2
   + 32702287*I03^15*i12*j12^2 + 41953426*I03^13*i6*i12*j12^2 +
   17431795*I03^11*i6^2*i12*j12^2 + 39589049*I03^9*i6^3*i12*j12^2 +
   11894367*I03^7*i6^4*i12*j12^2 + 34149651*I03^5*i6^5*i12*j12^2 +
   13625234*I03^3*i6^6*i12*j12^2 + 106654439*I03*i6^7*i12*j12^2 +
   1640441*I03^12*i9*i12*j12^2 + 7830668*I03^10*i6*i9*i12*j12^2 +
   5319351*I03^8*i6^2*i9*i12*j12^2 + 5022834*I03^6*i6^3*i9*i12*j12^2 +
   19445031*I03^4*i6^4*i9*i12*j12^2 + 55280559*I03^2*i6^5*i9*i12*j12^2 +
   239178281*i6^6*i9*i12*j12^2 + 31795119*I03^9*i9^2*i12*j12^2 +
   11961609*I03^7*i6*i9^2*i12*j12^2 + 15443395*I03^5*i6^2*i9^2*i12*j12^2 +
   30489755*I03^3*i6^3*i9^2*i12*j12^2 + 64024990*I03*i6^4*i9^2*i12*j12^2 +
   31152255*I03^6*i9^3*i12*j12^2 + 26585813*I03^4*i6*i9^3*i12*j12^2 +
   7433700*I03^2*i6^2*i9^3*i12*j12^2 + 29575316*i6^3*i9^3*i12*j12^2 +
   29995685*I03^3*i9^4*i12*j12^2 + 20811761*I03*i6*i9^4*i12*j12^2 +
   42996926*i9^5*i12*j12^2 + 25237756*I03^12*j9*i12*j12^2 +
   31278695*I03^10*i6*j9*i12*j12^2 + 243936*I03^8*i6^2*j9*i12*j12^2 +
   26479371*I03^6*i6^3*j9*i12*j12^2 + 34683975*I03^4*i6^4*j9*i12*j12^2 +
   75294208*I03^2*i6^5*j9*i12*j12^2 + 284656324*i6^6*j9*i12*j12^2 +
   40077886*I03^9*i9*j9*i12*j12^2 + 37506023*I03^7*i6*i9*j9*i12*j12^2 +
   40611038*I03^5*i6^2*i9*j9*i12*j12^2 + 6964145*I03^3*i6^3*i9*j9*i12*j12^2 +
   55419424*I03*i6^4*i9*j9*i12*j12^2 + 24609906*I03^6*i9^2*j9*i12*j12^2 +
   40700727*I03^4*i6*i9^2*j9*i12*j12^2 + 19247552*I03^2*i6^2*i9^2*j9*i12*j12^2 +
   38040368*i6^3*i9^2*j9*i12*j12^2 + 8056061*I03^3*i9^3*j9*i12*j12^2 +
   54187841*I03*i6*i9^3*j9*i12*j12^2 + 11541667*i9^4*j9*i12*j12^2 +
   2797399*I03^9*j9^2*i12*j12^2 + 21799524*I03^7*i6*j9^2*i12*j12^2 +
   27238496*I03^5*i6^2*j9^2*i12*j12^2 + 102231587*I03^3*i6^3*j9^2*i12*j12^2 +
   192667511*I03*i6^4*j9^2*i12*j12^2 + 2763917*I03^6*i9*j9^2*i12*j12^2 +
   35788982*I03^4*i6*i9*j9^2*i12*j12^2 + 78696492*I03^2*i6^2*i9*j9^2*i12*j12^2 +
   183228597*i6^3*i9*j9^2*i12*j12^2 + 32012928*I03^3*i9^2*j9^2*i12*j12^2 +
   13491053*I03*i6*i9^2*j9^2*i12*j12^2 + 69997723*i9^3*j9^2*i12*j12^2 +
   27040954*I03^6*j9^3*i12*j12^2 + 39988907*I03^4*i6*j9^3*i12*j12^2 +
   110975101*I03^2*i6^2*j9^3*i12*j12^2 + 52235288*i6^3*j9^3*i12*j12^2 +
   5512757*I03^3*i9*j9^3*i12*j12^2 + 51530055*I03*i6*i9*j9^3*i12*j12^2 +
   126571589*i9^2*j9^3*i12*j12^2 + 28071279*I03^3*j9^4*i12*j12^2 +
   245462451*I03*i6*j9^4*i12*j12^2 + 22236581*i9*j9^4*i12*j12^2 +
   383505693*j9^5*i12*j12^2 + 5430032*I03^11*i12^2*j12^2 +
   4428111*I03^9*i6*i12^2*j12^2 + 10465613*I03^7*i6^2*i12^2*j12^2 +
   26429755*I03^5*i6^3*i12^2*j12^2 + 44701657*I03^3*i6^4*i12^2*j12^2 +
   325764547*I03*i6^5*i12^2*j12^2 + 8261989*I03^8*i9*i12^2*j12^2 +
   7160284*I03^6*i6*i9*i12^2*j12^2 + 37185263*I03^4*i6^2*i9*i12^2*j12^2 +
   78248307*I03^2*i6^3*i9*i12^2*j12^2 + 283359321*i6^4*i9*i12^2*j12^2 +
   3422154*I03^5*i9^2*i12^2*j12^2 + 9137230*I03^3*i6*i9^2*i12^2*j12^2 +
   15939214*I03*i6^2*i9^2*i12^2*j12^2 + 35874666*I03^2*i9^3*i12^2*j12^2 +
   81426568*i6*i9^3*i12^2*j12^2 + 8515289*I03^8*j9*i12^2*j12^2 +
   3587708*I03^6*i6*j9*i12^2*j12^2 + 14221322*I03^4*i6^2*j9*i12^2*j12^2 +
   57348375*I03^2*i6^3*j9*i12^2*j12^2 + 113508729*i6^4*j9*i12^2*j12^2 +
   9010430*I03^5*i9*j9*i12^2*j12^2 + 16198527*I03^3*i6*i9*j9*i12^2*j12^2 +
   13646351*I03*i6^2*i9*j9*i12^2*j12^2 + 13967217*I03^2*i9^2*j9*i12^2*j12^2 +
   49025880*i6*i9^2*j9*i12^2*j12^2 + 4205615*I03^5*j9^2*i12^2*j12^2 +
   21138591*I03^3*i6*j9^2*i12^2*j12^2 + 29670117*I03*i6^2*j9^2*i12^2*j12^2 +
   6015566*I03^2*i9*j9^2*i12^2*j12^2 + 261352743*i6*i9*j9^2*i12^2*j12^2 +
   112781602*I03^2*j9^3*i12^2*j12^2 + 157942041*i6*j9^3*i12^2*j12^2 +
   1965534*I03^7*i12^3*j12^2 + 34572435*I03^5*i6*i12^3*j12^2 +
   2126680*I03^3*i6^2*i12^3*j12^2 + 382960440*I03*i6^3*i12^3*j12^2 +
   38008322*I03^4*i9*i12^3*j12^2 + 77048656*I03^2*i6*i9*i12^3*j12^2 +
   277773233*i6^2*i9*i12^3*j12^2 + 104745547*I03*i9^2*i12^3*j12^2 +
   9067903*I03^4*j9*i12^3*j12^2 + 87716930*I03^2*i6*j9*i12^3*j12^2 +
   288475366*i6^2*j9*i12^3*j12^2 + 110716195*I03*i9*j9*i12^3*j12^2 +
   100457950*I03*j9^2*i12^3*j12^2 + 106893966*I03^3*i12^4*j12^2 +
   4881898*I03*i6*i12^4*j12^2 + 293976150*i9*i12^4*j12^2 + 185406808*j9*i12^4*j12^2
   + 3240918*I03^15*j12^3 + 5466144*I03^13*i6*j12^3 + 27819932*I03^11*i6^2*j12^3 +
   23046987*I03^9*i6^3*j12^3 + 14344402*I03^7*i6^4*j12^3 + 3242491*I03^5*i6^5*j12^3
   + 23322211*I03^3*i6^6*j12^3 + 116010722*I03*i6^7*j12^3 + 4069820*I03^12*i9*j12^3
   + 30132088*I03^10*i6*i9*j12^3 + 1289212*I03^8*i6^2*i9*j12^3 +
   21855335*I03^6*i6^3*i9*j12^3 + 30045527*I03^4*i6^4*i9*j12^3 +
   9582448*I03^2*i6^5*i9*j12^3 + 60045145*i6^6*i9*j12^3 + 26666682*I03^9*i9^2*j12^3
   + 9905380*I03^7*i6*i9^2*j12^3 + 32769054*I03^5*i6^2*i9^2*j12^3 +
   25728001*I03^3*i6^3*i9^2*j12^3 + 3517870*I03*i6^4*i9^2*j12^3 +
   21755323*I03^6*i9^3*j12^3 + 1437670*I03^4*i6*i9^3*j12^3 +
   1347529*I03^2*i6^2*i9^3*j12^3 + 6793093*i6^3*i9^3*j12^3 +
   26740089*I03^3*i9^4*j12^3 + 17833018*I03*i6*i9^4*j12^3 + 20621121*i9^5*j12^3 +
   40126802*I03^12*j9*j12^3 + 15244459*I03^10*i6*j9*j12^3 +
   3495041*I03^8*i6^2*j9*j12^3 + 14881841*I03^6*i6^3*j9*j12^3 +
   8316091*I03^4*i6^4*j9*j12^3 + 89398728*I03^2*i6^5*j9*j12^3 +
   229259011*i6^6*j9*j12^3 + 10196309*I03^9*i9*j9*j12^3 +
   9754193*I03^7*i6*i9*j9*j12^3 + 28791048*I03^5*i6^2*i9*j9*j12^3 +
   41994701*I03^3*i6^3*i9*j9*j12^3 + 74125581*I03*i6^4*i9*j9*j12^3 +
   22718491*I03^6*i9^2*j9*j12^3 + 37473968*I03^4*i6*i9^2*j9*j12^3 +
   7796629*I03^2*i6^2*i9^2*j9*j12^3 + 82191447*i6^3*i9^2*j9*j12^3 +
   23716440*I03^3*i9^3*j9*j12^3 + 10984448*I03*i6*i9^3*j9*j12^3 +
   12488172*i9^4*j9*j12^3 + 15013007*I03^9*j9^2*j12^3 + 714254*I03^7*i6*j9^2*j12^3
   + 4688229*I03^5*i6^2*j9^2*j12^3 + 10401253*I03^3*i6^3*j9^2*j12^3 +
   10277333*I03*i6^4*j9^2*j12^3 + 32151156*I03^6*i9*j9^2*j12^3 +
   10236202*I03^4*i6*i9*j9^2*j12^3 + 2996828*I03^2*i6^2*i9*j9^2*j12^3 +
   93529511*i6^3*i9*j9^2*j12^3 + 14722525*I03^3*i9^2*j9^2*j12^3 +
   3432693*I03*i6*i9^2*j9^2*j12^3 + 27961374*i9^3*j9^2*j12^3 +
   3378213*I03^6*j9^3*j12^3 + 11417232*I03^4*i6*j9^3*j12^3 +
   85296078*I03^2*i6^2*j9^3*j12^3 + 305854814*i6^3*j9^3*j12^3 +
   38777368*I03^3*i9*j9^3*j12^3 + 101599602*I03*i6*i9*j9^3*j12^3 +
   65528680*i9^2*j9^3*j12^3 + 39409924*I03^3*j9^4*j12^3 + 8611058*I03*i6*j9^4*j12^3
   + 72423329*i9*j9^4*j12^3 + 61420029*j9^5*j12^3 + 8291463*I03^11*i12*j12^3 +
   142012*I03^9*i6*i12*j12^3 + 9667329*I03^7*i6^2*i12*j12^3 +
   5408499*I03^5*i6^3*i12*j12^3 + 32198955*I03^3*i6^4*i12*j12^3 +
   12529508*I03*i6^5*i12*j12^3 + 10833460*I03^8*i9*i12*j12^3 +
   6908371*I03^6*i6*i9*i12*j12^3 + 3148314*I03^4*i6^2*i9*i12*j12^3 +
   26615464*I03^2*i6^3*i9*i12*j12^3 + 26510413*i6^4*i9*i12*j12^3 +
   8649891*I03^5*i9^2*i12*j12^3 + 3216332*I03^3*i6*i9^2*i12*j12^3 +
   6810326*I03*i6^2*i9^2*i12*j12^3 + 5390095*I03^2*i9^3*i12*j12^3 +
   8585647*i6*i9^3*i12*j12^3 + 4781102*I03^8*j9*i12*j12^3 +
   1927646*I03^6*i6*j9*i12*j12^3 + 32917795*I03^4*i6^2*j9*i12*j12^3 +
   42283187*I03^2*i6^3*j9*i12*j12^3 + 6098294*i6^4*j9*i12*j12^3 +
   4823413*I03^5*i9*j9*i12*j12^3 + 6386226*I03^3*i6*i9*j9*i12*j12^3 +
   43920642*I03*i6^2*i9*j9*i12*j12^3 + 4442645*I03^2*i9^2*j9*i12*j12^3 +
   104650245*i6*i9^2*j9*i12*j12^3 + 7693596*I03^5*j9^2*i12*j12^3 +
   40217607*I03^3*i6*j9^2*i12*j12^3 + 107826537*I03*i6^2*j9^2*i12*j12^3 +
   39098113*I03^2*i9*j9^2*i12*j12^3 + 32739891*i6*i9*j9^2*i12*j12^3 +
   8008772*I03^2*j9^3*i12*j12^3 + 241515726*i6*j9^3*i12*j12^3 +
   2709496*I03^7*i12^2*j12^3 + 6814134*I03^5*i6*i12^2*j12^3 +
   11801401*I03^3*i6^2*i12^2*j12^3 + 96607474*I03*i6^3*i12^2*j12^3 +
   11738277*I03^4*i9*i12^2*j12^3 + 41593934*I03^2*i6*i9*i12^2*j12^3 +
   92467949*i6^2*i9*i12^2*j12^3 + 18794329*I03*i9^2*i12^2*j12^3 +
   38305917*I03^4*j9*i12^2*j12^3 + 84855868*I03^2*i6*j9*i12^2*j12^3 +
   347431072*i6^2*j9*i12^2*j12^3 + 36320674*I03*i9*j9*i12^2*j12^3 +
   81312984*I03*j9^2*i12^2*j12^3 + 36573475*I03^3*i12^3*j12^3 +
   16649779*I03*i6*i12^3*j12^3 + 24970002*i9*i12^3*j12^3 + 48055125*j9*i12^3*j12^3
   + 10740407*I03^11*j12^4 + 7276652*I03^9*i6*j12^4 + 7698356*I03^7*i6^2*j12^4 +
   1590753*I03^5*i6^3*j12^4 + 2820262*I03^3*i6^4*j12^4 + 3341080*I03*i6^5*j12^4 +
   8616138*I03^8*i9*j12^4 + 6422598*I03^6*i6*i9*j12^4 + 2318920*I03^4*i6^2*i9*j12^4
   + 34050737*I03^2*i6^3*i9*j12^4 + 2093900*i6^4*i9*j12^4 +
   13665637*I03^5*i9^2*j12^4 + 9128114*I03^3*i6*i9^2*j12^4 +
   22390565*I03*i6^2*i9^2*j12^4 + 9384298*I03^2*i9^3*j12^4 + 37553208*i6*i9^3*j12^4
   + 9451383*I03^8*j9*j12^4 + 8319690*I03^6*i6*j9*j12^4 +
   13645052*I03^4*i6^2*j9*j12^4 + 33958907*I03^2*i6^3*j9*j12^4 +
   79754052*i6^4*j9*j12^4 + 11481120*I03^5*i9*j9*j12^4 +
   1634660*I03^3*i6*i9*j9*j12^4 + 21406145*I03*i6^2*i9*j9*j12^4 +
   2122068*I03^2*i9^2*j9*j12^4 + 1828368*i6*i9^2*j9*j12^4 +
   13061009*I03^5*j9^2*j12^4 + 42576122*I03^3*i6*j9^2*j12^4 +
   124280036*I03*i6^2*j9^2*j12^4 + 34783553*I03^2*i9*j9^2*j12^4 +
   67111280*i6*i9*j9^2*j12^4 + 6860474*I03^2*j9^3*j12^4 + 101753224*i6*j9^3*j12^4 +
   3913634*I03^7*i12*j12^4 + 10937092*I03^5*i6*i12*j12^4 +
   26263777*I03^3*i6^2*i12*j12^4 + 53785192*I03*i6^3*i12*j12^4 +
   12235944*I03^4*i9*i12*j12^4 + 40887314*I03^2*i6*i9*i12*j12^4 +
   68316509*i6^2*i9*i12*j12^4 + 6069296*I03*i9^2*i12*j12^4 +
   1202120*I03^4*j9*i12*j12^4 + 11797050*I03^2*i6*j9*i12*j12^4 +
   72514859*i6^2*j9*i12*j12^4 + 27159878*I03*i9*j9*i12*j12^4 +
   18250500*I03*j9^2*i12*j12^4 + 36752963*I03^3*i12^2*j12^4 +
   65536018*I03*i6*i12^2*j12^4 + 92426711*i9*i12^2*j12^4 + 26657030*j9*i12^2*j12^4
   + 2475904*I03^7*j12^5 + 4344249*I03^5*i6*j12^5 + 11193833*I03^3*i6^2*j12^5 +
   106416*I03*i6^3*j12^5 + 4778240*I03^4*i9*j12^5 + 3854910*I03^2*i6*i9*j12^5 +
   6428290*i6^2*i9*j12^5 + 10210354*I03*i9^2*j12^5 + 3216553*I03^4*j9*j12^5 +
   32869082*I03^2*i6*j9*j12^5 + 27565450*i6^2*j9*j12^5 + 19215727*I03*i9*j9*j12^5 +
   5931232*I03*j9^2*j12^5 + 8435376*I03^3*i12*j12^5 + 22342855*I03*i6*i12*j12^5 +
   13325492*i9*i12*j12^5 + 56343339*j9*i12*j12^5 + 9719308*I03^3*j12^6 +
   10316983*I03*i6*j12^6 + 12950599*i9*j12^6 + 28989771*j9*j12^6 +
   675819587*I03^22*i15 + 246401530*I03^20*i6*i15 + 558694410*I03^18*i6^2*i15 +
   567921256*I03^16*i6^3*i15 + 1111186505*I03^14*i6^4*i15 +
   1152723604*I03^12*i6^5*i15 + 399384182*I03^10*i6^6*i15 +
   337881841*I03^8*i6^7*i15 + 804480900*I03^6*i6^8*i15 + 541995810*I03^4*i6^9*i15 +
   935752565*I03^2*i6^10*i15 + 692175819*i6^11*i15 + 858392865*I03^19*i9*i15 +
   1047922844*I03^17*i6*i9*i15 + 1078789960*I03^15*i6^2*i9*i15 +
   626707040*I03^13*i6^3*i9*i15 + 125738717*I03^11*i6^4*i9*i15 +
   92415199*I03^9*i6^5*i9*i15 + 1031024759*I03^7*i6^6*i9*i15 +
   1072839471*I03^5*i6^7*i9*i15 + 25104935*I03^3*i6^8*i9*i15 +
   760999878*I03*i6^9*i9*i15 + 748952586*I03^16*i9^2*i15 +
   79853238*I03^14*i6*i9^2*i15 + 1126872594*I03^12*i6^2*i9^2*i15 +
   1073840460*I03^10*i6^3*i9^2*i15 + 1322365*I03^8*i6^4*i9^2*i15 +
   392714505*I03^6*i6^5*i9^2*i15 + 316095703*I03^4*i6^6*i9^2*i15 +
   513858896*I03^2*i6^7*i9^2*i15 + 953450938*i6^8*i9^2*i15 +
   1150671773*I03^13*i9^3*i15 + 22580804*I03^11*i6*i9^3*i15 +
   464332561*I03^9*i6^2*i9^3*i15 + 921242481*I03^7*i6^3*i9^3*i15 +
   105249035*I03^5*i6^4*i9^3*i15 + 604430731*I03^3*i6^5*i9^3*i15 +
   480432738*I03*i6^6*i9^3*i15 + 406059753*I03^10*i9^4*i15 +
   705789969*I03^8*i6*i9^4*i15 + 586453392*I03^6*i6^2*i9^4*i15 +
   81934563*I03^4*i6^3*i9^4*i15 + 124502194*I03^2*i6^4*i9^4*i15 +
   369125668*i6^5*i9^4*i15 + 592221954*I03^7*i9^5*i15 + 764073878*I03^5*i6*i9^5*i15
   + 786874467*I03^3*i6^2*i9^5*i15 + 18181575*I03*i6^3*i9^5*i15 +
   1026805877*I03^4*i9^6*i15 + 499055691*I03^2*i6*i9^6*i15 +
   108035805*i6^2*i9^6*i15 + 71408403*I03*i9^7*i15 + 476236054*I03^19*j9*i15 +
   151129704*I03^17*i6*j9*i15 + 460539791*I03^15*i6^2*j9*i15 +
   1002785882*I03^13*i6^3*j9*i15 + 506374920*I03^11*i6^4*j9*i15 +
   222626301*I03^9*i6^5*j9*i15 + 716071217*I03^7*i6^6*j9*i15 +
   127411524*I03^5*i6^7*j9*i15 + 413811120*I03^3*i6^8*j9*i15 +
   536315556*I03*i6^9*j9*i15 + 467395730*I03^16*i9*j9*i15 +
   1072101621*I03^14*i6*i9*j9*i15 + 571981513*I03^12*i6^2*i9*j9*i15 +
   57116000*I03^10*i6^3*i9*j9*i15 + 958784440*I03^8*i6^4*i9*j9*i15 +
   702728780*I03^6*i6^5*i9*j9*i15 + 740063648*I03^4*i6^6*i9*j9*i15 +
   1037252316*I03^2*i6^7*i9*j9*i15 + 65174442*i6^8*i9*j9*i15 +
   31548298*I03^13*i9^2*j9*i15 + 576944027*I03^11*i6*i9^2*j9*i15 +
   455350092*I03^9*i6^2*i9^2*j9*i15 + 812223149*I03^7*i6^3*i9^2*j9*i15 +
   925226607*I03^5*i6^4*i9^2*j9*i15 + 1047983432*I03^3*i6^5*i9^2*j9*i15 +
   69391774*I03*i6^6*i9^2*j9*i15 + 644900565*I03^10*i9^3*j9*i15 +
   230695161*I03^8*i6*i9^3*j9*i15 + 760924308*I03^6*i6^2*i9^3*j9*i15 +
   618938163*I03^4*i6^3*i9^3*j9*i15 + 993411327*I03^2*i6^4*i9^3*j9*i15 +
   672673777*i6^5*i9^3*j9*i15 + 564233306*I03^7*i9^4*j9*i15 +
   612713461*I03^5*i6*i9^4*j9*i15 + 185058319*I03^3*i6^2*i9^4*j9*i15 +
   363195464*I03*i6^3*i9^4*j9*i15 + 86814745*I03^4*i9^5*j9*i15 +
   1128575536*I03^2*i6*i9^5*j9*i15 + 608759058*i6^2*i9^5*j9*i15 +
   245344801*I03*i9^6*j9*i15 + 676814816*I03^16*j9^2*i15 +
   249042264*I03^14*i6*j9^2*i15 + 520295113*I03^12*i6^2*j9^2*i15 +
   687680529*I03^10*i6^3*j9^2*i15 + 491522434*I03^8*i6^4*j9^2*i15 +
   826917063*I03^6*i6^5*j9^2*i15 + 26215221*I03^4*i6^6*j9^2*i15 +
   567239312*I03^2*i6^7*j9^2*i15 + 794880221*i6^8*j9^2*i15 +
   358057528*I03^13*i9*j9^2*i15 + 923424239*I03^11*i6*i9*j9^2*i15 +
   606131413*I03^9*i6^2*i9*j9^2*i15 + 1085374887*I03^7*i6^3*i9*j9^2*i15 +
   905724400*I03^5*i6^4*i9*j9^2*i15 + 1048514811*I03^3*i6^5*i9*j9^2*i15 +
   595813765*I03*i6^6*i9*j9^2*i15 + 315047969*I03^10*i9^2*j9^2*i15 +
   871115941*I03^8*i6*i9^2*j9^2*i15 + 1089754496*I03^6*i6^2*i9^2*j9^2*i15 +
   837070712*I03^4*i6^3*i9^2*j9^2*i15 + 266915612*I03^2*i6^4*i9^2*j9^2*i15 +
   131421209*i6^5*i9^2*j9^2*i15 + 1725455*I03^7*i9^3*j9^2*i15 +
   983367936*I03^5*i6*i9^3*j9^2*i15 + 18733214*I03^3*i6^2*i9^3*j9^2*i15 +
   754727016*I03*i6^3*i9^3*j9^2*i15 + 872204906*I03^4*i9^4*j9^2*i15 +
   204997828*I03^2*i6*i9^4*j9^2*i15 + 925098440*i6^2*i9^4*j9^2*i15 +
   407099095*I03*i9^5*j9^2*i15 + 1113778653*I03^13*j9^3*i15 +
   1102954183*I03^11*i6*j9^3*i15 + 992249124*I03^9*i6^2*j9^3*i15 +
   1059087107*I03^7*i6^3*j9^3*i15 + 482158406*I03^5*i6^4*j9^3*i15 +
   1023908100*I03^3*i6^5*j9^3*i15 + 984615886*I03*i6^6*j9^3*i15 +
   1129863119*I03^10*i9*j9^3*i15 + 992404662*I03^8*i6*i9*j9^3*i15 +
   757976595*I03^6*i6^2*i9*j9^3*i15 + 594894773*I03^4*i6^3*i9*j9^3*i15 +
   809936757*I03^2*i6^4*i9*j9^3*i15 + 867410192*i6^5*i9*j9^3*i15 +
   885308000*I03^7*i9^2*j9^3*i15 + 41255558*I03^5*i6*i9^2*j9^3*i15 +
   381364062*I03^3*i6^2*i9^2*j9^3*i15 + 714130380*I03*i6^3*i9^2*j9^3*i15 +
   794219216*I03^4*i9^3*j9^3*i15 + 1101406767*I03^2*i6*i9^3*j9^3*i15 +
   792990736*i6^2*i9^3*j9^3*i15 + 621130849*I03*i9^4*j9^3*i15 +
   622956960*I03^10*j9^4*i15 + 524497681*I03^8*i6*j9^4*i15 +
   878286945*I03^6*i6^2*j9^4*i15 + 1114333265*I03^4*i6^3*j9^4*i15 +
   648087100*I03^2*i6^4*j9^4*i15 + 1030270020*i6^5*j9^4*i15 +
   740502291*I03^7*i9*j9^4*i15 + 1044643776*I03^5*i6*i9*j9^4*i15 +
   770737102*I03^3*i6^2*i9*j9^4*i15 + 622821045*I03*i6^3*i9*j9^4*i15 +
   1099959064*I03^4*i9^2*j9^4*i15 + 442806259*I03^2*i6*i9^2*j9^4*i15 +
   1065280617*i6^2*i9^2*j9^4*i15 + 58637783*I03*i9^3*j9^4*i15 +
   658138827*I03^7*j9^5*i15 + 238271910*I03^5*i6*j9^5*i15 +
   841540501*I03^3*i6^2*j9^5*i15 + 447770937*I03*i6^3*j9^5*i15 +
   392492615*I03^4*i9*j9^5*i15 + 740601858*I03^2*i6*i9*j9^5*i15 +
   954462537*i6^2*i9*j9^5*i15 + 572205994*I03*i9^2*j9^5*i15 +
   923277499*I03^4*j9^6*i15 + 1017699039*I03^2*i6*j9^6*i15 +
   348963012*i6^2*j9^6*i15 + 998046765*I03*i9*j9^6*i15 + 533269566*I03*j9^7*i15 +
   116192947*I03^18*i12*i15 + 147868877*I03^16*i6*i12*i15 +
   167070565*I03^14*i6^2*i12*i15 + 341111405*I03^12*i6^3*i12*i15 +
   75925075*I03^10*i6^4*i12*i15 + 314514112*I03^8*i6^5*i12*i15 +
   78130229*I03^6*i6^6*i12*i15 + 125023516*I03^4*i6^7*i12*i15 +
   5477242*I03^2*i6^8*i12*i15 + 468550371*i6^9*i12*i15 +
   209101366*I03^15*i9*i12*i15 + 369599804*I03^13*i6*i9*i12*i15 +
   193473512*I03^11*i6^2*i9*i12*i15 + 290536691*I03^9*i6^3*i9*i12*i15 +
   124316014*I03^7*i6^4*i9*i12*i15 + 21952673*I03^5*i6^5*i9*i12*i15 +
   327440676*I03^3*i6^6*i9*i12*i15 + 940511001*I03*i6^7*i9*i12*i15 +
   125654100*I03^12*i9^2*i12*i15 + 87783297*I03^10*i6*i9^2*i12*i15 +
   89550499*I03^8*i6^2*i9^2*i12*i15 + 45754840*I03^6*i6^3*i9^2*i12*i15 +
   243175648*I03^4*i6^4*i9^2*i12*i15 + 379039356*I03^2*i6^5*i9^2*i12*i15 +
   222368188*i6^6*i9^2*i12*i15 + 350274860*I03^9*i9^3*i12*i15 +
   75757304*I03^7*i6*i9^3*i12*i15 + 337291998*I03^5*i6^2*i9^3*i12*i15 +
   301732259*I03^3*i6^3*i9^3*i12*i15 + 159101465*I03*i6^4*i9^3*i12*i15 +
   346839979*I03^6*i9^4*i12*i15 + 191354738*I03^4*i6*i9^4*i12*i15 +
   304979523*I03^2*i6^2*i9^4*i12*i15 + 526093947*i6^3*i9^4*i12*i15 +
   237744750*I03^3*i9^5*i12*i15 + 400261048*I03*i6*i9^5*i12*i15 +
   852030428*i9^6*i12*i15 + 102354875*I03^15*j9*i12*i15 +
   200836759*I03^13*i6*j9*i12*i15 + 374533414*I03^11*i6^2*j9*i12*i15 +
   643568*I03^9*i6^3*j9*i12*i15 + 386978301*I03^7*i6^4*j9*i12*i15 +
   329984925*I03^5*i6^5*j9*i12*i15 + 275381416*I03^3*i6^6*j9*i12*i15 +
   360280422*I03*i6^7*j9*i12*i15 + 313198943*I03^12*i9*j9*i12*i15 +
   153438440*I03^10*i6*i9*j9*i12*i15 + 378906166*I03^8*i6^2*i9*j9*i12*i15 +
   273710690*I03^6*i6^3*i9*j9*i12*i15 + 308194399*I03^4*i6^4*i9*j9*i12*i15 +
   201157588*I03^2*i6^5*i9*j9*i12*i15 + 476453803*i6^6*i9*j9*i12*i15 +
   225646958*I03^9*i9^2*j9*i12*i15 + 336579149*I03^7*i6*i9^2*j9*i12*i15 +
   369942121*I03^5*i6^2*i9^2*j9*i12*i15 + 199937307*I03^3*i6^3*i9^2*j9*i12*i15 +
   601632421*I03*i6^4*i9^2*j9*i12*i15 + 297992853*I03^6*i9^3*j9*i12*i15 +
   331588150*I03^4*i6*i9^3*j9*i12*i15 + 310237811*I03^2*i6^2*i9^3*j9*i12*i15 +
   449110336*i6^3*i9^3*j9*i12*i15 + 26711841*I03^3*i9^4*j9*i12*i15 +
   668080069*I03*i6*i9^4*j9*i12*i15 + 721993179*i9^5*j9*i12*i15 +
   133636228*I03^12*j9^2*i12*i15 + 107623712*I03^10*i6*j9^2*i12*i15 +
   377144686*I03^8*i6^2*j9^2*i12*i15 + 363338038*I03^6*i6^3*j9^2*i12*i15 +
   85117272*I03^4*i6^4*j9^2*i12*i15 + 239333965*I03^2*i6^5*j9^2*i12*i15 +
   20885583*i6^6*j9^2*i12*i15 + 65596556*I03^9*i9*j9^2*i12*i15 +
   73748371*I03^7*i6*i9*j9^2*i12*i15 + 354156692*I03^5*i6^2*i9*j9^2*i12*i15 +
   291004092*I03^3*i6^3*i9*j9^2*i12*i15 + 587414777*I03*i6^4*i9*j9^2*i12*i15 +
   78537409*I03^6*i9^2*j9^2*i12*i15 + 293231539*I03^4*i6*i9^2*j9^2*i12*i15 +
   212368258*I03^2*i6^2*i9^2*j9^2*i12*i15 + 191513160*i6^3*i9^2*j9^2*i12*i15 +
   65078449*I03^3*i9^3*j9^2*i12*i15 + 482857837*I03*i6*i9^3*j9^2*i12*i15 +
   648768970*i9^4*j9^2*i12*i15 + 2144038*I03^9*j9^3*i12*i15 +
   247751741*I03^7*i6*j9^3*i12*i15 + 290793681*I03^5*i6^2*j9^3*i12*i15 +
   344643744*I03^3*i6^3*j9^3*i12*i15 + 205788271*I03*i6^4*j9^3*i12*i15 +
   28011739*I03^6*i9*j9^3*i12*i15 + 373897321*I03^4*i6*i9*j9^3*i12*i15 +
   96761245*I03^2*i6^2*i9*j9^3*i12*i15 + 74315595*i6^3*i9*j9^3*i12*i15 +
   286697691*I03^3*i9^2*j9^3*i12*i15 + 735161783*I03*i6*i9^2*j9^3*i12*i15 +
   1106996763*i9^3*j9^3*i12*i15 + 232346844*I03^6*j9^4*i12*i15 +
   175115774*I03^4*i6*j9^4*i12*i15 + 217318282*I03^2*i6^2*j9^4*i12*i15 +
   1032758916*i6^3*j9^4*i12*i15 + 363247296*I03^3*i9*j9^4*i12*i15 +
   630618280*I03*i6*i9*j9^4*i12*i15 + 412081752*i9^2*j9^4*i12*i15 +
   17648369*I03^3*j9^5*i12*i15 + 506847792*I03*i6*j9^5*i12*i15 +
   546768837*i9*j9^5*i12*i15 + 129713076*j9^6*i12*i15 + 99656538*I03^14*i12^2*i15 +
   121914092*I03^12*i6*i12^2*i15 + 31847186*I03^10*i6^2*i12^2*i15 +
   90712123*I03^8*i6^3*i12^2*i15 + 75424248*I03^6*i6^4*i12^2*i15 +
   54647423*I03^4*i6^5*i12^2*i15 + 371601073*I03^2*i6^6*i12^2*i15 +
   224626456*i6^7*i12^2*i15 + 3285611*I03^11*i9*i12^2*i15 +
   50740451*I03^9*i6*i9*i12^2*i15 + 20549126*I03^7*i6^2*i9*i12^2*i15 +
   29012677*I03^5*i6^3*i9*i12^2*i15 + 253315311*I03^3*i6^4*i9*i12^2*i15 +
   689192865*I03*i6^5*i9*i12^2*i15 + 71078682*I03^8*i9^2*i12^2*i15 +
   47544635*I03^6*i6*i9^2*i12^2*i15 + 56139589*I03^4*i6^2*i9^2*i12^2*i15 +
   198571974*I03^2*i6^3*i9^2*i12^2*i15 + 892633555*i6^4*i9^2*i12^2*i15 +
   51860659*I03^5*i9^3*i12^2*i15 + 333842104*I03^3*i6*i9^3*i12^2*i15 +
   172688098*I03*i6^2*i9^3*i12^2*i15 + 155673759*I03^2*i9^4*i12^2*i15 +
   608885237*i6*i9^4*i12^2*i15 + 124063907*I03^11*j9*i12^2*i15 +
   104407201*I03^9*i6*j9*i12^2*i15 + 1233594*I03^7*i6^2*j9*i12^2*i15 +
   65010439*I03^5*i6^3*j9*i12^2*i15 + 53214965*I03^3*i6^4*j9*i12^2*i15 +
   676590764*I03*i6^5*j9*i12^2*i15 + 9014714*I03^8*i9*j9*i12^2*i15 +
   30754751*I03^6*i6*i9*j9*i12^2*i15 + 36977347*I03^4*i6^2*i9*j9*i12^2*i15 +
   377553376*I03^2*i6^3*i9*j9*i12^2*i15 + 70067908*i6^4*i9*j9*i12^2*i15 +
   30916390*I03^5*i9^2*j9*i12^2*i15 + 332971402*I03^3*i6*i9^2*j9*i12^2*i15 +
   963744314*I03*i6^2*i9^2*j9*i12^2*i15 + 22857201*I03^2*i9^3*j9*i12^2*i15 +
   2969345*i6*i9^3*j9*i12^2*i15 + 121595739*I03^8*j9^2*i12^2*i15 +
   17625829*I03^6*i6*j9^2*i12^2*i15 + 31949684*I03^4*i6^2*j9^2*i12^2*i15 +
   55525674*I03^2*i6^3*j9^2*i12^2*i15 + 404903087*i6^4*j9^2*i12^2*i15 +
   113594941*I03^5*i9*j9^2*i12^2*i15 + 194733602*I03^3*i6*i9*j9^2*i12^2*i15 +
   1051776103*I03*i6^2*i9*j9^2*i12^2*i15 + 260744897*I03^2*i9^2*j9^2*i12^2*i15 +
   1099239300*i6*i9^2*j9^2*i12^2*i15 + 37281331*I03^5*j9^3*i12^2*i15 +
   157917948*I03^3*i6*j9^3*i12^2*i15 + 771500544*I03*i6^2*j9^3*i12^2*i15 +
   178303298*I03^2*i9*j9^3*i12^2*i15 + 317639915*i6*i9*j9^3*i12^2*i15 +
   145908221*I03^2*j9^4*i12^2*i15 + 22525101*i6*j9^4*i12^2*i15 +
   6211010*I03^10*i12^3*i15 + 26683532*I03^8*i6*i12^3*i15 +
   42252822*I03^6*i6^2*i12^3*i15 + 59203726*I03^4*i6^3*i12^3*i15 +
   271949839*I03^2*i6^4*i12^3*i15 + 891061523*i6^5*i12^3*i15 +
   29712070*I03^7*i9*i12^3*i15 + 103678605*I03^5*i6*i9*i12^3*i15 +
   74841255*I03^3*i6^2*i9*i12^3*i15 + 969594001*I03*i6^3*i9*i12^3*i15 +
   98911085*I03^4*i9^2*i12^3*i15 + 224368138*I03^2*i6*i9^2*i12^3*i15 +
   781199310*i6^2*i9^2*i12^3*i15 + 476049172*I03*i9^3*i12^3*i15 +
   5355468*I03^7*j9*i12^3*i15 + 88189718*I03^5*i6*j9*i12^3*i15 +
   150260924*I03^3*i6^2*j9*i12^3*i15 + 815595460*I03*i6^3*j9*i12^3*i15 +
   115537508*I03^4*i9*j9*i12^3*i15 + 13897418*I03^2*i6*i9*j9*i12^3*i15 +
   309021111*i6^2*i9*j9*i12^3*i15 + 471184167*I03*i9^2*j9*i12^3*i15 +
   42760288*I03^4*j9^2*i12^3*i15 + 160867729*I03^2*i6*j9^2*i12^3*i15 +
   631896100*i6^2*j9^2*i12^3*i15 + 890495687*I03*i9*j9^2*i12^3*i15 +
   343502945*I03*j9^3*i12^3*i15 + 6244704*I03^6*i12^4*i15 +
   44878734*I03^4*i6*i12^4*i15 + 75570982*I03^2*i6^2*i12^4*i15 +
   475251136*i6^3*i12^4*i15 + 143968219*I03^3*i9*i12^4*i15 +
   405685976*I03*i6*i9*i12^4*i15 + 885888924*i9^2*i12^4*i15 +
   246461844*I03^3*j9*i12^4*i15 + 783410348*I03*i6*j9*i12^4*i15 +
   802501608*i9*j9*i12^4*i15 + 196921569*j9^2*i12^4*i15 + 191022900*I03^2*i12^5*i15
   + 48396690*i6*i12^5*i15 + 206558734*I03^18*j12*i15 + 378695048*I03^16*i6*j12*i15
   + 106919056*I03^14*i6^2*j12*i15 + 210179036*I03^12*i6^3*j12*i15 +
   227869241*I03^10*i6^4*j12*i15 + 59430214*I03^8*i6^5*j12*i15 +
   291280139*I03^6*i6^6*j12*i15 + 61526056*I03^4*i6^7*j12*i15 +
   41186908*I03^2*i6^8*j12*i15 + 92767936*i6^9*j12*i15 +
   277031262*I03^15*i9*j12*i15 + 246395543*I03^13*i6*i9*j12*i15 +
   43633252*I03^11*i6^2*i9*j12*i15 + 224435148*I03^9*i6^3*i9*j12*i15 +
   162018284*I03^7*i6^4*i9*j12*i15 + 314247189*I03^5*i6^5*i9*j12*i15 +
   842318*I03^3*i6^6*i9*j12*i15 + 147664900*I03*i6^7*i9*j12*i15 +
   242585864*I03^12*i9^2*j12*i15 + 153684908*I03^10*i6*i9^2*j12*i15 +
   242401709*I03^8*i6^2*i9^2*j12*i15 + 135332451*I03^6*i6^3*i9^2*j12*i15 +
   173215302*I03^4*i6^4*i9^2*j12*i15 + 77833403*I03^2*i6^5*i9^2*j12*i15 +
   210313649*i6^6*i9^2*j12*i15 + 178126235*I03^9*i9^3*j12*i15 +
   93582052*I03^7*i6*i9^3*j12*i15 + 210661865*I03^5*i6^2*i9^3*j12*i15 +
   385222863*I03^3*i6^3*i9^3*j12*i15 + 10986073*I03*i6^4*i9^3*j12*i15 +
   363768293*I03^6*i9^4*j12*i15 + 131063066*I03^4*i6*i9^4*j12*i15 +
   50265705*I03^2*i6^2*i9^4*j12*i15 + 208140998*i6^3*i9^4*j12*i15 +
   20584452*I03^3*i9^5*j12*i15 + 189822668*I03*i6*i9^5*j12*i15 +
   220760046*i9^6*j12*i15 + 257011730*I03^15*j9*j12*i15 +
   113857892*I03^13*i6*j9*j12*i15 + 168749290*I03^11*i6^2*j9*j12*i15 +
   381936444*I03^9*i6^3*j9*j12*i15 + 163644511*I03^7*i6^4*j9*j12*i15 +
   49375757*I03^5*i6^5*j9*j12*i15 + 325163261*I03^3*i6^6*j9*j12*i15 +
   2466617*I03*i6^7*j9*j12*i15 + 72709622*I03^12*i9*j9*j12*i15 +
   352007238*I03^10*i6*i9*j9*j12*i15 + 265588551*I03^8*i6^2*i9*j9*j12*i15 +
   252168087*I03^6*i6^3*i9*j9*j12*i15 + 179213876*I03^4*i6^4*i9*j9*j12*i15 +
   204672462*I03^2*i6^5*i9*j9*j12*i15 + 9159290*i6^6*i9*j9*j12*i15 +
   88103575*I03^9*i9^2*j9*j12*i15 + 386897994*I03^7*i6*i9^2*j9*j12*i15 +
   101212887*I03^5*i6^2*i9^2*j9*j12*i15 + 316698583*I03^3*i6^3*i9^2*j9*j12*i15 +
   3027150*I03*i6^4*i9^2*j9*j12*i15 + 270686692*I03^6*i9^3*j9*j12*i15 +
   276995906*I03^4*i6*i9^3*j9*j12*i15 + 117971964*I03^2*i6^2*i9^3*j9*j12*i15 +
   104729456*i6^3*i9^3*j9*j12*i15 + 382453560*I03^3*i9^4*j9*j12*i15 +
   79851575*I03*i6*i9^4*j9*j12*i15 + 163951627*i9^5*j9*j12*i15 +
   185211360*I03^12*j9^2*j12*i15 + 346077615*I03^10*i6*j9^2*j12*i15 +
   335406086*I03^8*i6^2*j9^2*j12*i15 + 281333461*I03^6*i6^3*j9^2*j12*i15 +
   339545755*I03^4*i6^4*j9^2*j12*i15 + 75913009*I03^2*i6^5*j9^2*j12*i15 +
   160306242*i6^6*j9^2*j12*i15 + 208784205*I03^9*i9*j9^2*j12*i15 +
   154867896*I03^7*i6*i9*j9^2*j12*i15 + 261385648*I03^5*i6^2*i9*j9^2*j12*i15 +
   98767163*I03^3*i6^3*i9*j9^2*j12*i15 + 233044012*I03*i6^4*i9*j9^2*j12*i15 +
   243063508*I03^6*i9^2*j9^2*j12*i15 + 290798151*I03^4*i6*i9^2*j9^2*j12*i15 +
   372797383*I03^2*i6^2*i9^2*j9^2*j12*i15 + 344942969*i6^3*i9^2*j9^2*j12*i15 +
   115265364*I03^3*i9^3*j9^2*j12*i15 + 273747267*I03*i6*i9^3*j9^2*j12*i15 +
   179605864*i9^4*j9^2*j12*i15 + 167575554*I03^9*j9^3*j12*i15 +
   35877114*I03^7*i6*j9^3*j12*i15 + 333264864*I03^5*i6^2*j9^3*j12*i15 +
   357148429*I03^3*i6^3*j9^3*j12*i15 + 180228879*I03*i6^4*j9^3*j12*i15 +
   380761679*I03^6*i9*j9^3*j12*i15 + 102075950*I03^4*i6*i9*j9^3*j12*i15 +
   316212341*I03^2*i6^2*i9*j9^3*j12*i15 + 232705780*i6^3*i9*j9^3*j12*i15 +
   187815047*I03^3*i9^2*j9^3*j12*i15 + 86814355*I03*i6*i9^2*j9^3*j12*i15 +
   341147778*i9^3*j9^3*j12*i15 + 12858248*I03^6*j9^4*j12*i15 +
   90855196*I03^4*i6*j9^4*j12*i15 + 378578884*I03^2*i6^2*j9^4*j12*i15 +
   98720010*i6^3*j9^4*j12*i15 + 377652257*I03^3*i9*j9^4*j12*i15 +
   139584420*I03*i6*i9*j9^4*j12*i15 + 280182860*i9^2*j9^4*j12*i15 +
   239716030*I03^3*j9^5*j12*i15 + 329201325*I03*i6*j9^5*j12*i15 +
   116443785*i9*j9^5*j12*i15 + 73295280*j9^6*j12*i15 + 40217647*I03^14*i12*j12*i15
   + 106528540*I03^12*i6*i12*j12*i15 + 22831251*I03^10*i6^2*i12*j12*i15 +
   71242543*I03^8*i6^3*i12*j12*i15 + 127979141*I03^6*i6^4*i12*j12*i15 +
   31012429*I03^4*i6^5*i12*j12*i15 + 202763878*I03^2*i6^6*i12*j12*i15 +
   412218304*i6^7*i12*j12*i15 + 13834749*I03^11*i9*i12*j12*i15 +
   40273435*I03^9*i6*i9*i12*j12*i15 + 126178686*I03^7*i6^2*i9*i12*j12*i15 +
   107816627*I03^5*i6^3*i9*i12*j12*i15 + 37057425*I03^3*i6^4*i9*i12*j12*i15 +
   81821398*I03*i6^5*i9*i12*j12*i15 + 106193937*I03^8*i9^2*i12*j12*i15 +
   48226007*I03^6*i6*i9^2*i12*j12*i15 + 16176483*I03^4*i6^2*i9^2*i12*j12*i15 +
   19336781*I03^2*i6^3*i9^2*i12*j12*i15 + 292892579*i6^4*i9^2*i12*j12*i15 +
   51952967*I03^5*i9^3*i12*j12*i15 + 114402534*I03^3*i6*i9^3*i12*j12*i15 +
   359975980*I03*i6^2*i9^3*i12*j12*i15 + 44731452*I03^2*i9^4*i12*j12*i15 +
   306956716*i6*i9^4*i12*j12*i15 + 3503847*I03^11*j9*i12*j12*i15 +
   68844379*I03^9*i6*j9*i12*j12*i15 + 32291216*I03^7*i6^2*j9*i12*j12*i15 +
   126020712*I03^5*i6^3*j9*i12*j12*i15 + 49510038*I03^3*i6^4*j9*i12*j12*i15 +
   235944260*I03*i6^5*j9*i12*j12*i15 + 119079206*I03^8*i9*j9*i12*j12*i15 +
   98251781*I03^6*i6*i9*j9*i12*j12*i15 + 22021289*I03^4*i6^2*i9*j9*i12*j12*i15 +
   36474861*I03^2*i6^3*i9*j9*i12*j12*i15 + 179167896*i6^4*i9*j9*i12*j12*i15 +
   54487209*I03^5*i9^2*j9*i12*j12*i15 + 95711807*I03^3*i6*i9^2*j9*i12*j12*i15 +
   324063413*I03*i6^2*i9^2*j9*i12*j12*i15 + 8741678*I03^2*i9^3*j9*i12*j12*i15 +
   234511191*i6*i9^3*j9*i12*j12*i15 + 107920370*I03^8*j9^2*i12*j12*i15 +
   115262143*I03^6*i6*j9^2*i12*j12*i15 + 84574688*I03^4*i6^2*j9^2*i12*j12*i15 +
   319986364*I03^2*i6^3*j9^2*i12*j12*i15 + 922937049*i6^4*j9^2*i12*j12*i15 +
   100190376*I03^5*i9*j9^2*i12*j12*i15 + 123276033*I03^3*i6*i9*j9^2*i12*j12*i15 +
   126204800*I03*i6^2*i9*j9^2*i12*j12*i15 + 55678884*I03^2*i9^2*j9^2*i12*j12*i15 +
   273764889*i6*i9^2*j9^2*i12*j12*i15 + 24447660*I03^5*j9^3*i12*j12*i15 +
   106748477*I03^3*i6*j9^3*i12*j12*i15 + 31168343*I03*i6^2*j9^3*i12*j12*i15 +
   10302698*I03^2*i9*j9^3*i12*j12*i15 + 323957991*i6*i9*j9^3*i12*j12*i15 +
   1661313*I03^2*j9^4*i12*j12*i15 + 568018764*i6*j9^4*i12*j12*i15 +
   12977030*I03^10*i12^2*j12*i15 + 25567564*I03^8*i6*i12^2*j12*i15 +
   13109328*I03^6*i6^2*i12^2*j12*i15 + 83763516*I03^4*i6^3*i12^2*j12*i15 +
   299497145*I03^2*i6^4*i12^2*j12*i15 + 736799912*i6^5*i12^2*j12*i15 +
   16582922*I03^7*i9*i12^2*j12*i15 + 33030597*I03^5*i6*i9*i12^2*j12*i15 +
   77147773*I03^3*i6^2*i9*i12^2*j12*i15 + 171048149*I03*i6^3*i9*i12^2*j12*i15 +
   27881914*I03^4*i9^2*i12^2*j12*i15 + 60335417*I03^2*i6*i9^2*i12^2*j12*i15 +
   169739740*i6^2*i9^2*i12^2*j12*i15 + 268412173*I03*i9^3*i12^2*j12*i15 +
   34183273*I03^7*j9*i12^2*j12*i15 + 40226254*I03^5*i6*j9*i12^2*j12*i15 +
   58429286*I03^3*i6^2*j9*i12^2*j12*i15 + 252516334*I03*i6^3*j9*i12^2*j12*i15 +
   29706169*I03^4*i9*j9*i12^2*j12*i15 + 26281219*I03^2*i6*i9*j9*i12^2*j12*i15 +
   257876175*i6^2*i9*j9*i12^2*j12*i15 + 81313714*I03*i9^2*j9*i12^2*j12*i15 +
   27139188*I03^4*j9^2*i12^2*j12*i15 + 10361152*I03^2*i6*j9^2*i12^2*j12*i15 +
   646011626*i6^2*j9^2*i12^2*j12*i15 + 137730515*I03*i9*j9^2*i12^2*j12*i15 +
   233948056*I03*j9^3*i12^2*j12*i15 + 4386387*I03^6*i12^3*j12*i15 +
   121313734*I03^4*i6*i12^3*j12*i15 + 277241306*I03^2*i6^2*i12^3*j12*i15 +
   713720046*i6^3*i12^3*j12*i15 + 26405978*I03^3*i9*i12^3*j12*i15 +
   24705251*I03*i6*i9*i12^3*j12*i15 + 297204602*i9^2*i12^3*j12*i15 +
   115378390*I03^3*j9*i12^3*j12*i15 + 112604465*I03*i6*j9*i12^3*j12*i15 +
   377732877*i9*j9*i12^3*j12*i15 + 929732611*j9^2*i12^3*j12*i15 +
   209754345*I03^2*i12^4*j12*i15 + 966649238*i6*i12^4*j12*i15 +
   44143822*I03^14*j12^2*i15 + 112644298*I03^12*i6*j12^2*i15 +
   39480720*I03^10*i6^2*j12^2*i15 + 124435280*I03^8*i6^3*j12^2*i15 +
   46063448*I03^6*i6^4*j12^2*i15 + 118505879*I03^4*i6^5*j12^2*i15 +
   88325852*I03^2*i6^6*j12^2*i15 + 216297950*i6^7*j12^2*i15 +
   70442095*I03^11*i9*j12^2*i15 + 124750440*I03^9*i6*i9*j12^2*i15 +
   35320430*I03^7*i6^2*i9*j12^2*i15 + 90342580*I03^5*i6^3*i9*j12^2*i15 +
   104199725*I03^3*i6^4*i9*j12^2*i15 + 19092833*I03*i6^5*i9*j12^2*i15 +
   100952058*I03^8*i9^2*j12^2*i15 + 68101308*I03^6*i6*i9^2*j12^2*i15 +
   10190620*I03^4*i6^2*i9^2*j12^2*i15 + 95213570*I03^2*i6^3*i9^2*j12^2*i15 +
   71642360*i6^4*i9^2*j12^2*i15 + 36567192*I03^5*i9^3*j12^2*i15 +
   34829822*I03^3*i6*i9^3*j12^2*i15 + 69014181*I03*i6^2*i9^3*j12^2*i15 +
   25953622*I03^2*i9^4*j12^2*i15 + 108964838*i6*i9^4*j12^2*i15 +
   17336047*I03^11*j9*j12^2*i15 + 106789796*I03^9*i6*j9*j12^2*i15 +
   37522904*I03^7*i6^2*j9*j12^2*i15 + 18921761*I03^5*i6^3*j9*j12^2*i15 +
   86317598*I03^3*i6^4*j9*j12^2*i15 + 223928988*I03*i6^5*j9*j12^2*i15 +
   102919184*I03^8*i9*j9*j12^2*i15 + 91608250*I03^6*i6*i9*j9*j12^2*i15 +
   43279164*I03^4*i6^2*i9*j9*j12^2*i15 + 84626871*I03^2*i6^3*i9*j9*j12^2*i15 +
   296270188*i6^4*i9*j9*j12^2*i15 + 3442004*I03^5*i9^2*j9*j12^2*i15 +
   9039690*I03^3*i6*i9^2*j9*j12^2*i15 + 106237538*I03*i6^2*i9^2*j9*j12^2*i15 +
   90083453*I03^2*i9^3*j9*j12^2*i15 + 119549503*i6*i9^3*j9*j12^2*i15 +
   25034041*I03^8*j9^2*j12^2*i15 + 20095028*I03^6*i6*j9^2*j12^2*i15 +
   75040748*I03^4*i6^2*j9^2*j12^2*i15 + 45938603*I03^2*i6^3*j9^2*j12^2*i15 +
   178284473*i6^4*j9^2*j12^2*i15 + 71619835*I03^5*i9*j9^2*j12^2*i15 +
   75660189*I03^3*i6*i9*j9^2*j12^2*i15 + 124316660*I03*i6^2*i9*j9^2*j12^2*i15 +
   39014067*I03^2*i9^2*j9^2*j12^2*i15 + 59413402*i6*i9^2*j9^2*j12^2*i15 +
   16375056*I03^5*j9^3*j12^2*i15 + 83858806*I03^3*i6*j9^3*j12^2*i15 +
   188111481*I03*i6^2*j9^3*j12^2*i15 + 59002577*I03^2*i9*j9^3*j12^2*i15 +
   318292770*i6*i9*j9^3*j12^2*i15 + 122911782*I03^2*j9^4*j12^2*i15 +
   233042142*i6*j9^4*j12^2*i15 + 19173062*I03^10*i12*j12^2*i15 +
   30621955*I03^8*i6*i12*j12^2*i15 + 29219946*I03^6*i6^2*i12*j12^2*i15 +
   26659476*I03^4*i6^3*i12*j12^2*i15 + 56967130*I03^2*i6^4*i12*j12^2*i15 +
   126319652*i6^5*i12*j12^2*i15 + 5987451*I03^7*i9*i12*j12^2*i15 +
   6654888*I03^5*i6*i9*i12*j12^2*i15 + 24442036*I03^3*i6^2*i9*i12*j12^2*i15 +
   120912890*I03*i6^3*i9*i12*j12^2*i15 + 25225407*I03^4*i9^2*i12*j12^2*i15 +
   30118598*I03^2*i6*i9^2*i12*j12^2*i15 + 62577422*i6^2*i9^2*i12*j12^2*i15 +
   46816148*I03*i9^3*i12*j12^2*i15 + 27868215*I03^7*j9*i12*j12^2*i15 +
   20020461*I03^5*i6*j9*i12*j12^2*i15 + 51160507*I03^3*i6^2*j9*i12*j12^2*i15 +
   172305975*I03*i6^3*j9*i12*j12^2*i15 + 29130379*I03^4*i9*j9*i12*j12^2*i15 +
   126197811*I03^2*i6*i9*j9*i12*j12^2*i15 + 177895211*i6^2*i9*j9*i12*j12^2*i15 +
   117343539*I03*i9^2*j9*i12*j12^2*i15 + 29549250*I03^4*j9^2*i12*j12^2*i15 +
   70912215*I03^2*i6*j9^2*i12*j12^2*i15 + 4563684*i6^2*j9^2*i12*j12^2*i15 +
   104490501*I03*i9*j9^2*i12*j12^2*i15 + 65981580*I03*j9^3*i12*j12^2*i15 +
   4847988*I03^6*i12^2*j12^2*i15 + 41733888*I03^4*i6*i12^2*j12^2*i15 +
   128268798*I03^2*i6^2*i12^2*j12^2*i15 + 15787838*i6^3*i12^2*j12^2*i15 +
   5754982*I03^3*i9*i12^2*j12^2*i15 + 48788140*I03*i6*i9*i12^2*j12^2*i15 +
   101299267*i9^2*i12^2*j12^2*i15 + 7057691*I03^3*j9*i12^2*j12^2*i15 +
   76463489*I03*i6*j9*i12^2*j12^2*i15 + 158840084*i9*j9*i12^2*j12^2*i15 +
   247231641*j9^2*i12^2*j12^2*i15 + 28330850*I03^2*i12^3*j12^2*i15 +
   119620890*i6*i12^3*j12^2*i15 + 5483879*I03^10*j12^3*i15 +
   20569806*I03^8*i6*j12^3*i15 + 21354701*I03^6*i6^2*j12^3*i15 +
   11650536*I03^4*i6^3*j12^3*i15 + 65815099*I03^2*i6^4*j12^3*i15 +
   66394112*i6^5*j12^3*i15 + 4051391*I03^7*i9*j12^3*i15 +
   33406611*I03^5*i6*i9*j12^3*i15 + 37119161*I03^3*i6^2*i9*j12^3*i15 +
   2904617*I03*i6^3*i9*j12^3*i15 + 7103747*I03^4*i9^2*j12^3*i15 +
   17426404*I03^2*i6*i9^2*j12^3*i15 + 68157180*i6^2*i9^2*j12^3*i15 +
   19710495*I03*i9^3*j12^3*i15 + 26008376*I03^7*j9*j12^3*i15 +
   18116610*I03^5*i6*j9*j12^3*i15 + 15989376*I03^3*i6^2*j9*j12^3*i15 +
   7794631*I03*i6^3*j9*j12^3*i15 + 9121748*I03^4*i9*j9*j12^3*i15 +
   26451477*I03^2*i6*i9*j9*j12^3*i15 + 26592300*i6^2*i9*j9*j12^3*i15 +
   12166710*I03*i9^2*j9*j12^3*i15 + 22638987*I03^4*j9^2*j12^3*i15 +
   25034500*I03^2*i6*j9^2*j12^3*i15 + 182092596*i6^2*j9^2*j12^3*i15 +
   7694526*I03*i9*j9^2*j12^3*i15 + 119018819*I03*j9^3*j12^3*i15 +
   10851183*I03^6*i12*j12^3*i15 + 26354512*I03^4*i6*i12*j12^3*i15 +
   72348410*I03^2*i6^2*i12*j12^3*i15 + 260288172*i6^3*i12*j12^3*i15 +
   20406927*I03^3*i9*i12*j12^3*i15 + 104377015*I03*i6*i9*i12*j12^3*i15 +
   11376952*i9^2*i12*j12^3*i15 + 31999082*I03^3*j9*i12*j12^3*i15 +
   29820054*I03*i6*j9*i12*j12^3*i15 + 51908472*i9*j9*i12*j12^3*i15 +
   21768912*j9^2*i12*j12^3*i15 + 7423695*I03^2*i12^2*j12^3*i15 +
   304789647*i6*i12^2*j12^3*i15 + 6517984*I03^6*j12^4*i15 +
   5295760*I03^4*i6*j12^4*i15 + 30978567*I03^2*i6^2*j12^4*i15 +
   32561693*i6^3*j12^4*i15 + 992355*I03^3*i9*j12^4*i15 +
   25276050*I03*i6*i9*j12^4*i15 + 9899722*i9^2*j12^4*i15 +
   42897146*I03^3*j9*j12^4*i15 + 93583745*I03*i6*j9*j12^4*i15 +
   86641373*i9*j9*j12^4*i15 + 16562792*j9^2*j12^4*i15 + 2659396*I03^2*i12*j12^4*i15
   + 104175503*i6*i12*j12^4*i15 + 19223307*I03^2*j12^5*i15 + 18168596*i6*j12^5*i15
   + 153422105*I03^17*i15^2 + 413788645*I03^15*i6*i15^2 +
   514682825*I03^13*i6^2*i15^2 + 1098409173*I03^11*i6^3*i15^2 +
   889423296*I03^9*i6^4*i15^2 + 398817776*I03^7*i6^5*i15^2 +
   1088894925*I03^5*i6^6*i15^2 + 115756247*I03^3*i6^7*i15^2 +
   284724342*I03*i6^8*i15^2 + 776353326*I03^14*i9*i15^2 +
   264517019*I03^12*i6*i9*i15^2 + 583261713*I03^10*i6^2*i9*i15^2 +
   760486915*I03^8*i6^3*i9*i15^2 + 21120863*I03^6*i6^4*i9*i15^2 +
   644592236*I03^4*i6^5*i9*i15^2 + 910301042*I03^2*i6^6*i9*i15^2 +
   270003324*i6^7*i9*i15^2 + 102497362*I03^11*i9^2*i15^2 +
   748917688*I03^9*i6*i9^2*i15^2 + 450269349*I03^7*i6^2*i9^2*i15^2 +
   937475813*I03^5*i6^3*i9^2*i15^2 + 199626202*I03^3*i6^4*i9^2*i15^2 +
   309675123*I03*i6^5*i9^2*i15^2 + 374138997*I03^8*i9^3*i15^2 +
   480187556*I03^6*i6*i9^3*i15^2 + 1132894904*I03^4*i6^2*i9^3*i15^2 +
   948737670*I03^2*i6^3*i9^3*i15^2 + 322352014*i6^4*i9^3*i15^2 +
   245552015*I03^5*i9^4*i15^2 + 867452624*I03^3*i6*i9^4*i15^2 +
   629519932*I03*i6^2*i9^4*i15^2 + 697513191*I03^2*i9^5*i15^2 +
   312801237*i6*i9^5*i15^2 + 113160032*I03^14*j9*i15^2 +
   1109789549*I03^12*i6*j9*i15^2 + 191458615*I03^10*i6^2*j9*i15^2 +
   451062136*I03^8*i6^3*j9*i15^2 + 468671125*I03^6*i6^4*j9*i15^2 +
   545929658*I03^4*i6^5*j9*i15^2 + 1101786012*I03^2*i6^6*j9*i15^2 +
   473845533*i6^7*j9*i15^2 + 1118852189*I03^11*i9*j9*i15^2 +
   971771678*I03^9*i6*i9*j9*i15^2 + 922965850*I03^7*i6^2*i9*j9*i15^2 +
   849465528*I03^5*i6^3*i9*j9*i15^2 + 977713755*I03^3*i6^4*i9*j9*i15^2 +
   755385387*I03*i6^5*i9*j9*i15^2 + 219392751*I03^8*i9^2*j9*i15^2 +
   108554728*I03^6*i6*i9^2*j9*i15^2 + 803490253*I03^4*i6^2*i9^2*j9*i15^2 +
   977311589*I03^2*i6^3*i9^2*j9*i15^2 + 687020223*i6^4*i9^2*j9*i15^2 +
   1127214577*I03^5*i9^3*j9*i15^2 + 499022482*I03^3*i6*i9^3*j9*i15^2 +
   968638434*I03*i6^2*i9^3*j9*i15^2 + 389759392*I03^2*i9^4*j9*i15^2 +
   134795436*i6*i9^4*j9*i15^2 + 1144062749*I03^11*j9^2*i15^2 +
   581988926*I03^9*i6*j9^2*i15^2 + 909749139*I03^7*i6^2*j9^2*i15^2 +
   1100918715*I03^5*i6^3*j9^2*i15^2 + 427081403*I03^3*i6^4*j9^2*i15^2 +
   178418239*I03*i6^5*j9^2*i15^2 + 190756809*I03^8*i9*j9^2*i15^2 +
   1079381101*I03^6*i6*i9*j9^2*i15^2 + 972852025*I03^4*i6^2*i9*j9^2*i15^2 +
   8138171*I03^2*i6^3*i9*j9^2*i15^2 + 1124287843*i6^4*i9*j9^2*i15^2 +
   680778100*I03^5*i9^2*j9^2*i15^2 + 696422967*I03^3*i6*i9^2*j9^2*i15^2 +
   940743620*I03*i6^2*i9^2*j9^2*i15^2 + 343748024*I03^2*i9^3*j9^2*i15^2 +
   1023312894*i6*i9^3*j9^2*i15^2 + 445641350*I03^8*j9^3*i15^2 +
   1063770723*I03^6*i6*j9^3*i15^2 + 921225263*I03^4*i6^2*j9^3*i15^2 +
   1116248527*I03^2*i6^3*j9^3*i15^2 + 686021373*i6^4*j9^3*i15^2 +
   647149985*I03^5*i9*j9^3*i15^2 + 918749317*I03^3*i6*i9*j9^3*i15^2 +
   75351347*I03*i6^2*i9*j9^3*i15^2 + 291485384*I03^2*i9^2*j9^3*i15^2 +
   1159547968*i6*i9^2*j9^3*i15^2 + 271365956*I03^5*j9^4*i15^2 +
   897117958*I03^3*i6*j9^4*i15^2 + 848342358*I03*i6^2*j9^4*i15^2 +
   929429362*I03^2*i9*j9^4*i15^2 + 153920871*i6*i9*j9^4*i15^2 +
   1021066173*I03^2*j9^5*i15^2 + 681886431*i6*j9^5*i15^2 +
   284755258*I03^13*i12*i15^2 + 63631072*I03^11*i6*i12*i15^2 +
   67047126*I03^9*i6^2*i12*i15^2 + 189570824*I03^7*i6^3*i12*i15^2 +
   32055314*I03^5*i6^4*i12*i15^2 + 118934912*I03^3*i6^5*i12*i15^2 +
   92493383*I03*i6^6*i12*i15^2 + 237569813*I03^10*i9*i12*i15^2 +
   207887870*I03^8*i6*i9*i12*i15^2 + 198704375*I03^6*i6^2*i9*i12*i15^2 +
   259378103*I03^4*i6^3*i9*i12*i15^2 + 345369610*I03^2*i6^4*i9*i12*i15^2 +
   255013837*i6^5*i9*i12*i15^2 + 343543478*I03^7*i9^2*i12*i15^2 +
   48597494*I03^5*i6*i9^2*i12*i15^2 + 373234887*I03^3*i6^2*i9^2*i12*i15^2 +
   541577806*I03*i6^3*i9^2*i12*i15^2 + 7180549*I03^4*i9^3*i12*i15^2 +
   182485859*I03^2*i6*i9^3*i12*i15^2 + 843585996*i6^2*i9^3*i12*i15^2 +
   1084080020*I03*i9^4*i12*i15^2 + 229340965*I03^10*j9*i12*i15^2 +
   289597187*I03^8*i6*j9*i12*i15^2 + 139504198*I03^6*i6^2*j9*i12*i15^2 +
   46781511*I03^4*i6^3*j9*i12*i15^2 + 111988587*I03^2*i6^4*j9*i12*i15^2 +
   300473427*i6^5*j9*i12*i15^2 + 138010063*I03^7*i9*j9*i12*i15^2 +
   229531889*I03^5*i6*i9*j9*i12*i15^2 + 69335742*I03^3*i6^2*i9*j9*i12*i15^2 +
   194632645*I03*i6^3*i9*j9*i12*i15^2 + 368128130*I03^4*i9^2*j9*i12*i15^2 +
   36740003*I03^2*i6*i9^2*j9*i12*i15^2 + 367229902*i6^2*i9^2*j9*i12*i15^2 +
   95050122*I03*i9^3*j9*i12*i15^2 + 279622076*I03^7*j9^2*i12*i15^2 +
   326694981*I03^5*i6*j9^2*i12*i15^2 + 1067316*I03^3*i6^2*j9^2*i12*i15^2 +
   950499562*I03*i6^3*j9^2*i12*i15^2 + 180018003*I03^4*i9*j9^2*i12*i15^2 +
   364602124*I03^2*i6*i9*j9^2*i12*i15^2 + 308275714*i6^2*i9*j9^2*i12*i15^2 +
   50074055*I03*i9^2*j9^2*i12*i15^2 + 51087159*I03^4*j9^3*i12*i15^2 +
   378423564*I03^2*i6*j9^3*i12*i15^2 + 102973572*i6^2*j9^3*i12*i15^2 +
   258932844*I03*i9*j9^3*i12*i15^2 + 33610257*I03*j9^4*i12*i15^2 +
   12949895*I03^9*i12^2*i15^2 + 99254885*I03^7*i6*i12^2*i15^2 +
   2724829*I03^5*i6^2*i12^2*i15^2 + 384879888*I03^3*i6^3*i12^2*i15^2 +
   988123641*I03*i6^4*i12^2*i15^2 + 85764916*I03^6*i9*i12^2*i15^2 +
   71490219*I03^4*i6*i9*i12^2*i15^2 + 215043618*I03^2*i6^2*i9*i12^2*i15^2 +
   1160056852*i6^3*i9*i12^2*i15^2 + 348106760*I03^3*i9^2*i12^2*i15^2 +
   724959263*I03*i6*i9^2*i12^2*i15^2 + 155024964*i9^3*i12^2*i15^2 +
   35639801*I03^6*j9*i12^2*i15^2 + 47073439*I03^4*i6*j9*i12^2*i15^2 +
   60802899*I03^2*i6^2*j9*i12^2*i15^2 + 332422128*i6^3*j9*i12^2*i15^2 +
   383430840*I03^3*i9*j9*i12^2*i15^2 + 420369492*I03*i6*i9*j9*i12^2*i15^2 +
   945525537*i9^2*j9*i12^2*i15^2 + 117691980*I03^3*j9^2*i12^2*i15^2 +
   486852408*I03*i6*j9^2*i12^2*i15^2 + 637874907*i9*j9^2*i12^2*i15^2 +
   259726581*j9^3*i12^2*i15^2 + 99108893*I03^5*i12^3*i15^2 +
   206660748*I03^3*i6*i12^3*i15^2 + 1015653277*I03*i6^2*i12^3*i15^2 +
   20120931*I03^2*i9*i12^3*i15^2 + 369749463*i6*i9*i12^3*i15^2 +
   146519730*I03^2*j9*i12^3*i15^2 + 1120972368*i6*j9*i12^3*i15^2 +
   268163088*I03*i12^4*i15^2 + 339238029*I03^13*j12*i15^2 +
   346473990*I03^11*i6*j12*i15^2 + 242454752*I03^9*i6^2*j12*i15^2 +
   123132077*I03^7*i6^3*j12*i15^2 + 158009784*I03^5*i6^4*j12*i15^2 +
   378548982*I03^3*i6^5*j12*i15^2 + 230224433*I03*i6^6*j12*i15^2 +
   149178999*I03^10*i9*j12*i15^2 + 179512636*I03^8*i6*i9*j12*i15^2 +
   174647532*I03^6*i6^2*i9*j12*i15^2 + 304854584*I03^4*i6^3*i9*j12*i15^2 +
   231165430*I03^2*i6^4*i9*j12*i15^2 + 368405873*i6^5*i9*j12*i15^2 +
   122265139*I03^7*i9^2*j12*i15^2 + 120769172*I03^5*i6*i9^2*j12*i15^2 +
   128070889*I03^3*i6^2*i9^2*j12*i15^2 + 202648502*I03*i6^3*i9^2*j12*i15^2 +
   243148100*I03^4*i9^3*j12*i15^2 + 266053283*I03^2*i6*i9^3*j12*i15^2 +
   269869724*i6^2*i9^3*j12*i15^2 + 107358721*I03*i9^4*j12*i15^2 +
   361733975*I03^10*j9*j12*i15^2 + 174717770*I03^8*i6*j9*j12*i15^2 +
   200165801*I03^6*i6^2*j9*j12*i15^2 + 354630558*I03^4*i6^3*j9*j12*i15^2 +
   116536106*I03^2*i6^4*j9*j12*i15^2 + 572535249*i6^5*j9*j12*i15^2 +
   328683625*I03^7*i9*j9*j12*i15^2 + 69237785*I03^5*i6*i9*j9*j12*i15^2 +
   377975980*I03^3*i6^2*i9*j9*j12*i15^2 + 118914941*I03*i6^3*i9*j9*j12*i15^2 +
   387360113*I03^4*i9^2*j9*j12*i15^2 + 25124003*I03^2*i6*i9^2*j9*j12*i15^2 +
   82271589*i6^2*i9^2*j9*j12*i15^2 + 10385382*I03*i9^3*j9*j12*i15^2 +
   211823882*I03^7*j9^2*j12*i15^2 + 40693200*I03^5*i6*j9^2*j12*i15^2 +
   336497615*I03^3*i6^2*j9^2*j12*i15^2 + 174207411*I03*i6^3*j9^2*j12*i15^2 +
   331327449*I03^4*i9*j9^2*j12*i15^2 + 9701117*I03^2*i6*i9*j9^2*j12*i15^2 +
   153021549*i6^2*i9*j9^2*j12*i15^2 + 40764029*I03*i9^2*j9^2*j12*i15^2 +
   153512497*I03^4*j9^3*j12*i15^2 + 243170604*I03^2*i6*j9^3*j12*i15^2 +
   211492809*i6^2*j9^3*j12*i15^2 + 156711687*I03*i9*j9^3*j12*i15^2 +
   93137328*I03*j9^4*j12*i15^2 + 64845759*I03^9*i12*j12*i15^2 +
   108117942*I03^7*i6*i12*j12*i15^2 + 2723478*I03^5*i6^2*i12*j12*i15^2 +
   71744204*I03^3*i6^3*i12*j12*i15^2 + 382182174*I03*i6^4*i12*j12*i15^2 +
   110320378*I03^6*i9*i12*j12*i15^2 + 105133140*I03^4*i6*i9*i12*j12*i15^2 +
   8966141*I03^2*i6^2*i9*i12*j12*i15^2 + 95466848*i6^3*i9*i12*j12*i15^2 +
   90809196*I03^3*i9^2*i12*j12*i15^2 + 385466162*I03*i6*i9^2*i12*j12*i15^2 +
   334483517*i9^3*i12*j12*i15^2 + 60880373*I03^6*j9*i12*j12*i15^2 +
   117199471*I03^4*i6*j9*i12*j12*i15^2 + 54557813*I03^2*i6^2*j9*i12*j12*i15^2 +
   1050295371*i6^3*j9*i12*j12*i15^2 + 115269255*I03^3*i9*j9*i12*j12*i15^2 +
   273000214*I03*i6*i9*j9*i12*j12*i15^2 + 75617463*i9^2*j9*i12*j12*i15^2 +
   118356857*I03^3*j9^2*i12*j12*i15^2 + 154007274*I03*i6*j9^2*i12*j12*i15^2 +
   292615518*i9*j9^2*i12*j12*i15^2 + 155431170*j9^3*i12*j12*i15^2 +
   269637*I03^5*i12^2*j12*i15^2 + 64332898*I03^3*i6*i12^2*j12*i15^2 +
   336886767*I03*i6^2*i12^2*j12*i15^2 + 12336754*I03^2*i9*i12^2*j12*i15^2 +
   48648897*i6*i9*i12^2*j12*i15^2 + 151605776*I03^2*j9*i12^2*j12*i15^2 +
   279658533*i6*j9*i12^2*j12*i15^2 + 228996711*I03*i12^3*j12*i15^2 +
   98662066*I03^9*j12^2*i15^2 + 6239617*I03^7*i6*j12^2*i15^2 +
   90253022*I03^5*i6^2*j12^2*i15^2 + 36052520*I03^3*i6^3*j12^2*i15^2 +
   5502893*I03*i6^4*j12^2*i15^2 + 1901009*I03^6*i9*j12^2*i15^2 +
   100079808*I03^4*i6*i9*j12^2*i15^2 + 59103054*I03^2*i6^2*i9*j12^2*i15^2 +
   281710038*i6^3*i9*j12^2*i15^2 + 22189182*I03^3*i9^2*j12^2*i15^2 +
   60460011*I03*i6*i9^2*j12^2*i15^2 + 29775372*i9^3*j12^2*i15^2 +
   92475870*I03^6*j9*j12^2*i15^2 + 45685692*I03^4*i6*j9*j12^2*i15^2 +
   81623761*I03^2*i6^2*j9*j12^2*i15^2 + 72984981*i6^3*j9*j12^2*i15^2 +
   74753774*I03^3*i9*j9*j12^2*i15^2 + 90495690*I03*i6*i9*j9*j12^2*i15^2 +
   74319870*i9^2*j9*j12^2*i15^2 + 39550024*I03^3*j9^2*j12^2*i15^2 +
   292595213*I03*i6*j9^2*j12^2*i15^2 + 269169302*i9*j9^2*j12^2*i15^2 +
   50154309*j9^3*j12^2*i15^2 + 31743570*I03^5*i12*j12^2*i15^2 +
   98972123*I03^3*i6*i12*j12^2*i15^2 + 194794741*I03*i6^2*i12*j12^2*i15^2 +
   26496988*I03^2*i9*i12*j12^2*i15^2 + 42227754*i6*i9*i12*j12^2*i15^2 +
   66751974*I03^2*j9*i12*j12^2*i15^2 + 163037712*i6*j9*i12*j12^2*i15^2 +
   163664093*I03*i12^2*j12^2*i15^2 + 35124552*I03^5*j12^3*i15^2 +
   14065154*I03^3*i6*j12^3*i15^2 + 10856289*I03*i6^2*j12^3*i15^2 +
   12189576*I03^2*i9*j12^3*i15^2 + 110836447*i6*i9*j12^3*i15^2 +
   108006701*I03^2*j9*j12^3*i15^2 + 219984033*i6*j9*j12^3*i15^2 +
   46084515*I03*i12*j12^3*i15^2 + 65399195*I03*j12^4*i15^2 + 774325359*I03^12*i15^3
   + 910729320*I03^10*i6*i15^3 + 558879452*I03^8*i6^2*i15^3 +
   840330206*I03^6*i6^3*i15^3 + 204468565*I03^4*i6^4*i15^3 +
   598022404*I03^2*i6^5*i15^3 + 420881319*i6^6*i15^3 + 573943515*I03^9*i9*i15^3 +
   1038358631*I03^7*i6*i9*i15^3 + 547305360*I03^5*i6^2*i9*i15^3 +
   267112776*I03^3*i6^3*i9*i15^3 + 558612473*I03*i6^4*i9*i15^3 +
   28709624*I03^6*i9^2*i15^3 + 794347074*I03^4*i6*i9^2*i15^3 +
   1160189077*I03^2*i6^2*i9^2*i15^3 + 1116887046*i6^3*i9^2*i15^3 +
   29741503*I03^3*i9^3*i15^3 + 89366407*I03*i6*i9^3*i15^3 + 323744568*i9^4*i15^3 +
   371528832*I03^9*j9*i15^3 + 453647356*I03^7*i6*j9*i15^3 +
   795083714*I03^5*i6^2*j9*i15^3 + 68274328*I03^3*i6^3*j9*i15^3 +
   884172804*I03*i6^4*j9*i15^3 + 237914480*I03^6*i9*j9*i15^3 +
   700979508*I03^4*i6*i9*j9*i15^3 + 857605573*I03^2*i6^2*i9*j9*i15^3 +
   246384807*i6^3*i9*j9*i15^3 + 223719364*I03^3*i9^2*j9*i15^3 +
   448032428*I03*i6*i9^2*j9*i15^3 + 544864029*i9^3*j9*i15^3 +
   21276131*I03^6*j9^2*i15^3 + 968718528*I03^4*i6*j9^2*i15^3 +
   635310612*I03^2*i6^2*j9^2*i15^3 + 180767592*i6^3*j9^2*i15^3 +
   627238627*I03^3*i9*j9^2*i15^3 + 469848141*I03*i6*i9*j9^2*i15^3 +
   931263876*i9^2*j9^2*i15^3 + 954585369*I03^3*j9^3*i15^3 +
   1002780999*I03*i6*j9^3*i15^3 + 444386898*i9*j9^3*i15^3 + 591596865*j9^4*i15^3 +
   149127795*I03^8*i12*i15^3 + 121993905*I03^6*i6*i12*i15^3 +
   292394860*I03^4*i6^2*i12*i15^3 + 66970084*I03^2*i6^3*i12*i15^3 +
   854405667*i6^4*i12*i15^3 + 126896106*I03^5*i9*i12*i15^3 +
   337396457*I03^3*i6*i9*i12*i15^3 + 745020569*I03*i6^2*i9*i12*i15^3 +
   326833374*I03^2*i9^2*i12*i15^3 + 418646217*i6*i9^2*i12*i15^3 +
   99313623*I03^5*j9*i12*i15^3 + 279147832*I03^3*i6*j9*i12*i15^3 +
   1066617519*I03*i6^2*j9*i12*i15^3 + 203159271*I03^2*i9*j9*i12*i15^3 +
   24262368*i6*i9*j9*i12*i15^3 + 286062804*I03^2*j9^2*i12*i15^3 +
   693825723*i6*j9^2*i12*i15^3 + 127063047*I03^4*i12^2*i15^3 +
   100896336*I03^2*i6*i12^2*i15^3 + 128531628*i6^2*i12^2*i15^3 +
   653489349*I03*i9*i12^2*i15^3 + 938374704*I03*j9*i12^2*i15^3 +
   641697993*i12^3*i15^3 + 13407228*I03^8*j12*i15^3 + 287388069*I03^6*i6*j12*i15^3
   + 160169891*I03^4*i6^2*j12*i15^3 + 167924408*I03^2*i6^3*j12*i15^3 +
   257881311*i6^4*j12*i15^3 + 386501136*I03^5*i9*j12*i15^3 +
   337807661*I03^3*i6*i9*j12*i15^3 + 274918301*I03*i6^2*i9*j12*i15^3 +
   209866754*I03^2*i9^2*j12*i15^3 + 139556394*i6*i9^2*j12*i15^3 +
   79279539*I03^5*j9*j12*i15^3 + 19460479*I03^3*i6*j9*j12*i15^3 +
   116190438*I03*i6^2*j9*j12*i15^3 + 305389183*I03^2*i9*j9*j12*i15^3 +
   114948690*i6*i9*j9*j12*i15^3 + 153568170*I03^2*j9^2*j12*i15^3 +
   572571153*i6*j9^2*j12*i15^3 + 67837809*I03^4*i12*j12*i15^3 +
   169831741*I03^2*i6*i12*j12*i15^3 + 291258180*i6^2*i12*j12*i15^3 +
   4110672*I03*i9*i12*j12*i15^3 + 63855333*I03*j9*i12*j12*i15^3 +
   3348729*i12^2*j12*i15^3 + 38176396*I03^4*j12^2*i15^3 +
   16205596*I03^2*i6*j12^2*i15^3 + 34445727*i6^2*j12^2*i15^3 +
   19019949*I03*i9*j12^2*i15^3 + 314757045*I03*j9*j12^2*i15^3 +
   14236983*i12*j12^2*i15^3 + 278720874*j12^3*i15^3 + 772436628*I03^7*i15^4 +
   763619499*I03^5*i6*i15^4 + 104668038*I03^3*i6^2*i15^4 +
   1076942268*I03*i6^3*i15^4 + 603048195*I03^4*i9*i15^4 +
   586529802*I03^2*i6*i9*i15^4 + 1088106318*i6^2*i9*i15^4 +
   1155503538*I03*i9^2*i15^4 + 815433327*I03^4*j9*i15^4 +
   491494257*I03^2*i6*j9*i15^4 + 1128188736*i6^2*j9*i15^4 +
   1011673656*I03*i9*j9*i15^4 + 913098339*I03*j9^2*i15^4 +
   340296201*I03^3*i12*i15^4 + 534265920*I03*i6*i12*i15^4 + 835946568*i9*i12*i15^4
   + 956404260*j9*i12*i15^4 + 141860772*I03^3*j12*i15^4 +
   143876943*I03*i6*j12*i15^4 + 184612338*i9*j12*i15^4 + 140288031*j9*j12*i15^4 +
   803947518*I03^2*i15^5 + 59315680*I03^22*j15 + 77025027*I03^20*i6*j15 +
   67378621*I03^18*i6^2*j15 + 108549497*I03^16*i6^3*j15 + 42703589*I03^14*i6^4*j15
   + 69327430*I03^12*i6^5*j15 + 90205890*I03^10*i6^6*j15 + 35911894*I03^8*i6^7*j15
   + 70478922*I03^6*i6^8*j15 + 30460345*I03^4*i6^9*j15 + 101738121*I03^2*i6^10*j15
   + 242277294*i6^11*j15 + 45060487*I03^19*i9*j15 + 14970504*I03^17*i6*i9*j15 +
   108984875*I03^15*i6^2*i9*j15 + 99552158*I03^13*i6^3*i9*j15 +
   726379*I03^11*i6^4*i9*j15 + 117551196*I03^9*i6^5*i9*j15 +
   50244874*I03^7*i6^6*i9*j15 + 38492809*I03^5*i6^7*i9*j15 +
   46073638*I03^3*i6^8*i9*j15 + 7448553*I03*i6^9*i9*j15 + 99377818*I03^16*i9^2*j15
   + 105435553*I03^14*i6*i9^2*j15 + 88955528*I03^12*i6^2*i9^2*j15 +
   80515840*I03^10*i6^3*i9^2*j15 + 63257448*I03^8*i6^4*i9^2*j15 +
   70686474*I03^6*i6^5*i9^2*j15 + 29282235*I03^4*i6^6*i9^2*j15 +
   26637230*I03^2*i6^7*i9^2*j15 + 41041361*i6^8*i9^2*j15 + 21825640*I03^13*i9^3*j15
   + 2676297*I03^11*i6*i9^3*j15 + 74959997*I03^9*i6^2*i9^3*j15 +
   124647660*I03^7*i6^3*i9^3*j15 + 127105823*I03^5*i6^4*i9^3*j15 +
   117280649*I03^3*i6^5*i9^3*j15 + 54545297*I03*i6^6*i9^3*j15 +
   44557106*I03^10*i9^4*j15 + 77433981*I03^8*i6*i9^4*j15 +
   72550225*I03^6*i6^2*i9^4*j15 + 115314878*I03^4*i6^3*i9^4*j15 +
   53590450*I03^2*i6^4*i9^4*j15 + 15566604*i6^5*i9^4*j15 + 78918232*I03^7*i9^5*j15
   + 97964836*I03^5*i6*i9^5*j15 + 10535761*I03^3*i6^2*i9^5*j15 +
   74441789*I03*i6^3*i9^5*j15 + 82267009*I03^4*i9^6*j15 +
   78128219*I03^2*i6*i9^6*j15 + 90634138*i6^2*i9^6*j15 + 41037047*I03*i9^7*j15 +
   92984965*I03^19*j9*j15 + 59530631*I03^17*i6*j9*j15 + 71922768*I03^15*i6^2*j9*j15
   + 42063208*I03^13*i6^3*j9*j15 + 23376635*I03^11*i6^4*j9*j15 +
   59435014*I03^9*i6^5*j9*j15 + 9117521*I03^7*i6^6*j9*j15 +
   103854656*I03^5*i6^7*j9*j15 + 44979442*I03^3*i6^8*j9*j15 +
   5024195*I03*i6^9*j9*j15 + 32938951*I03^16*i9*j9*j15 +
   56883531*I03^14*i6*i9*j9*j15 + 19438502*I03^12*i6^2*i9*j9*j15 +
   83955384*I03^10*i6^3*i9*j9*j15 + 76166076*I03^8*i6^4*i9*j9*j15 +
   108682301*I03^6*i6^5*i9*j9*j15 + 14828934*I03^4*i6^6*i9*j9*j15 +
   15331186*I03^2*i6^7*i9*j9*j15 + 51533*i6^8*i9*j9*j15 +
   73186219*I03^13*i9^2*j9*j15 + 124725102*I03^11*i6*i9^2*j9*j15 +
   75695857*I03^9*i6^2*i9^2*j9*j15 + 126333157*I03^7*i6^3*i9^2*j9*j15 +
   37483332*I03^5*i6^4*i9^2*j9*j15 + 106262270*I03^3*i6^5*i9^2*j9*j15 +
   63442081*I03*i6^6*i9^2*j9*j15 + 80816485*I03^10*i9^3*j9*j15 +
   62604154*I03^8*i6*i9^3*j9*j15 + 36507139*I03^6*i6^2*i9^3*j9*j15 +
   34454526*I03^4*i6^3*i9^3*j9*j15 + 29182264*I03^2*i6^4*i9^3*j9*j15 +
   10172823*i6^5*i9^3*j9*j15 + 118738483*I03^7*i9^4*j9*j15 +
   53822966*I03^5*i6*i9^4*j9*j15 + 37449525*I03^3*i6^2*i9^4*j9*j15 +
   43670772*I03*i6^3*i9^4*j9*j15 + 120720876*I03^4*i9^5*j9*j15 +
   9283870*I03^2*i6*i9^5*j9*j15 + 84716500*i6^2*i9^5*j9*j15 +
   7341726*I03*i9^6*j9*j15 + 83095243*I03^16*j9^2*j15 + 12998670*I03^14*i6*j9^2*j15
   + 103301716*I03^12*i6^2*j9^2*j15 + 44040392*I03^10*i6^3*j9^2*j15 +
   19096493*I03^8*i6^4*j9^2*j15 + 70460958*I03^6*i6^5*j9^2*j15 +
   71671891*I03^4*i6^6*j9^2*j15 + 114233429*I03^2*i6^7*j9^2*j15 +
   72495766*i6^8*j9^2*j15 + 51250987*I03^13*i9*j9^2*j15 +
   46638082*I03^11*i6*i9*j9^2*j15 + 11046716*I03^9*i6^2*i9*j9^2*j15 +
   52558690*I03^7*i6^3*i9*j9^2*j15 + 77912135*I03^5*i6^4*i9*j9^2*j15 +
   39119160*I03^3*i6^5*i9*j9^2*j15 + 50215105*I03*i6^6*i9*j9^2*j15 +
   54313103*I03^10*i9^2*j9^2*j15 + 38705540*I03^8*i6*i9^2*j9^2*j15 +
   87483639*I03^6*i6^2*i9^2*j9^2*j15 + 32419835*I03^4*i6^3*i9^2*j9^2*j15 +
   61428845*I03^2*i6^4*i9^2*j9^2*j15 + 69706545*i6^5*i9^2*j9^2*j15 +
   115140972*I03^7*i9^3*j9^2*j15 + 32482302*I03^5*i6*i9^3*j9^2*j15 +
   122579742*I03^3*i6^2*i9^3*j9^2*j15 + 102667312*I03*i6^3*i9^3*j9^2*j15 +
   109713225*I03^4*i9^4*j9^2*j15 + 104620990*I03^2*i6*i9^4*j9^2*j15 +
   76507201*i6^2*i9^4*j9^2*j15 + 115948302*I03*i9^5*j9^2*j15 +
   78840461*I03^13*j9^3*j15 + 8297734*I03^11*i6*j9^3*j15 +
   3498524*I03^9*i6^2*j9^3*j15 + 21399294*I03^7*i6^3*j9^3*j15 +
   105326586*I03^5*i6^4*j9^3*j15 + 57635494*I03^3*i6^5*j9^3*j15 +
   17372026*I03*i6^6*j9^3*j15 + 14736378*I03^10*i9*j9^3*j15 +
   80613060*I03^8*i6*i9*j9^3*j15 + 50744067*I03^6*i6^2*i9*j9^3*j15 +
   52126093*I03^4*i6^3*i9*j9^3*j15 + 27092113*I03^2*i6^4*i9*j9^3*j15 +
   46389173*i6^5*i9*j9^3*j15 + 126167996*I03^7*i9^2*j9^3*j15 +
   53839768*I03^5*i6*i9^2*j9^3*j15 + 71671059*I03^3*i6^2*i9^2*j9^3*j15 +
   28962589*I03*i6^3*i9^2*j9^3*j15 + 27648882*I03^4*i9^3*j9^3*j15 +
   114146851*I03^2*i6*i9^3*j9^3*j15 + 52834602*i6^2*i9^3*j9^3*j15 +
   15265748*I03*i9^4*j9^3*j15 + 59042756*I03^10*j9^4*j15 +
   16901572*I03^8*i6*j9^4*j15 + 83414661*I03^6*i6^2*j9^4*j15 +
   55597748*I03^4*i6^3*j9^4*j15 + 62973949*I03^2*i6^4*j9^4*j15 +
   336420733*i6^5*j9^4*j15 + 37095807*I03^7*i9*j9^4*j15 +
   84562890*I03^5*i6*i9*j9^4*j15 + 95789156*I03^3*i6^2*i9*j9^4*j15 +
   32230123*I03*i6^3*i9*j9^4*j15 + 106128053*I03^4*i9^2*j9^4*j15 +
   100730931*I03^2*i6*i9^2*j9^4*j15 + 27906000*i6^2*i9^2*j9^4*j15 +
   81264535*I03*i9^3*j9^4*j15 + 103430680*I03^7*j9^5*j15 +
   5981612*I03^5*i6*j9^5*j15 + 98329270*I03^3*i6^2*j9^5*j15 +
   40159516*I03*i6^3*j9^5*j15 + 91256084*I03^4*i9*j9^5*j15 +
   69081284*I03^2*i6*i9*j9^5*j15 + 39055479*i6^2*i9*j9^5*j15 +
   76654068*I03*i9^2*j9^5*j15 + 97276824*I03^4*j9^6*j15 +
   125867708*I03^2*i6*j9^6*j15 + 337209696*i6^2*j9^6*j15 + 97164235*I03*i9*j9^6*j15
   + 268363977*I03*j9^7*j15 + 32210903*I03^18*i12*j15 + 21244558*I03^16*i6*i12*j15
   + 1176906*I03^14*i6^2*i12*j15 + 21719850*I03^12*i6^3*i12*j15 +
   592144*I03^10*i6^4*i12*j15 + 14305085*I03^8*i6^5*i12*j15 +
   19656393*I03^6*i6^6*i12*j15 + 8648814*I03^4*i6^7*i12*j15 +
   14457305*I03^2*i6^8*i12*j15 + 303983585*i6^9*i12*j15 +
   27036320*I03^15*i9*i12*j15 + 37460627*I03^13*i6*i9*i12*j15 +
   6581090*I03^11*i6^2*i9*i12*j15 + 8872769*I03^9*i6^3*i9*i12*j15 +
   20153861*I03^7*i6^4*i9*i12*j15 + 3278186*I03^5*i6^5*i9*i12*j15 +
   42814557*I03^3*i6^6*i9*i12*j15 + 88198588*I03*i6^7*i9*i12*j15 +
   12124785*I03^12*i9^2*i12*j15 + 9223334*I03^10*i6*i9^2*i12*j15 +
   11031181*I03^8*i6^2*i9^2*i12*j15 + 10352908*I03^6*i6^3*i9^2*i12*j15 +
   34865842*I03^4*i6^4*i9^2*i12*j15 + 11248875*I03^2*i6^5*i9^2*i12*j15 +
   51998054*i6^6*i9^2*i12*j15 + 11086693*I03^9*i9^3*i12*j15 +
   20251360*I03^7*i6*i9^3*i12*j15 + 29574066*I03^5*i6^2*i9^3*i12*j15 +
   21129345*I03^3*i6^3*i9^3*i12*j15 + 66916894*I03*i6^4*i9^3*i12*j15 +
   39065215*I03^6*i9^4*i12*j15 + 42431123*I03^4*i6*i9^4*i12*j15 +
   5410143*I03^2*i6^2*i9^4*i12*j15 + 114644750*i6^3*i9^4*i12*j15 +
   31022365*I03^3*i9^5*i12*j15 + 24249922*I03*i6*i9^5*i12*j15 +
   53077964*i9^6*i12*j15 + 26067301*I03^15*j9*i12*j15 +
   13982144*I03^13*i6*j9*i12*j15 + 18516238*I03^11*i6^2*j9*i12*j15 +
   9733133*I03^9*i6^3*j9*i12*j15 + 33904760*I03^7*i6^4*j9*i12*j15 +
   41025170*I03^5*i6^5*j9*i12*j15 + 1105587*I03^3*i6^6*j9*i12*j15 +
   79747047*I03*i6^7*j9*i12*j15 + 15704034*I03^12*i9*j9*i12*j15 +
   25062594*I03^10*i6*i9*j9*i12*j15 + 30457584*I03^8*i6^2*i9*j9*i12*j15 +
   38967320*I03^6*i6^3*i9*j9*i12*j15 + 23216576*I03^4*i6^4*i9*j9*i12*j15 +
   40272987*I03^2*i6^5*i9*j9*i12*j15 + 84755923*i6^6*i9*j9*i12*j15 +
   29957067*I03^9*i9^2*j9*i12*j15 + 8001786*I03^7*i6*i9^2*j9*i12*j15 +
   27279549*I03^5*i6^2*i9^2*j9*i12*j15 + 38740750*I03^3*i6^3*i9^2*j9*i12*j15 +
   43430087*I03*i6^4*i9^2*j9*i12*j15 + 5406626*I03^6*i9^3*j9*i12*j15 +
   8340223*I03^4*i6*i9^3*j9*i12*j15 + 22772076*I03^2*i6^2*i9^3*j9*i12*j15 +
   32505378*i6^3*i9^3*j9*i12*j15 + 26922181*I03^3*i9^4*j9*i12*j15 +
   79692673*I03*i6*i9^4*j9*i12*j15 + 92312053*i9^5*j9*i12*j15 +
   33200346*I03^12*j9^2*i12*j15 + 34933088*I03^10*i6*j9^2*i12*j15 +
   24723432*I03^8*i6^2*j9^2*i12*j15 + 12032440*I03^6*i6^3*j9^2*i12*j15 +
   23500596*I03^4*i6^4*j9^2*i12*j15 + 15127351*I03^2*i6^5*j9^2*i12*j15 +
   286185139*i6^6*j9^2*i12*j15 + 22824749*I03^9*i9*j9^2*i12*j15 +
   33281884*I03^7*i6*i9*j9^2*i12*j15 + 33351172*I03^5*i6^2*i9*j9^2*i12*j15 +
   7202789*I03^3*i6^3*i9*j9^2*i12*j15 + 112165429*I03*i6^4*i9*j9^2*i12*j15 +
   18358389*I03^6*i9^2*j9^2*i12*j15 + 35015145*I03^4*i6*i9^2*j9^2*i12*j15 +
   41810329*I03^2*i6^2*i9^2*j9^2*i12*j15 + 58512792*i6^3*i9^2*j9^2*i12*j15 +
   25048311*I03^3*i9^3*j9^2*i12*j15 + 80615637*I03*i6*i9^3*j9^2*i12*j15 +
   114493657*i9^4*j9^2*i12*j15 + 12077251*I03^9*j9^3*i12*j15 +
   4682194*I03^7*i6*j9^3*i12*j15 + 13578909*I03^5*i6^2*j9^3*i12*j15 +
   36136150*I03^3*i6^3*j9^3*i12*j15 + 11032027*I03*i6^4*j9^3*i12*j15 +
   1350825*I03^6*i9*j9^3*i12*j15 + 31069771*I03^4*i6*i9*j9^3*i12*j15 +
   34434949*I03^2*i6^2*i9*j9^3*i12*j15 + 85902243*i6^3*i9*j9^3*i12*j15 +
   23003702*I03^3*i9^2*j9^3*i12*j15 + 75034078*I03*i6*i9^2*j9^3*i12*j15 +
   8802629*i9^3*j9^3*i12*j15 + 7364198*I03^6*j9^4*i12*j15 +
   5000668*I03^4*i6*j9^4*i12*j15 + 96953698*I03^2*i6^2*j9^4*i12*j15 +
   9351615*i6^3*j9^4*i12*j15 + 37161335*I03^3*i9*j9^4*i12*j15 +
   59797060*I03*i6*i9*j9^4*i12*j15 + 198199414*i9^2*j9^4*i12*j15 +
   77359726*I03^3*j9^5*i12*j15 + 80881145*I03*i6*j9^5*i12*j15 +
   115539263*i9*j9^5*i12*j15 + 525286800*j9^6*i12*j15 + 8467125*I03^14*i12^2*j15 +
   7033536*I03^12*i6*i12^2*j15 + 6459092*I03^10*i6^2*i12^2*j15 +
   8065156*I03^8*i6^3*i12^2*j15 + 10532515*I03^6*i6^4*i12^2*j15 +
   6328157*I03^4*i6^5*i12^2*j15 + 15114081*I03^2*i6^6*i12^2*j15 +
   350318646*i6^7*i12^2*j15 + 14113145*I03^11*i9*i12^2*j15 +
   190829*I03^9*i6*i9*i12^2*j15 + 11652531*I03^7*i6^2*i9*i12^2*j15 +
   4410472*I03^5*i6^3*i9*i12^2*j15 + 21753714*I03^3*i6^4*i9*i12^2*j15 +
   60938626*I03*i6^5*i9*i12^2*j15 + 14128753*I03^8*i9^2*i12^2*j15 +
   7236748*I03^6*i6*i9^2*i12^2*j15 + 10559862*I03^4*i6^2*i9^2*i12^2*j15 +
   2331038*I03^2*i6^3*i9^2*i12^2*j15 + 91879849*i6^4*i9^2*i12^2*j15 +
   567194*I03^5*i9^3*i12^2*j15 + 1222110*I03^3*i6*i9^3*i12^2*j15 +
   127206454*I03*i6^2*i9^3*i12^2*j15 + 30997945*I03^2*i9^4*i12^2*j15 +
   63557950*i6*i9^4*i12^2*j15 + 11295323*I03^11*j9*i12^2*j15 +
   14144162*I03^9*i6*j9*i12^2*j15 + 7349656*I03^7*i6^2*j9*i12^2*j15 +
   4254686*I03^5*i6^3*j9*i12^2*j15 + 14894612*I03^3*i6^4*j9*i12^2*j15 +
   18176514*I03*i6^5*j9*i12^2*j15 + 12425303*I03^8*i9*j9*i12^2*j15 +
   13474066*I03^6*i6*i9*j9*i12^2*j15 + 14023777*I03^4*i6^2*i9*j9*i12^2*j15 +
   35259024*I03^2*i6^3*i9*j9*i12^2*j15 + 70437974*i6^4*i9*j9*i12^2*j15 +
   14096671*I03^5*i9^2*j9*i12^2*j15 + 18737615*I03^3*i6*i9^2*j9*i12^2*j15 +
   125028904*I03*i6^2*i9^2*j9*i12^2*j15 + 19870400*I03^2*i9^3*j9*i12^2*j15 +
   16673733*i6*i9^3*j9*i12^2*j15 + 3127312*I03^8*j9^2*i12^2*j15 +
   6662333*I03^6*i6*j9^2*i12^2*j15 + 16315889*I03^4*i6^2*j9^2*i12^2*j15 +
   23001963*I03^2*i6^3*j9^2*i12^2*j15 + 42597172*i6^4*j9^2*i12^2*j15 +
   37257516*I03^5*i9*j9^2*i12^2*j15 + 8265815*I03^3*i6*i9*j9^2*i12^2*j15 +
   74539997*I03*i6^2*i9*j9^2*i12^2*j15 + 88085233*I03^2*i9^2*j9^2*i12^2*j15 +
   11045857*i6*i9^2*j9^2*i12^2*j15 + 32796057*I03^5*j9^3*i12^2*j15 +
   22202661*I03^3*i6*j9^3*i12^2*j15 + 12115388*I03*i6^2*j9^3*i12^2*j15 +
   68902194*I03^2*i9*j9^3*i12^2*j15 + 60070422*i6*i9*j9^3*i12^2*j15 +
   232796455*I03^2*j9^4*i12^2*j15 + 137062067*i6*j9^4*i12^2*j15 +
   1862858*I03^10*i12^3*j15 + 3014358*I03^8*i6*i12^3*j15 +
   13568476*I03^6*i6^2*i12^3*j15 + 12188405*I03^4*i6^3*i12^3*j15 +
   176866*I03^2*i6^4*i12^3*j15 + 74570279*i6^5*i12^3*j15 +
   1961536*I03^7*i9*i12^3*j15 + 6062367*I03^5*i6*i9*i12^3*j15 +
   7926756*I03^3*i6^2*i9*i12^3*j15 + 117649540*I03*i6^3*i9*i12^3*j15 +
   19781743*I03^4*i9^2*i12^3*j15 + 4185335*I03^2*i6*i9^2*i12^3*j15 +
   128516965*i6^2*i9^2*i12^3*j15 + 72530220*I03*i9^3*i12^3*j15 +
   2341234*I03^7*j9*i12^3*j15 + 7971658*I03^5*i6*j9*i12^3*j15 +
   42783876*I03^3*i6^2*j9*i12^3*j15 + 40693911*I03*i6^3*j9*i12^3*j15 +
   42767315*I03^4*i9*j9*i12^3*j15 + 26889450*I03^2*i6*i9*j9*i12^3*j15 +
   30400694*i6^2*i9*j9*i12^3*j15 + 49579456*I03*i9^2*j9*i12^3*j15 +
   4413772*I03^4*j9^2*i12^3*j15 + 123825293*I03^2*i6*j9^2*i12^3*j15 +
   190243942*i6^2*j9^2*i12^3*j15 + 351130072*I03*i9*j9^2*i12^3*j15 +
   263130*I03*j9^3*i12^3*j15 + 18040532*I03^6*i12^4*j15 +
   17311114*I03^4*i6*i12^4*j15 + 109466133*I03^2*i6^2*i12^4*j15 +
   214285618*i6^3*i12^4*j15 + 67287677*I03^3*i9*i12^4*j15 +
   122251588*I03*i6*i9*i12^4*j15 + 331765815*i9^2*i12^4*j15 +
   58433123*I03^3*j9*i12^4*j15 + 39515128*I03*i6*j9*i12^4*j15 +
   374631819*i9*j9*i12^4*j15 + 130814097*j9^2*i12^4*j15 + 227852820*I03^2*i12^5*j15
   + 298475976*i6*i12^5*j15 + 38091268*I03^18*j12*j15 + 28137917*I03^16*i6*j12*j15
   + 42817252*I03^14*i6^2*j12*j15 + 10031217*I03^12*i6^3*j12*j15 +
   10537294*I03^10*i6^4*j12*j15 + 19211871*I03^8*i6^5*j12*j15 +
   6775210*I03^6*i6^6*j12*j15 + 39301190*I03^4*i6^7*j12*j15 +
   36950596*I03^2*i6^8*j12*j15 + 71341933*i6^9*j12*j15 + 13449543*I03^15*i9*j12*j15
   + 10013463*I03^13*i6*i9*j12*j15 + 10577107*I03^11*i6^2*i9*j12*j15 +
   20185114*I03^9*i6^3*i9*j12*j15 + 40958725*I03^7*i6^4*i9*j12*j15 +
   30936235*I03^5*i6^5*i9*j12*j15 + 14017538*I03^3*i6^6*i9*j12*j15 +
   25357661*I03*i6^7*i9*j12*j15 + 2357025*I03^12*i9^2*j12*j15 +
   5235377*I03^10*i6*i9^2*j12*j15 + 27312317*I03^8*i6^2*i9^2*j12*j15 +
   27362405*I03^6*i6^3*i9^2*j12*j15 + 19609975*I03^4*i6^4*i9^2*j12*j15 +
   39999313*I03^2*i6^5*i9^2*j12*j15 + 2945441*i6^6*i9^2*j12*j15 +
   1897756*I03^9*i9^3*j12*j15 + 6410463*I03^7*i6*i9^3*j12*j15 +
   17753124*I03^5*i6^2*i9^3*j12*j15 + 4720848*I03^3*i6^3*i9^3*j12*j15 +
   17579897*I03*i6^4*i9^3*j12*j15 + 38179044*I03^6*i9^4*j12*j15 +
   13178047*I03^4*i6*i9^4*j12*j15 + 9145293*I03^2*i6^2*i9^4*j12*j15 +
   33114888*i6^3*i9^4*j12*j15 + 22760337*I03^3*i9^5*j12*j15 +
   40211169*I03*i6*i9^5*j12*j15 + 42061254*i9^6*j12*j15 + 8478370*I03^15*j9*j12*j15
   + 32028417*I03^13*i6*j9*j12*j15 + 10476931*I03^11*i6^2*j9*j12*j15 +
   35953427*I03^9*i6^3*j9*j12*j15 + 39020017*I03^7*i6^4*j9*j12*j15 +
   25994494*I03^5*i6^5*j9*j12*j15 + 33809766*I03^3*i6^6*j9*j12*j15 +
   87304056*I03*i6^7*j9*j12*j15 + 31164082*I03^12*i9*j9*j12*j15 +
   10296415*I03^10*i6*i9*j9*j12*j15 + 39649633*I03^8*i6^2*i9*j9*j12*j15 +
   16440846*I03^6*i6^3*i9*j9*j12*j15 + 5064888*I03^4*i6^4*i9*j9*j12*j15 +
   21312473*I03^2*i6^5*i9*j9*j12*j15 + 127530118*i6^6*i9*j9*j12*j15 +
   28151910*I03^9*i9^2*j9*j12*j15 + 28886805*I03^7*i6*i9^2*j9*j12*j15 +
   3424153*I03^5*i6^2*i9^2*j9*j12*j15 + 12051045*I03^3*i6^3*i9^2*j9*j12*j15 +
   19048107*I03*i6^4*i9^2*j9*j12*j15 + 8206455*I03^6*i9^3*j9*j12*j15 +
   25066443*I03^4*i6*i9^3*j9*j12*j15 + 12353261*I03^2*i6^2*i9^3*j9*j12*j15 +
   8938511*i6^3*i9^3*j9*j12*j15 + 8534776*I03^3*i9^4*j9*j12*j15 +
   6635765*I03*i6*i9^4*j9*j12*j15 + 16808387*i9^5*j9*j12*j15 +
   26744867*I03^12*j9^2*j12*j15 + 3244567*I03^10*i6*j9^2*j12*j15 +
   20061066*I03^8*i6^2*j9^2*j12*j15 + 20074009*I03^6*i6^3*j9^2*j12*j15 +
   22268805*I03^4*i6^4*j9^2*j12*j15 + 34140110*I03^2*i6^5*j9^2*j12*j15 +
   349115127*i6^6*j9^2*j12*j15 + 25904166*I03^9*i9*j9^2*j12*j15 +
   2420778*I03^7*i6*i9*j9^2*j12*j15 + 4199577*I03^5*i6^2*i9*j9^2*j12*j15 +
   28401579*I03^3*i6^3*i9*j9^2*j12*j15 + 30808962*I03*i6^4*i9*j9^2*j12*j15 +
   6429864*I03^6*i9^2*j9^2*j12*j15 + 1320435*I03^4*i6*i9^2*j9^2*j12*j15 +
   1677521*I03^2*i6^2*i9^2*j9^2*j12*j15 + 15672349*i6^3*i9^2*j9^2*j12*j15 +
   26854627*I03^3*i9^3*j9^2*j12*j15 + 2606925*I03*i6*i9^3*j9^2*j12*j15 +
   16465509*i9^4*j9^2*j12*j15 + 40265368*I03^9*j9^3*j12*j15 +
   13259534*I03^7*i6*j9^3*j12*j15 + 37469652*I03^5*i6^2*j9^3*j12*j15 +
   6362553*I03^3*i6^3*j9^3*j12*j15 + 16644810*I03*i6^4*j9^3*j12*j15 +
   15740307*I03^6*i9*j9^3*j12*j15 + 17993831*I03^4*i6*i9*j9^3*j12*j15 +
   18915690*I03^2*i6^2*i9*j9^3*j12*j15 + 112797558*i6^3*i9*j9^3*j12*j15 +
   643376*I03^3*i9^2*j9^3*j12*j15 + 26759249*I03*i6*i9^2*j9^3*j12*j15 +
   60202028*i9^3*j9^3*j12*j15 + 38433994*I03^6*j9^4*j12*j15 +
   11057403*I03^4*i6*j9^4*j12*j15 + 12118616*I03^2*i6^2*j9^4*j12*j15 +
   66301487*i6^3*j9^4*j12*j15 + 27305449*I03^3*i9*j9^4*j12*j15 +
   35894706*I03*i6*i9*j9^4*j12*j15 + 102919076*i9^2*j9^4*j12*j15 +
   98850430*I03^3*j9^5*j12*j15 + 16280269*I03*i6*j9^5*j12*j15 +
   101036768*i9*j9^5*j12*j15 + 332027901*j9^6*j12*j15 + 255452*I03^14*i12*j12*j15 +
   704280*I03^12*i6*i12*j12*j15 + 11469423*I03^10*i6^2*i12*j12*j15 +
   12914670*I03^8*i6^3*i12*j12*j15 + 5564313*I03^6*i6^4*i12*j12*j15 +
   4308858*I03^4*i6^5*i12*j12*j15 + 35200241*I03^2*i6^6*i12*j12*j15 +
   155537587*i6^7*i12*j12*j15 + 13813397*I03^11*i9*i12*j12*j15 +
   10428296*I03^9*i6*i9*i12*j12*j15 + 7042106*I03^7*i6^2*i9*i12*j12*j15 +
   5990343*I03^5*i6^3*i9*i12*j12*j15 + 1275943*I03^3*i6^4*i9*i12*j12*j15 +
   19477656*I03*i6^5*i9*i12*j12*j15 + 10391664*I03^8*i9^2*i12*j12*j15 +
   300570*I03^6*i6*i9^2*i12*j12*j15 + 8620626*I03^4*i6^2*i9^2*i12*j12*j15 +
   6691920*I03^2*i6^3*i9^2*i12*j12*j15 + 10621100*i6^4*i9^2*i12*j12*j15 +
   3817734*I03^5*i9^3*i12*j12*j15 + 2541233*I03^3*i6*i9^3*i12*j12*j15 +
   3572040*I03*i6^2*i9^3*i12*j12*j15 + 14331755*I03^2*i9^4*i12*j12*j15 +
   25467358*i6*i9^4*i12*j12*j15 + 12262473*I03^11*j9*i12*j12*j15 +
   5587980*I03^9*i6*j9*i12*j12*j15 + 10518024*I03^7*i6^2*j9*i12*j12*j15 +
   12684562*I03^5*i6^3*j9*i12*j12*j15 + 4911328*I03^3*i6^4*j9*i12*j12*j15 +
   65756704*I03*i6^5*j9*i12*j12*j15 + 4806876*I03^8*i9*j9*i12*j12*j15 +
   1432627*I03^6*i6*i9*j9*i12*j12*j15 + 2049944*I03^4*i6^2*i9*j9*i12*j12*j15 +
   5306687*I03^2*i6^3*i9*j9*i12*j12*j15 + 122678031*i6^4*i9*j9*i12*j12*j15 +
   5995038*I03^5*i9^2*j9*i12*j12*j15 + 4571737*I03^3*i6*i9^2*j9*i12*j12*j15 +
   24959249*I03*i6^2*i9^2*j9*i12*j12*j15 + 32938434*I03^2*i9^3*j9*i12*j12*j15 +
   26351313*i6*i9^3*j9*i12*j12*j15 + 5791629*I03^8*j9^2*i12*j12*j15 +
   321834*I03^6*i6*j9^2*i12*j12*j15 + 11872683*I03^4*i6^2*j9^2*i12*j12*j15 +
   13596690*I03^2*i6^3*j9^2*i12*j12*j15 + 248051861*i6^4*j9^2*i12*j12*j15 +
   372387*I03^5*i9*j9^2*i12*j12*j15 + 1325861*I03^3*i6*i9*j9^2*i12*j12*j15 +
   26895373*I03*i6^2*i9*j9^2*i12*j12*j15 + 16753578*I03^2*i9^2*j9^2*i12*j12*j15 +
   47414960*i6*i9^2*j9^2*i12*j12*j15 + 40245471*I03^5*j9^3*i12*j12*j15 +
   16381547*I03^3*i6*j9^3*i12*j12*j15 + 3898356*I03*i6^2*j9^3*i12*j12*j15 +
   36960796*I03^2*i9*j9^3*i12*j12*j15 + 13168396*i6*i9*j9^3*i12*j12*j15 +
   108984083*I03^2*j9^4*i12*j12*j15 + 158151956*i6*j9^4*i12*j12*j15 +
   3056039*I03^10*i12^2*j12*j15 + 4145826*I03^8*i6*i12^2*j12*j15 +
   10889*I03^6*i6^2*i12^2*j12*j15 + 4626152*I03^4*i6^3*i12^2*j12*j15 +
   18842670*I03^2*i6^4*i12^2*j12*j15 + 285355962*i6^5*i12^2*j12*j15 +
   4589433*I03^7*i9*i12^2*j12*j15 + 1093701*I03^5*i6*i9*i12^2*j12*j15 +
   12041410*I03^3*i6^2*i9*i12^2*j12*j15 + 24223104*I03*i6^3*i9*i12^2*j12*j15 +
   7065908*I03^4*i9^2*i12^2*j12*j15 + 5303612*I03^2*i6*i9^2*i12^2*j12*j15 +
   25132641*i6^2*i9^2*i12^2*j12*j15 + 26647240*I03*i9^3*i12^2*j12*j15 +
   6508218*I03^7*j9*i12^2*j12*j15 + 6307281*I03^5*i6*j9*i12^2*j12*j15 +
   19044028*I03^3*i6^2*j9*i12^2*j12*j15 + 36622306*I03*i6^3*j9*i12^2*j12*j15 +
   10183772*I03^4*i9*j9*i12^2*j12*j15 + 36883249*I03^2*i6*i9*j9*i12^2*j12*j15 +
   32348841*i6^2*i9*j9*i12^2*j12*j15 + 118462615*I03*i9^2*j9*i12^2*j12*j15 +
   38665592*I03^4*j9^2*i12^2*j12*j15 + 42604867*I03^2*i6*j9^2*i12^2*j12*j15 +
   16781783*i6^2*j9^2*i12^2*j12*j15 + 58519223*I03*i9*j9^2*i12^2*j12*j15 +
   31352295*I03*j9^3*i12^2*j12*j15 + 2681218*I03^6*i12^3*j12*j15 +
   6962260*I03^4*i6*i12^3*j12*j15 + 1391629*I03^2*i6^2*i12^3*j12*j15 +
   225983061*i6^3*i12^3*j12*j15 + 6095334*I03^3*i9*i12^3*j12*j15 +
   4987114*I03*i6*i9*i12^3*j12*j15 + 5405102*i9^2*i12^3*j12*j15 +
   34426128*I03^3*j9*i12^3*j12*j15 + 85050217*I03*i6*j9*i12^3*j12*j15 +
   96442110*i9*j9*i12^3*j12*j15 + 168253416*j9^2*i12^3*j12*j15 +
   88734574*I03^2*i12^4*j12*j15 + 307104615*i6*i12^4*j12*j15 +
   9962668*I03^14*j12^2*j15 + 6132521*I03^12*i6*j12^2*j15 +
   12202507*I03^10*i6^2*j12^2*j15 + 6267522*I03^8*i6^3*j12^2*j15 +
   11901940*I03^6*i6^4*j12^2*j15 + 1819947*I03^4*i6^5*j12^2*j15 +
   37769126*I03^2*i6^6*j12^2*j15 + 3233551*i6^7*j12^2*j15 +
   11313638*I03^11*i9*j12^2*j15 + 9015820*I03^9*i6*i9*j12^2*j15 +
   5151145*I03^7*i6^2*i9*j12^2*j15 + 5381682*I03^5*i6^3*i9*j12^2*j15 +
   10656843*I03^3*i6^4*i9*j12^2*j15 + 33193883*I03*i6^5*i9*j12^2*j15 +
   10350124*I03^8*i9^2*j12^2*j15 + 9051546*I03^6*i6*i9^2*j12^2*j15 +
   10685668*I03^4*i6^2*i9^2*j12^2*j15 + 1091992*I03^2*i6^3*i9^2*j12^2*j15 +
   21394932*i6^4*i9^2*j12^2*j15 + 10106836*I03^5*i9^3*j12^2*j15 +
   2387243*I03^3*i6*i9^3*j12^2*j15 + 6780891*I03*i6^2*i9^3*j12^2*j15 +
   5542562*I03^2*i9^4*j12^2*j15 + 6226310*i6*i9^4*j12^2*j15 +
   8763180*I03^11*j9*j12^2*j15 + 10084114*I03^9*i6*j9*j12^2*j15 +
   7566673*I03^7*i6^2*j9*j12^2*j15 + 13321234*I03^5*i6^3*j9*j12^2*j15 +
   8666921*I03^3*i6^4*j9*j12^2*j15 + 35460967*I03*i6^5*j9*j12^2*j15 +
   6905619*I03^8*i9*j9*j12^2*j15 + 1008314*I03^6*i6*i9*j9*j12^2*j15 +
   6020687*I03^4*i6^2*i9*j9*j12^2*j15 + 1830182*I03^2*i6^3*i9*j9*j12^2*j15 +
   19547516*i6^4*i9*j9*j12^2*j15 + 5869561*I03^5*i9^2*j9*j12^2*j15 +
   6596375*I03^3*i6*i9^2*j9*j12^2*j15 + 7171507*I03*i6^2*i9^2*j9*j12^2*j15 +
   4132584*I03^2*i9^3*j9*j12^2*j15 + 2396162*i6*i9^3*j9*j12^2*j15 +
   13575047*I03^8*j9^2*j12^2*j15 + 11007342*I03^6*i6*j9^2*j12^2*j15 +
   5125810*I03^4*i6^2*j9^2*j12^2*j15 + 31799300*I03^2*i6^3*j9^2*j12^2*j15 +
   8635251*i6^4*j9^2*j12^2*j15 + 822789*I03^5*i9*j9^2*j12^2*j15 +
   6491904*I03^3*i6*i9*j9^2*j12^2*j15 + 11727706*I03*i6^2*i9*j9^2*j12^2*j15 +
   1637279*I03^2*i9^2*j9^2*j12^2*j15 + 17047188*i6*i9^2*j9^2*j12^2*j15 +
   12373189*I03^5*j9^3*j12^2*j15 + 9516337*I03^3*i6*j9^3*j12^2*j15 +
   35896702*I03*i6^2*j9^3*j12^2*j15 + 25932561*I03^2*i9*j9^3*j12^2*j15 +
   128885553*i6*i9*j9^3*j12^2*j15 + 27742632*I03^2*j9^4*j12^2*j15 +
   77001582*i6*j9^4*j12^2*j15 + 605894*I03^10*i12*j12^2*j15 +
   2216126*I03^8*i6*i12*j12^2*j15 + 2008863*I03^6*i6^2*i12*j12^2*j15 +
   1980699*I03^4*i6^3*i12*j12^2*j15 + 8105834*I03^2*i6^4*i12*j12^2*j15 +
   13928281*i6^5*i12*j12^2*j15 + 1557234*I03^7*i9*i12*j12^2*j15 +
   2025706*I03^5*i6*i9*i12*j12^2*j15 + 855977*I03^3*i6^2*i9*i12*j12^2*j15 +
   956802*I03*i6^3*i9*i12*j12^2*j15 + 13824245*I03^4*i9^2*i12*j12^2*j15 +
   14184620*I03^2*i6*i9^2*i12*j12^2*j15 + 22227959*i6^2*i9^2*i12*j12^2*j15 +
   5176990*I03*i9^3*i12*j12^2*j15 + 1263271*I03^7*j9*i12*j12^2*j15 +
   1534730*I03^5*i6*j9*i12*j12^2*j15 + 5160249*I03^3*i6^2*j9*i12*j12^2*j15 +
   28019084*I03*i6^3*j9*i12*j12^2*j15 + 3335133*I03^4*i9*j9*i12*j12^2*j15 +
   6688430*I03^2*i6*i9*j9*i12*j12^2*j15 + 28506654*i6^2*i9*j9*i12*j12^2*j15 +
   33828163*I03*i9^2*j9*i12*j12^2*j15 + 13615819*I03^4*j9^2*i12*j12^2*j15 +
   6037665*I03^2*i6*j9^2*i12*j12^2*j15 + 17280521*i6^2*j9^2*i12*j12^2*j15 +
   1600673*I03*i9*j9^2*i12*j12^2*j15 + 126474032*I03*j9^3*i12*j12^2*j15 +
   4322939*I03^6*i12^2*j12^2*j15 + 1379036*I03^4*i6*i12^2*j12^2*j15 +
   32466143*I03^2*i6^2*i12^2*j12^2*j15 + 118409380*i6^3*i12^2*j12^2*j15 +
   676337*I03^3*i9*i12^2*j12^2*j15 + 10091838*I03*i6*i9*i12^2*j12^2*j15 +
   39266309*i9^2*i12^2*j12^2*j15 + 34369674*I03^3*j9*i12^2*j12^2*j15 +
   10683558*I03*i6*j9*i12^2*j12^2*j15 + 50222641*i9*j9*i12^2*j12^2*j15 +
   49874155*j9^2*i12^2*j12^2*j15 + 13871397*I03^2*i12^3*j12^2*j15 +
   120092433*i6*i12^3*j12^2*j15 + 2161196*I03^10*j12^3*j15 +
   104989*I03^8*i6*j12^3*j15 + 4625477*I03^6*i6^2*j12^3*j15 +
   2538433*I03^4*i6^3*j12^3*j15 + 9773747*I03^2*i6^4*j12^3*j15 +
   27039225*i6^5*j12^3*j15 + 722155*I03^7*i9*j12^3*j15 +
   1622072*I03^5*i6*i9*j12^3*j15 + 3897321*I03^3*i6^2*i9*j12^3*j15 +
   1554397*I03*i6^3*i9*j12^3*j15 + 2283267*I03^4*i9^2*j12^3*j15 +
   1931570*I03^2*i6*i9^2*j12^3*j15 + 10317328*i6^2*i9^2*j12^3*j15 +
   11464358*I03*i9^3*j12^3*j15 + 2407264*I03^7*j9*j12^3*j15 +
   4500199*I03^5*i6*j9*j12^3*j15 + 3400681*I03^3*i6^2*j9*j12^3*j15 +
   33214466*I03*i6^3*j9*j12^3*j15 + 3054239*I03^4*i9*j9*j12^3*j15 +
   11732776*I03^2*i6*i9*j9*j12^3*j15 + 5448105*i6^2*i9*j9*j12^3*j15 +
   5383122*I03*i9^2*j9*j12^3*j15 + 4268345*I03^4*j9^2*j12^3*j15 +
   10923161*I03^2*i6*j9^2*j12^3*j15 + 43339688*i6^2*j9^2*j12^3*j15 +
   14834319*I03*i9*j9^2*j12^3*j15 + 2934640*I03*j9^3*j12^3*j15 +
   1008132*I03^6*i12*j12^3*j15 + 4217656*I03^4*i6*i12*j12^3*j15 +
   6917070*I03^2*i6^2*i12*j12^3*j15 + 80250612*i6^3*i12*j12^3*j15 +
   2053026*I03^3*i9*i12*j12^3*j15 + 8917139*I03*i6*i9*i12*j12^3*j15 +
   38625004*i9^2*i12*j12^3*j15 + 9110093*I03^3*j9*i12*j12^3*j15 +
   27709066*I03*i6*j9*i12*j12^3*j15 + 30236317*i9*j9*i12*j12^3*j15 +
   28854428*j9^2*i12*j12^3*j15 + 34509041*I03^2*i12^2*j12^3*j15 +
   120540422*i6*i12^2*j12^3*j15 + 1170536*I03^6*j12^4*j15 +
   2329342*I03^4*i6*j12^4*j15 + 11583067*I03^2*i6^2*j12^4*j15 +
   40584746*i6^3*j12^4*j15 + 1385976*I03^3*i9*j12^4*j15 +
   1903396*I03*i6*i9*j12^4*j15 + 11176502*i9^2*j12^4*j15 +
   2328794*I03^3*j9*j12^4*j15 + 6612729*I03*i6*j9*j12^4*j15 +
   28911350*i9*j9*j12^4*j15 + 8799477*j9^2*j12^4*j15 + 7683758*I03^2*i12*j12^4*j15
   + 42623349*i6*i12*j12^4*j15 + 4765836*I03^2*j12^5*j15 + 18144329*i6*j12^5*j15 +
   22687221*I03^17*i15*j15 + 37728456*I03^15*i6*i15*j15 +
   60111816*I03^13*i6^2*i15*j15 + 57017688*I03^11*i6^3*i15*j15 +
   47930789*I03^9*i6^4*i15*j15 + 24974247*I03^7*i6^5*i15*j15 +
   110854918*I03^5*i6^6*i15*j15 + 3039034*I03^3*i6^7*i15*j15 +
   6154302*I03*i6^8*i15*j15 + 119844859*I03^14*i9*i15*j15 +
   13586528*I03^12*i6*i9*i15*j15 + 42462395*I03^10*i6^2*i9*i15*j15 +
   11007704*I03^8*i6^3*i9*i15*j15 + 68444245*I03^6*i6^4*i9*i15*j15 +
   72371001*I03^4*i6^5*i9*i15*j15 + 100599651*I03^2*i6^6*i9*i15*j15 +
   11468596*i6^7*i9*i15*j15 + 100391625*I03^11*i9^2*i15*j15 +
   120108247*I03^9*i6*i9^2*i15*j15 + 89425793*I03^7*i6^2*i9^2*i15*j15 +
   113222499*I03^5*i6^3*i9^2*i15*j15 + 23752450*I03^3*i6^4*i9^2*i15*j15 +
   119422368*I03*i6^5*i9^2*i15*j15 + 8934056*I03^8*i9^3*i15*j15 +
   61449796*I03^6*i6*i9^3*i15*j15 + 15609162*I03^4*i6^2*i9^3*i15*j15 +
   15748659*I03^2*i6^3*i9^3*i15*j15 + 42667086*i6^4*i9^3*i15*j15 +
   115642250*I03^5*i9^4*i15*j15 + 2119477*I03^3*i6*i9^4*i15*j15 +
   25218208*I03*i6^2*i9^4*i15*j15 + 36942813*I03^2*i9^5*i15*j15 +
   80161076*i6*i9^5*i15*j15 + 56408000*I03^14*j9*i15*j15 +
   83745385*I03^12*i6*j9*i15*j15 + 85436403*I03^10*i6^2*j9*i15*j15 +
   77457735*I03^8*i6^3*j9*i15*j15 + 67881321*I03^6*i6^4*j9*i15*j15 +
   122817755*I03^4*i6^5*j9*i15*j15 + 72104724*I03^2*i6^6*j9*i15*j15 +
   181415763*i6^7*j9*i15*j15 + 48799418*I03^11*i9*j9*i15*j15 +
   56137794*I03^9*i6*i9*j9*i15*j15 + 118548071*I03^7*i6^2*i9*j9*i15*j15 +
   104580276*I03^5*i6^3*i9*j9*i15*j15 + 45653481*I03^3*i6^4*i9*j9*i15*j15 +
   114477049*I03*i6^5*i9*j9*i15*j15 + 72197300*I03^8*i9^2*j9*i15*j15 +
   125912681*I03^6*i6*i9^2*j9*i15*j15 + 92647190*I03^4*i6^2*i9^2*j9*i15*j15 +
   66091785*I03^2*i6^3*i9^2*j9*i15*j15 + 24703547*i6^4*i9^2*j9*i15*j15 +
   1886097*I03^5*i9^3*j9*i15*j15 + 29076647*I03^3*i6*i9^3*j9*i15*j15 +
   61373251*I03*i6^2*i9^3*j9*i15*j15 + 92506548*I03^2*i9^4*j9*i15*j15 +
   82878307*i6*i9^4*j9*i15*j15 + 88799245*I03^11*j9^2*i15*j15 +
   60120166*I03^9*i6*j9^2*i15*j15 + 86422606*I03^7*i6^2*j9^2*i15*j15 +
   33320056*I03^5*i6^3*j9^2*i15*j15 + 8717264*I03^3*i6^4*j9^2*i15*j15 +
   103405235*I03*i6^5*j9^2*i15*j15 + 125300155*I03^8*i9*j9^2*i15*j15 +
   35240333*I03^6*i6*i9*j9^2*i15*j15 + 32989762*I03^4*i6^2*i9*j9^2*i15*j15 +
   92841494*I03^2*i6^3*i9*j9^2*i15*j15 + 29717347*i6^4*i9*j9^2*i15*j15 +
   65544447*I03^5*i9^2*j9^2*i15*j15 + 41178896*I03^3*i6*i9^2*j9^2*i15*j15 +
   97281715*I03*i6^2*i9^2*j9^2*i15*j15 + 86407453*I03^2*i9^3*j9^2*i15*j15 +
   97197146*i6*i9^3*j9^2*i15*j15 + 35124951*I03^8*j9^3*i15*j15 +
   37002700*I03^6*i6*j9^3*i15*j15 + 101230303*I03^4*i6^2*j9^3*i15*j15 +
   109311286*I03^2*i6^3*j9^3*i15*j15 + 319782726*i6^4*j9^3*i15*j15 +
   15241893*I03^5*i9*j9^3*i15*j15 + 26210402*I03^3*i6*i9*j9^3*i15*j15 +
   98565119*I03*i6^2*i9*j9^3*i15*j15 + 8017764*I03^2*i9^2*j9^3*i15*j15 +
   39298011*i6*i9^2*j9^3*i15*j15 + 84757526*I03^5*j9^4*i15*j15 +
   39970990*I03^3*i6*j9^4*i15*j15 + 71735127*I03*i6^2*j9^4*i15*j15 +
   79243218*I03^2*i9*j9^4*i15*j15 + 228430947*i6*i9*j9^4*i15*j15 +
   360001164*I03^2*j9^5*i15*j15 + 323002485*i6*j9^5*i15*j15 +
   36712003*I03^13*i12*i15*j15 + 21534582*I03^11*i6*i12*i15*j15 +
   10142902*I03^9*i6^2*i12*i15*j15 + 22246840*I03^7*i6^3*i12*i15*j15 +
   10476395*I03^5*i6^4*i12*i15*j15 + 24462887*I03^3*i6^5*i12*i15*j15 +
   10850875*I03*i6^6*i12*i15*j15 + 7720830*I03^10*i9*i12*i15*j15 +
   7342028*I03^8*i6*i9*i12*i15*j15 + 6615255*I03^6*i6^2*i9*i12*i15*j15 +
   28941281*I03^4*i6^3*i9*i12*i15*j15 + 1042991*I03^2*i6^4*i9*i12*i15*j15 +
   79234108*i6^5*i9*i12*i15*j15 + 38363608*I03^7*i9^2*i12*i15*j15 +
   25517559*I03^5*i6*i9^2*i12*i15*j15 + 17336934*I03^3*i6^2*i9^2*i12*i15*j15 +
   94820690*I03*i6^3*i9^2*i12*i15*j15 + 3276156*I03^4*i9^3*i12*i15*j15 +
   33593836*I03^2*i6*i9^3*i12*i15*j15 + 113556971*i6^2*i9^3*i12*i15*j15 +
   25974059*I03*i9^4*i12*i15*j15 + 26217353*I03^10*j9*i12*i15*j15 +
   34418708*I03^8*i6*j9*i12*i15*j15 + 18294557*I03^6*i6^2*j9*i12*i15*j15 +
   25166538*I03^4*i6^3*j9*i12*i15*j15 + 15153564*I03^2*i6^4*j9*i12*i15*j15 +
   263391210*i6^5*j9*i12*i15*j15 + 5345425*I03^7*i9*j9*i12*i15*j15 +
   40201365*I03^5*i6*i9*j9*i12*i15*j15 + 30737460*I03^3*i6^2*i9*j9*i12*i15*j15 +
   62388483*I03*i6^3*i9*j9*i12*i15*j15 + 32912305*I03^4*i9^2*j9*i12*i15*j15 +
   42650306*I03^2*i6*i9^2*j9*i12*i15*j15 + 12136286*i6^2*i9^2*j9*i12*i15*j15 +
   46470591*I03*i9^3*j9*i12*i15*j15 + 39733810*I03^7*j9^2*i12*i15*j15 +
   2133765*I03^5*i6*j9^2*i12*i15*j15 + 26906244*I03^3*i6^2*j9^2*i12*i15*j15 +
   23485*I03*i6^3*j9^2*i12*i15*j15 + 18483580*I03^4*i9*j9^2*i12*i15*j15 +
   34194010*I03^2*i6*i9*j9^2*i12*i15*j15 + 92124275*i6^2*i9*j9^2*i12*i15*j15 +
   12607401*I03*i9^2*j9^2*i12*i15*j15 + 129031901*I03^4*j9^3*i12*i15*j15 +
   33478490*I03^2*i6*j9^3*i12*i15*j15 + 288973419*i6^2*j9^3*i12*i15*j15 +
   198953927*I03*i9*j9^3*i12*i15*j15 + 258055542*I03*j9^4*i12*i15*j15 +
   8752815*I03^9*i12^2*i15*j15 + 1968927*I03^7*i6*i12^2*i15*j15 +
   12448586*I03^5*i6^2*i12^2*i15*j15 + 5846296*I03^3*i6^3*i12^2*i15*j15 +
   48827763*I03*i6^4*i12^2*i15*j15 + 12397162*I03^6*i9*i12^2*i15*j15 +
   4836075*I03^4*i6*i9*i12^2*i15*j15 + 19256320*I03^2*i6^2*i9*i12^2*i15*j15 +
   50285589*i6^3*i9*i12^2*i15*j15 + 33484804*I03^3*i9^2*i12^2*i15*j15 +
   76468867*I03*i6*i9^2*i12^2*i15*j15 + 107952780*i9^3*i12^2*i15*j15 +
   5959119*I03^6*j9*i12^2*i15*j15 + 40228714*I03^4*i6*j9*i12^2*i15*j15 +
   2360527*I03^2*i6^2*j9*i12^2*i15*j15 + 62667348*i6^3*j9*i12^2*i15*j15 +
   32366959*I03^3*i9*j9*i12^2*i15*j15 + 43100966*I03*i6*i9*j9*i12^2*i15*j15 +
   48219705*i9^2*j9*i12^2*i15*j15 + 107318393*I03^3*j9^2*i12^2*i15*j15 +
   49322373*I03*i6*j9^2*i12^2*i15*j15 + 97168992*i9*j9^2*i12^2*i15*j15 +
   435581301*j9^3*i12^2*i15*j15 + 18014781*I03^5*i12^3*i15*j15 +
   42056855*I03^3*i6*i12^3*i15*j15 + 100400663*I03*i6^2*i12^3*i15*j15 +
   127614186*I03^2*i9*i12^3*i15*j15 + 24185499*i6*i9*i12^3*i15*j15 +
   201576063*I03^2*j9*i12^3*i15*j15 + 79668516*i6*j9*i12^3*i15*j15 +
   322730952*I03*i12^4*i15*j15 + 42253895*I03^13*j12*i15*j15 +
   32867242*I03^11*i6*j12*i15*j15 + 12318511*I03^9*i6^2*j12*i15*j15 +
   42543263*I03^7*i6^3*j12*i15*j15 + 42989064*I03^5*i6^4*j12*i15*j15 +
   5910116*I03^3*i6^5*j12*i15*j15 + 81362007*I03*i6^6*j12*i15*j15 +
   16493810*I03^10*i9*j12*i15*j15 + 37521215*I03^8*i6*i9*j12*i15*j15 +
   18315450*I03^6*i6^2*i9*j12*i15*j15 + 27071558*I03^4*i6^3*i9*j12*i15*j15 +
   27821564*I03^2*i6^4*i9*j12*i15*j15 + 7027261*i6^5*i9*j12*i15*j15 +
   11491903*I03^7*i9^2*j12*i15*j15 + 40160913*I03^5*i6*i9^2*j12*i15*j15 +
   33035627*I03^3*i6^2*i9^2*j12*i15*j15 + 6537053*I03*i6^3*i9^2*j12*i15*j15 +
   15773508*I03^4*i9^3*j12*i15*j15 + 38866544*I03^2*i6*i9^3*j12*i15*j15 +
   21347309*i6^2*i9^3*j12*i15*j15 + 31272621*I03*i9^4*j12*i15*j15 +
   39914498*I03^10*j9*j12*i15*j15 + 11527543*I03^8*i6*j9*j12*i15*j15 +
   10268747*I03^6*i6^2*j9*j12*i15*j15 + 26098824*I03^4*i6^3*j9*j12*i15*j15 +
   16184160*I03^2*i6^4*j9*j12*i15*j15 + 8337539*i6^5*j9*j12*i15*j15 +
   26695349*I03^7*i9*j9*j12*i15*j15 + 23753694*I03^5*i6*i9*j9*j12*i15*j15 +
   20018319*I03^3*i6^2*i9*j9*j12*i15*j15 + 7364430*I03*i6^3*i9*j9*j12*i15*j15 +
   42126197*I03^4*i9^2*j9*j12*i15*j15 + 8063114*I03^2*i6*i9^2*j9*j12*i15*j15 +
   17768787*i6^2*i9^2*j9*j12*i15*j15 + 26586239*I03*i9^3*j9*j12*i15*j15 +
   24891113*I03^7*j9^2*j12*i15*j15 + 17561550*I03^5*i6*j9^2*j12*i15*j15 +
   41868509*I03^3*i6^2*j9^2*j12*i15*j15 + 58208762*I03*i6^3*j9^2*j12*i15*j15 +
   10809535*I03^4*i9*j9^2*j12*i15*j15 + 26067126*I03^2*i6*i9*j9^2*j12*i15*j15 +
   101719449*i6^2*i9*j9^2*j12*i15*j15 + 24870969*I03*i9^2*j9^2*j12*i15*j15 +
   30597079*I03^4*j9^3*j12*i15*j15 + 20396274*I03^2*i6*j9^3*j12*i15*j15 +
   41334417*i6^2*j9^3*j12*i15*j15 + 51481615*I03*i9*j9^3*j12*i15*j15 +
   68766477*I03*j9^4*j12*i15*j15 + 426603*I03^9*i12*j12*i15*j15 +
   3691542*I03^7*i6*i12*j12*i15*j15 + 6835616*I03^5*i6^2*i12*j12*i15*j15 +
   12759366*I03^3*i6^3*i12*j12*i15*j15 + 80844865*I03*i6^4*i12*j12*i15*j15 +
   8817502*I03^6*i9*i12*j12*i15*j15 + 6906663*I03^4*i6*i9*i12*j12*i15*j15 +
   31924946*I03^2*i6^2*i9*i12*j12*i15*j15 + 72303297*i6^3*i9*i12*j12*i15*j15 +
   36414291*I03^3*i9^2*i12*j12*i15*j15 + 13934811*I03*i6*i9^2*i12*j12*i15*j15 +
   30589006*i9^3*i12*j12*i15*j15 + 11180152*I03^6*j9*i12*j12*i15*j15 +
   2468852*I03^4*i6*j9*i12*j12*i15*j15 + 25663294*I03^2*i6^2*j9*i12*j12*i15*j15 +
   318537803*i6^3*j9*i12*j12*i15*j15 + 20361892*I03^3*i9*j9*i12*j12*i15*j15 +
   13167699*I03*i6*i9*j9*i12*j12*i15*j15 + 108232357*i9^2*j9*i12*j12*i15*j15 +
   27292350*I03^3*j9^2*i12*j12*i15*j15 + 38936845*I03*i6*j9^2*i12*j12*i15*j15 +
   100902723*i9*j9^2*i12*j12*i15*j15 + 244356807*j9^3*i12*j12*i15*j15 +
   4446294*I03^5*i12^2*j12*i15*j15 + 12900118*I03^3*i6*i12^2*j12*i15*j15 +
   19087266*I03*i6^2*i12^2*j12*i15*j15 + 38656*I03^2*i9*i12^2*j12*i15*j15 +
   59491485*i6*i9*i12^2*j12*i15*j15 + 29932739*I03^2*j9*i12^2*j12*i15*j15 +
   386066147*i6*j9*i12^2*j12*i15*j15 + 37205148*I03*i12^3*j12*i15*j15 +
   9217445*I03^9*j12^2*i15*j15 + 7855281*I03^7*i6*j12^2*i15*j15 +
   11471224*I03^5*i6^2*j12^2*i15*j15 + 10510865*I03^3*i6^3*j12^2*i15*j15 +
   28707951*I03*i6^4*j12^2*i15*j15 + 13969679*I03^6*i9*j12^2*i15*j15 +
   10346401*I03^4*i6*i9*j12^2*i15*j15 + 7452163*I03^2*i6^2*i9*j12^2*i15*j15 +
   38835498*i6^3*i9*j12^2*i15*j15 + 4885716*I03^3*i9^2*j12^2*i15*j15 +
   3687224*I03*i6*i9^2*j12^2*i15*j15 + 41180410*i9^3*j12^2*i15*j15 +
   5793039*I03^6*j9*j12^2*i15*j15 + 11427528*I03^4*i6*j9*j12^2*i15*j15 +
   29371197*I03^2*i6^2*j9*j12^2*i15*j15 + 71143204*i6^3*j9*j12^2*i15*j15 +
   32733819*I03^3*i9*j9*j12^2*i15*j15 + 33574161*I03*i6*i9*j9*j12^2*i15*j15 +
   40457147*i9^2*j9*j12^2*i15*j15 + 16801385*I03^3*j9^2*j12^2*i15*j15 +
   3772404*I03*i6*j9^2*j12^2*i15*j15 + 52497642*i9*j9^2*j12^2*i15*j15 +
   25984269*j9^3*j12^2*i15*j15 + 3362148*I03^5*i12*j12^2*i15*j15 +
   1073534*I03^3*i6*i12*j12^2*i15*j15 + 40069572*I03*i6^2*i12*j12^2*i15*j15 +
   9069240*I03^2*i9*i12*j12^2*i15*j15 + 22975897*i6*i9*i12*j12^2*i15*j15 +
   6924321*I03^2*j9*i12*j12^2*i15*j15 + 113433782*i6*j9*i12*j12^2*i15*j15 +
   55355619*I03*i12^2*j12^2*i15*j15 + 6148384*I03^5*j12^3*i15*j15 +
   8851613*I03^3*i6*j12^3*i15*j15 + 34056289*I03*i6^2*j12^3*i15*j15 +
   9032839*I03^2*i9*j12^3*i15*j15 + 5357875*i6*i9*j12^3*i15*j15 +
   1878678*I03^2*j9*j12^3*i15*j15 + 89375847*i6*j9*j12^3*i15*j15 +
   11776287*I03*i12*j12^3*i15*j15 + 8886488*I03*j12^4*i15*j15 +
   3886608*I03^12*i15^2*j15 + 95429181*I03^10*i6*i15^2*j15 +
   1472612*I03^8*i6^2*i15^2*j15 + 96892902*I03^6*i6^3*i15^2*j15 +
   52985180*I03^4*i6^4*i15^2*j15 + 84450817*I03^2*i6^5*i15^2*j15 +
   313348932*i6^6*i15^2*j15 + 111575322*I03^9*i9*i15^2*j15 +
   95594519*I03^7*i6*i9*i15^2*j15 + 47605577*I03^5*i6^2*i9*i15^2*j15 +
   84403975*I03^3*i6^3*i9*i15^2*j15 + 53551072*I03*i6^4*i9*i15^2*j15 +
   102243356*I03^6*i9^2*i15^2*j15 + 109717448*I03^4*i6*i9^2*i15^2*j15 +
   10544515*I03^2*i6^2*i9^2*i15^2*j15 + 92469790*i6^3*i9^2*i15^2*j15 +
   51137870*I03^3*i9^3*i15^2*j15 + 67582232*I03*i6*i9^3*i15^2*j15 +
   1233342*i9^4*i15^2*j15 + 43286649*I03^9*j9*i15^2*j15 +
   88583416*I03^7*i6*j9*i15^2*j15 + 43992662*I03^5*i6^2*j9*i15^2*j15 +
   48940515*I03^3*i6^3*j9*i15^2*j15 + 109194123*I03*i6^4*j9*i15^2*j15 +
   84121869*I03^6*i9*j9*i15^2*j15 + 68377175*I03^4*i6*i9*j9*i15^2*j15 +
   21666368*I03^2*i6^2*i9*j9*i15^2*j15 + 38602419*i6^3*i9*j9*i15^2*j15 +
   70910790*I03^3*i9^2*j9*i15^2*j15 + 11503482*I03*i6*i9^2*j9*i15^2*j15 +
   8294076*i9^3*j9*i15^2*j15 + 41165428*I03^6*j9^2*i15^2*j15 +
   34940295*I03^4*i6*j9^2*i15^2*j15 + 127229547*I03^2*i6^2*j9^2*i15^2*j15 +
   195579918*i6^3*j9^2*i15^2*j15 + 111199756*I03^3*i9*j9^2*i15^2*j15 +
   72615390*I03*i6*i9*j9^2*i15^2*j15 + 240456828*i9^2*j9^2*i15^2*j15 +
   33673716*I03^3*j9^3*i15^2*j15 + 40518072*I03*i6*j9^3*i15^2*j15 +
   285901956*i9*j9^3*i15^2*j15 + 453628269*j9^4*i15^2*j15 +
   30866853*I03^8*i12*i15^2*j15 + 12602959*I03^6*i6*i12*i15^2*j15 +
   21564660*I03^4*i6^2*i12*i15^2*j15 + 35926139*I03^2*i6^3*i12*i15^2*j15 +
   330537321*i6^4*i12*i15^2*j15 + 39416462*I03^5*i9*i12*i15^2*j15 +
   33643044*I03^3*i6*i9*i12*i15^2*j15 + 116150386*I03*i6^2*i9*i12*i15^2*j15 +
   111127065*I03^2*i9^2*i12*i15^2*j15 + 122843340*i6*i9^2*i12*i15^2*j15 +
   1561048*I03^5*j9*i12*i15^2*j15 + 16661965*I03^3*i6*j9*i12*i15^2*j15 +
   125785494*I03*i6^2*j9*i12*i15^2*j15 + 16278138*I03^2*i9*j9*i12*i15^2*j15 +
   16006224*i6*i9*j9*i12*i15^2*j15 + 334096650*I03^2*j9^2*i12*i15^2*j15 +
   338861214*i6*j9^2*i12*i15^2*j15 + 35099427*I03^4*i12^2*i15^2*j15 +
   47218836*I03^2*i6*i12^2*i15^2*j15 + 275420952*i6^2*i12^2*i15^2*j15 +
   221826810*I03*i9*i12^2*i15^2*j15 + 81521289*I03*j9*i12^2*i15^2*j15 +
   104130063*i12^3*i15^2*j15 + 5360343*I03^8*j12*i15^2*j15 +
   32722696*I03^6*i6*j12*i15^2*j15 + 33079973*I03^4*i6^2*j12*i15^2*j15 +
   19005507*I03^2*i6^3*j12*i15^2*j15 + 80409267*i6^4*j12*i15^2*j15 +
   40212573*I03^5*i9*j12*i15^2*j15 + 33649923*I03^3*i6*i9*j12*i15^2*j15 +
   10048065*I03*i6^2*i9*j12*i15^2*j15 + 16457507*I03^2*i9^2*j12*i15^2*j15 +
   16140167*i6*i9^2*j12*i15^2*j15 + 18540506*I03^5*j9*j12*i15^2*j15 +
   5777363*I03^3*i6*j9*j12*i15^2*j15 + 113025864*I03*i6^2*j9*j12*i15^2*j15 +
   42963924*I03^2*i9*j9*j12*i15^2*j15 + 120243609*i6*i9*j9*j12*i15^2*j15 +
   37481205*I03^2*j9^2*j12*i15^2*j15 + 141285663*i6*j9^2*j12*i15^2*j15 +
   9246178*I03^4*i12*j12*i15^2*j15 + 16804267*I03^2*i6*i12*j12*i15^2*j15 +
   161453547*i6^2*i12*j12*i15^2*j15 + 99593835*I03*i9*i12*j12*i15^2*j15 +
   71111232*I03*j9*i12*j12*i15^2*j15 + 324426906*i12^2*j12*i15^2*j15 +
   9240124*I03^4*j12^2*i15^2*j15 + 5366309*I03^2*i6*j12^2*i15^2*j15 +
   108109404*i6^2*j12^2*i15^2*j15 + 20328791*I03*i9*j12^2*i15^2*j15 +
   16137066*I03*j9*j12^2*i15^2*j15 + 33162978*i12*j12^2*i15^2*j15 +
   128598165*j12^3*i15^2*j15 + 9279621*I03^7*i15^3*j15 +
   35889087*I03^5*i6*i15^3*j15 + 65955192*I03^3*i6^2*i15^3*j15 +
   58641396*I03*i6^3*i15^3*j15 + 92508027*I03^4*i9*i15^3*j15 +
   43058928*I03^2*i6*i9*i15^3*j15 + 8948124*i6^2*i9*i15^3*j15 +
   35936307*I03*i9^2*i15^3*j15 + 15285348*I03^4*j9*i15^3*j15 +
   42059871*I03^2*i6*j9*i15^3*j15 + 103991688*i6^2*j9*i15^3*j15 +
   268921617*I03*i9*j9*i15^3*j15 + 109816938*I03*j9^2*i15^3*j15 +
   51327351*I03^3*i12*i15^3*j15 + 126035223*I03*i6*i12*i15^3*j15 +
   57993561*i9*i12*i15^3*j15 + 503044506*j9*i12*i15^3*j15 +
   37153875*I03^3*j12*i15^3*j15 + 67512201*I03*i6*j12*i15^3*j15 +
   48409380*i9*j12*i15^3*j15 + 146457639*j9*j12*i15^3*j15 +
   53940195*I03^2*i15^4*j15 + 165395034*i6*i15^4*j15 + 10129548*I03^17*j15^2 +
   5635219*I03^15*i6*j15^2 + 6525196*I03^13*i6^2*j15^2 + 11704571*I03^11*i6^3*j15^2
   + 6195202*I03^9*i6^4*j15^2 + 6528629*I03^7*i6^5*j15^2 + 9205798*I03^5*i6^6*j15^2
   + 7067758*I03^3*i6^7*j15^2 + 8859443*I03*i6^8*j15^2 + 10279264*I03^14*i9*j15^2 +
   9506022*I03^12*i6*i9*j15^2 + 5804765*I03^10*i6^2*i9*j15^2 +
   5511742*I03^8*i6^3*i9*j15^2 + 12482650*I03^6*i6^4*i9*j15^2 +
   7649811*I03^4*i6^5*i9*j15^2 + 14315719*I03^2*i6^6*i9*j15^2 +
   9284174*i6^7*i9*j15^2 + 12018135*I03^11*i9^2*j15^2 + 2831392*I03^9*i6*i9^2*j15^2
   + 90622*I03^7*i6^2*i9^2*j15^2 + 13971845*I03^5*i6^3*i9^2*j15^2 +
   3846054*I03^3*i6^4*i9^2*j15^2 + 418049*I03*i6^5*i9^2*j15^2 +
   12275467*I03^8*i9^3*j15^2 + 11139797*I03^6*i6*i9^3*j15^2 +
   2818348*I03^4*i6^2*i9^3*j15^2 + 1887834*I03^2*i6^3*i9^3*j15^2 +
   12918450*i6^4*i9^3*j15^2 + 12426995*I03^5*i9^4*j15^2 +
   5545490*I03^3*i6*i9^4*j15^2 + 6713717*I03*i6^2*i9^4*j15^2 +
   12471533*I03^2*i9^5*j15^2 + 9811008*i6*i9^5*j15^2 + 4430922*I03^14*j9*j15^2 +
   3717759*I03^12*i6*j9*j15^2 + 11607089*I03^10*i6^2*j9*j15^2 +
   11325803*I03^8*i6^3*j9*j15^2 + 203752*I03^6*i6^4*j9*j15^2 +
   11178717*I03^4*i6^5*j9*j15^2 + 1352176*I03^2*i6^6*j9*j15^2 +
   63100474*i6^7*j9*j15^2 + 6965827*I03^11*i9*j9*j15^2 +
   2163423*I03^9*i6*i9*j9*j15^2 + 5631948*I03^7*i6^2*i9*j9*j15^2 +
   6203088*I03^5*i6^3*i9*j9*j15^2 + 9705494*I03^3*i6^4*i9*j9*j15^2 +
   7913458*I03*i6^5*i9*j9*j15^2 + 8273896*I03^8*i9^2*j9*j15^2 +
   1302190*I03^6*i6*i9^2*j9*j15^2 + 1949517*I03^4*i6^2*i9^2*j9*j15^2 +
   1076900*I03^2*i6^3*i9^2*j9*j15^2 + 13186807*i6^4*i9^2*j9*j15^2 +
   7235734*I03^5*i9^3*j9*j15^2 + 9214467*I03^3*i6*i9^3*j9*j15^2 +
   1890288*I03*i6^2*i9^3*j9*j15^2 + 1235974*I03^2*i9^4*j9*j15^2 +
   6982500*i6*i9^4*j9*j15^2 + 10892632*I03^11*j9^2*j15^2 +
   8083395*I03^9*i6*j9^2*j15^2 + 2135234*I03^7*i6^2*j9^2*j15^2 +
   13792771*I03^5*i6^3*j9^2*j15^2 + 9013669*I03^3*i6^4*j9^2*j15^2 +
   28161727*I03*i6^5*j9^2*j15^2 + 9781116*I03^8*i9*j9^2*j15^2 +
   10558902*I03^6*i6*i9*j9^2*j15^2 + 10180898*I03^4*i6^2*i9*j9^2*j15^2 +
   4759758*I03^2*i6^3*i9*j9^2*j15^2 + 31505923*i6^4*i9*j9^2*j15^2 +
   4610748*I03^5*i9^2*j9^2*j15^2 + 6726496*I03^3*i6*i9^2*j9^2*j15^2 +
   13121236*I03*i6^2*i9^2*j9^2*j15^2 + 23474512*I03^2*i9^3*j9^2*j15^2 +
   17646802*i6*i9^3*j9^2*j15^2 + 6697272*I03^8*j9^3*j15^2 +
   4377398*I03^6*i6*j9^3*j15^2 + 4905054*I03^4*i6^2*j9^3*j15^2 +
   1046816*I03^2*i6^3*j9^3*j15^2 + 56340964*i6^4*j9^3*j15^2 +
   12088549*I03^5*i9*j9^3*j15^2 + 8278697*I03^3*i6*i9*j9^3*j15^2 +
   20273509*I03*i6^2*i9*j9^3*j15^2 + 23288397*I03^2*i9^2*j9^3*j15^2 +
   11860723*i6*i9^2*j9^3*j15^2 + 30293239*I03^5*j9^4*j15^2 +
   13674282*I03^3*i6*j9^4*j15^2 + 18240945*I03*i6^2*j9^4*j15^2 +
   81899538*I03^2*i9*j9^4*j15^2 + 111735996*i6*i9*j9^4*j15^2 +
   3108428*I03^2*j9^5*j15^2 + 80911809*i6*j9^5*j15^2 + 3218224*I03^13*i12*j15^2 +
   132676*I03^11*i6*i12*j15^2 + 1081301*I03^9*i6^2*i12*j15^2 +
   809765*I03^7*i6^3*i12*j15^2 + 2423180*I03^5*i6^4*i12*j15^2 +
   3747456*I03^3*i6^5*i12*j15^2 + 32782799*I03*i6^6*i12*j15^2 +
   758797*I03^10*i9*i12*j15^2 + 4509351*I03^8*i6*i9*i12*j15^2 +
   217575*I03^6*i6^2*i9*i12*j15^2 + 1476199*I03^4*i6^3*i9*i12*j15^2 +
   2247283*I03^2*i6^4*i9*i12*j15^2 + 30796905*i6^5*i9*i12*j15^2 +
   1404652*I03^7*i9^2*i12*j15^2 + 115296*I03^5*i6*i9^2*i12*j15^2 +
   350533*I03^3*i6^2*i9^2*i12*j15^2 + 8418104*I03*i6^3*i9^2*i12*j15^2 +
   5720905*I03^4*i9^3*i12*j15^2 + 10779217*I03^2*i6*i9^3*i12*j15^2 +
   8587845*i6^2*i9^3*i12*j15^2 + 18889741*I03*i9^4*i12*j15^2 +
   6071*I03^10*j9*i12*j15^2 + 1995824*I03^8*i6*j9*i12*j15^2 +
   2133049*I03^6*i6^2*j9*i12*j15^2 + 4765732*I03^4*i6^3*j9*i12*j15^2 +
   8232113*I03^2*i6^4*j9*i12*j15^2 + 41082050*i6^5*j9*i12*j15^2 +
   1992402*I03^7*i9*j9*i12*j15^2 + 4197869*I03^5*i6*i9*j9*i12*j15^2 +
   3389926*I03^3*i6^2*i9*j9*i12*j15^2 + 10206974*I03*i6^3*i9*j9*i12*j15^2 +
   13917804*I03^4*i9^2*j9*i12*j15^2 + 2052106*I03^2*i6*i9^2*j9*i12*j15^2 +
   14822152*i6^2*i9^2*j9*i12*j15^2 + 38197080*I03*i9^3*j9*i12*j15^2 +
   3496304*I03^7*j9^2*i12*j15^2 + 11776523*I03^5*i6*j9^2*i12*j15^2 +
   4380031*I03^3*i6^2*j9^2*i12*j15^2 + 31632544*I03*i6^3*j9^2*i12*j15^2 +
   24341236*I03^4*i9*j9^2*i12*j15^2 + 30175208*I03^2*i6*i9*j9^2*i12*j15^2 +
   26332958*i6^2*i9*j9^2*i12*j15^2 + 14905696*I03*i9^2*j9^2*i12*j15^2 +
   40858806*I03^4*j9^3*i12*j15^2 + 13316144*I03^2*i6*j9^3*i12*j15^2 +
   8925886*i6^2*j9^3*i12*j15^2 + 82266481*I03*i9*j9^3*i12*j15^2 +
   101512780*I03*j9^4*i12*j15^2 + 1904265*I03^9*i12^2*j15^2 +
   2859974*I03^7*i6*i12^2*j15^2 + 2137103*I03^5*i6^2*i12^2*j15^2 +
   13696895*I03^3*i6^3*i12^2*j15^2 + 39394500*I03*i6^4*i12^2*j15^2 +
   1588672*I03^6*i9*i12^2*j15^2 + 157307*I03^4*i6*i9*i12^2*j15^2 +
   8629047*I03^2*i6^2*i9*i12^2*j15^2 + 22947978*i6^3*i9*i12^2*j15^2 +
   21354852*I03^3*i9^2*i12^2*j15^2 + 5352318*I03*i6*i9^2*i12^2*j15^2 +
   44457636*i9^3*i12^2*j15^2 + 14089315*I03^6*j9*i12^2*j15^2 +
   1023881*I03^4*i6*j9*i12^2*j15^2 + 9794057*I03^2*i6^2*j9*i12^2*j15^2 +
   52215706*i6^3*j9*i12^2*j15^2 + 25070299*I03^3*i9*j9*i12^2*j15^2 +
   16392784*I03*i6*i9*j9*i12^2*j15^2 + 105491427*i9^2*j9*i12^2*j15^2 +
   80977059*I03^3*j9^2*i12^2*j15^2 + 61052107*I03*i6*j9^2*i12^2*j15^2 +
   331682613*i9*j9^2*i12^2*j15^2 + 344392290*j9^3*i12^2*j15^2 +
   9602499*I03^5*i12^3*j15^2 + 29620994*I03^3*i6*i12^3*j15^2 +
   11176682*I03*i6^2*i12^3*j15^2 + 56423346*I03^2*i9*i12^3*j15^2 +
   76536933*i6*i9*i12^3*j15^2 + 93971478*I03^2*j9*i12^3*j15^2 +
   117670248*i6*j9*i12^3*j15^2 + 267801678*I03*i12^4*j15^2 +
   3946693*I03^13*j12*j15^2 + 4447283*I03^11*i6*j12*j15^2 +
   817059*I03^9*i6^2*j12*j15^2 + 1402075*I03^7*i6^3*j12*j15^2 +
   2076066*I03^5*i6^4*j12*j15^2 + 247725*I03^3*i6^5*j12*j15^2 +
   18216280*I03*i6^6*j12*j15^2 + 2402000*I03^10*i9*j12*j15^2 +
   4470161*I03^8*i6*i9*j12*j15^2 + 3659388*I03^6*i6^2*i9*j12*j15^2 +
   2127920*I03^4*i6^3*i9*j12*j15^2 + 130013*I03^2*i6^4*i9*j12*j15^2 +
   23327221*i6^5*i9*j12*j15^2 + 162866*I03^7*i9^2*j12*j15^2 +
   3619464*I03^5*i6*i9^2*j12*j15^2 + 2365899*I03^3*i6^2*i9^2*j12*j15^2 +
   563675*I03*i6^3*i9^2*j12*j15^2 + 3420229*I03^4*i9^3*j12*j15^2 +
   3174528*I03^2*i6*i9^3*j12*j15^2 + 103832*i6^2*i9^3*j12*j15^2 +
   6872664*I03*i9^4*j12*j15^2 + 4152934*I03^10*j9*j12*j15^2 +
   281836*I03^8*i6*j9*j12*j15^2 + 3478797*I03^6*i6^2*j9*j12*j15^2 +
   1650788*I03^4*i6^3*j9*j12*j15^2 + 6720501*I03^2*i6^4*j9*j12*j15^2 +
   86387092*i6^5*j9*j12*j15^2 + 2166437*I03^7*i9*j9*j12*j15^2 +
   947895*I03^5*i6*i9*j9*j12*j15^2 + 1727696*I03^3*i6^2*i9*j9*j12*j15^2 +
   6090151*I03*i6^3*i9*j9*j12*j15^2 + 8777350*I03^4*i9^2*j9*j12*j15^2 +
   868621*I03^2*i6*i9^2*j9*j12*j15^2 + 6603487*i6^2*i9^2*j9*j12*j15^2 +
   9576040*I03*i9^3*j9*j12*j15^2 + 1159286*I03^7*j9^2*j12*j15^2 +
   2169626*I03^5*i6*j9^2*j12*j15^2 + 4025272*I03^3*i6^2*j9^2*j12*j15^2 +
   10735831*I03*i6^3*j9^2*j12*j15^2 + 819156*I03^4*i9*j9^2*j12*j15^2 +
   12229986*I03^2*i6*i9*j9^2*j12*j15^2 + 42115459*i6^2*i9*j9^2*j12*j15^2 +
   4953676*I03*i9^2*j9^2*j12*j15^2 + 13954406*I03^4*j9^3*j12*j15^2 +
   8770366*I03^2*i6*j9^3*j12*j15^2 + 87420248*i6^2*j9^3*j12*j15^2 +
   4862428*I03*i9*j9^3*j12*j15^2 + 93838633*I03*j9^4*j12*j15^2 +
   239759*I03^9*i12*j12*j15^2 + 1017738*I03^7*i6*i12*j12*j15^2 +
   360012*I03^5*i6^2*i12*j12*j15^2 + 4245677*I03^3*i6^3*i12*j12*j15^2 +
   32006289*I03*i6^4*i12*j12*j15^2 + 1083528*I03^6*i9*i12*j12*j15^2 +
   1266151*I03^4*i6*i9*i12*j12*j15^2 + 2846530*I03^2*i6^2*i9*i12*j12*j15^2 +
   1190496*i6^3*i9*i12*j12*j15^2 + 7085882*I03^3*i9^2*i12*j12*j15^2 +
   4535929*I03*i6*i9^2*i12*j12*j15^2 + 10356364*i9^3*i12*j12*j15^2 +
   2287838*I03^6*j9*i12*j12*j15^2 + 2488474*I03^4*i6*j9*i12*j12*j15^2 +
   10442564*I03^2*i6^2*j9*i12*j12*j15^2 + 119678169*i6^3*j9*i12*j12*j15^2 +
   6762488*I03^3*i9*j9*i12*j12*j15^2 + 14162813*I03*i6*i9*j9*i12*j12*j15^2 +
   26955473*i9^2*j9*i12*j12*j15^2 + 7703617*I03^3*j9^2*i12*j12*j15^2 +
   20429298*I03*i6*j9^2*i12*j12*j15^2 + 28394716*i9*j9^2*i12*j12*j15^2 +
   75188204*j9^3*i12*j12*j15^2 + 6834608*I03^5*i12^2*j12*j15^2 +
   1724546*I03^3*i6*i12^2*j12*j15^2 + 22172339*I03*i6^2*i12^2*j12*j15^2 +
   20352125*I03^2*i9*i12^2*j12*j15^2 + 41929962*i6*i9*i12^2*j12*j15^2 +
   41511463*I03^2*j9*i12^2*j12*j15^2 + 8758298*i6*j9*i12^2*j12*j15^2 +
   55797888*I03*i12^3*j12*j15^2 + 620665*I03^9*j12^2*j15^2 +
   843350*I03^7*i6*j12^2*j15^2 + 1120094*I03^5*i6^2*j12^2*j15^2 +
   1089773*I03^3*i6^3*j12^2*j15^2 + 10404923*I03*i6^4*j12^2*j15^2 +
   510848*I03^6*i9*j12^2*j15^2 + 168783*I03^4*i6*i9*j12^2*j15^2 +
   2210789*I03^2*i6^2*i9*j12^2*j15^2 + 1559011*i6^3*i9*j12^2*j15^2 +
   3461242*I03^3*i9^2*j12^2*j15^2 + 1280115*I03*i6*i9^2*j12^2*j15^2 +
   14114728*i9^3*j12^2*j15^2 + 783576*I03^6*j9*j12^2*j15^2 +
   307955*I03^4*i6*j9*j12^2*j15^2 + 2040506*I03^2*i6^2*j9*j12^2*j15^2 +
   14188583*i6^3*j9*j12^2*j15^2 + 3602322*I03^3*i9*j9*j12^2*j15^2 +
   7498892*I03*i6*i9*j9*j12^2*j15^2 + 9220481*i9^2*j9*j12^2*j15^2 +
   6688341*I03^3*j9^2*j12^2*j15^2 + 8674557*I03*i6*j9^2*j12^2*j15^2 +
   34068877*i9*j9^2*j12^2*j15^2 + 9290136*j9^3*j12^2*j15^2 +
   3795247*I03^5*i12*j12^2*j15^2 + 3304482*I03^3*i6*i12*j12^2*j15^2 +
   8708859*I03*i6^2*i12*j12^2*j15^2 + 8236088*I03^2*i9*i12*j12^2*j15^2 +
   10027410*i6*i9*i12*j12^2*j15^2 + 6629470*I03^2*j9*i12*j12^2*j15^2 +
   14140216*i6*j9*i12*j12^2*j15^2 + 24875045*I03*i12^2*j12^2*j15^2 +
   4159330*I03^5*j12^3*j15^2 + 1512006*I03^3*i6*j12^3*j15^2 +
   12104760*I03*i6^2*j12^3*j15^2 + 3737525*I03^2*i9*j12^3*j15^2 +
   8972355*i6*i9*j12^3*j15^2 + 7729530*I03^2*j9*j12^3*j15^2 +
   27183059*i6*j9*j12^3*j15^2 + 10098957*I03*i12*j12^3*j15^2 +
   3764313*I03*j12^4*j15^2 + 6145923*I03^12*i15*j15^2 + 2208629*I03^10*i6*i15*j15^2
   + 4059936*I03^8*i6^2*i15*j15^2 + 1806554*I03^6*i6^3*i15*j15^2 +
   11857624*I03^4*i6^4*i15*j15^2 + 12636939*I03^2*i6^5*i15*j15^2 +
   110809002*i6^6*i15*j15^2 + 7125678*I03^9*i9*i15*j15^2 +
   8921325*I03^7*i6*i9*i15*j15^2 + 4856185*I03^5*i6^2*i9*i15*j15^2 +
   4595843*I03^3*i6^3*i9*i15*j15^2 + 2438749*I03*i6^4*i9*i15*j15^2 +
   9293169*I03^6*i9^2*i15*j15^2 + 5412070*I03^4*i6*i9^2*i15*j15^2 +
   7525345*I03^2*i6^2*i9^2*i15*j15^2 + 9012690*i6^3*i9^2*i15*j15^2 +
   5321064*I03^3*i9^3*i15*j15^2 + 1605981*I03*i6*i9^3*i15*j15^2 +
   35679363*i9^4*i15*j15^2 + 11554050*I03^9*j9*i15*j15^2 +
   8561900*I03^7*i6*j9*i15*j15^2 + 7587801*I03^5*i6^2*j9*i15*j15^2 +
   12410963*I03^3*i6^3*j9*i15*j15^2 + 26605839*I03*i6^4*j9*i15*j15^2 +
   9871915*I03^6*i9*j9*i15*j15^2 + 9887740*I03^4*i6*i9*j9*i15*j15^2 +
   6661784*I03^2*i6^2*i9*j9*i15*j15^2 + 27407715*i6^3*i9*j9*i15*j15^2 +
   31205446*I03^3*i9^2*j9*i15*j15^2 + 4025048*I03*i6*i9^2*j9*i15*j15^2 +
   61227336*i9^3*j9*i15*j15^2 + 10386251*I03^6*j9^2*i15*j15^2 +
   13106810*I03^4*i6*j9^2*i15*j15^2 + 3946753*I03^2*i6^2*j9^2*i15*j15^2 +
   109626321*i6^3*j9^2*i15*j15^2 + 17617846*I03^3*i9*j9^2*i15*j15^2 +
   35669324*I03*i6*i9*j9^2*i15*j15^2 + 30989979*i9^2*j9^2*i15*j15^2 +
   50065489*I03^3*j9^3*i15*j15^2 + 98391588*I03*i6*j9^3*i15*j15^2 +
   15507519*i9*j9^3*i15*j15^2 + 314273493*j9^4*i15*j15^2 +
   1365279*I03^8*i12*i15*j15^2 + 594345*I03^6*i6*i12*i15*j15^2 +
   2286442*I03^4*i6^2*i12*i15*j15^2 + 6964546*I03^2*i6^3*i12*i15*j15^2 +
   110818728*i6^4*i12*i15*j15^2 + 11124994*I03^5*i9*i12*i15*j15^2 +
   10763518*I03^3*i6*i9*i12*i15*j15^2 + 26396649*I03*i6^2*i9*i12*i15*j15^2 +
   15361647*I03^2*i9^2*i12*i15*j15^2 + 7137999*i6*i9^2*i12*i15*j15^2 +
   29220092*I03^5*j9*i12*i15*j15^2 + 33656648*I03^3*i6*j9*i12*i15*j15^2 +
   3573096*I03*i6^2*j9*i12*i15*j15^2 + 28933068*I03^2*i9*j9*i12*i15*j15^2 +
   104665338*i6*i9*j9*i12*i15*j15^2 + 117335736*I03^2*j9^2*i12*i15*j15^2 +
   14276061*i6*j9^2*i12*i15*j15^2 + 34945404*I03^4*i12^2*i15*j15^2 +
   9866187*I03^2*i6*i12^2*i15*j15^2 + 90703959*i6^2*i12^2*i15*j15^2 +
   93187014*I03*i9*i12^2*i15*j15^2 + 326690607*I03*j9*i12^2*i15*j15^2 +
   356613579*i12^3*i15*j15^2 + 1300884*I03^8*j12*i15*j15^2 +
   2498432*I03^6*i6*j12*i15*j15^2 + 2724510*I03^4*i6^2*j12*i15*j15^2 +
   12647579*I03^2*i6^3*j12*i15*j15^2 + 84442101*i6^4*j12*i15*j15^2 +
   11998238*I03^5*i9*j12*i15*j15^2 + 8917794*I03^3*i6*i9*j12*i15*j15^2 +
   9311715*I03*i6^2*i9*j12*i15*j15^2 + 9351502*I03^2*i9^2*j12*i15*j15^2 +
   29802176*i6*i9^2*j12*i15*j15^2 + 11499174*I03^5*j9*j12*i15*j15^2 +
   5961453*I03^3*i6*j9*j12*i15*j15^2 + 39828699*I03*i6^2*j9*j12*i15*j15^2 +
   35444254*I03^2*i9*j9*j12*i15*j15^2 + 38349597*i6*i9*j9*j12*i15*j15^2 +
   25557511*I03^2*j9^2*j12*i15*j15^2 + 57149952*i6*j9^2*j12*i15*j15^2 +
   9735776*I03^4*i12*j12*i15*j15^2 + 8767655*I03^2*i6*i12*j12*i15*j15^2 +
   99799377*i6^2*i12*j12*i15*j15^2 + 8769402*I03*i9*i12*j12*i15*j15^2 +
   42285201*I03*j9*i12*j12*i15*j15^2 + 17229705*i12^2*j12*i15*j15^2 +
   8534725*I03^4*j12^2*i15*j15^2 + 764282*I03^2*i6*j12^2*i15*j15^2 +
   28738188*i6^2*j12^2*i15*j15^2 + 13511105*I03*i9*j12^2*i15*j15^2 +
   772200*I03*j9*j12^2*i15*j15^2 + 10280586*i12*j12^2*i15*j15^2 +
   9517284*j12^3*i15*j15^2 + 135363*I03^7*i15^2*j15^2 +
   4989690*I03^5*i6*i15^2*j15^2 + 2211348*I03^3*i6^2*i15^2*j15^2 +
   22947480*I03*i6^3*i15^2*j15^2 + 14740257*I03^4*i9*i15^2*j15^2 +
   27143826*I03^2*i6*i9*i15^2*j15^2 + 20661771*i6^2*i9*i15^2*j15^2 +
   38985966*I03*i9^2*i15^2*j15^2 + 4278513*I03^4*j9*i15^2*j15^2 +
   33038292*I03^2*i6*j9*i15^2*j15^2 + 25514055*i6^2*j9*i15^2*j15^2 +
   102220455*I03*i9*j9*i15^2*j15^2 + 251574579*I03*j9^2*i15^2*j15^2 +
   115960578*I03^3*i12*i15^2*j15^2 + 30227145*I03*i6*i12*i15^2*j15^2 +
   109951686*i9*i12*i15^2*j15^2 + 223015842*j9*i12*i15^2*j15^2 +
   20096148*I03^3*j12*i15^2*j15^2 + 24694164*I03*i6*j12*i15^2*j15^2 +
   36754422*i9*j12*i15^2*j15^2 + 33612138*j9*j12*i15^2*j15^2 +
   5952861*I03^2*i15^3*j15^2 + 14383170*i6*i15^3*j15^2 + 1252782*I03^12*j15^3 +
   1149985*I03^10*i6*j15^3 + 83340*I03^8*i6^2*j15^3 + 555992*I03^6*i6^3*j15^3 +
   633905*I03^4*i6^4*j15^3 + 3166604*I03^2*i6^5*j15^3 + 33208830*i6^6*j15^3 +
   712197*I03^9*i9*j15^3 + 539359*I03^7*i6*i9*j15^3 + 606319*I03^5*i6^2*i9*j15^3 +
   1307662*I03^3*i6^3*i9*j15^3 + 4344448*I03*i6^4*i9*j15^3 + 37961*I03^6*i9^2*j15^3
   + 1306962*I03^4*i6*i9^2*j15^3 + 3979074*I03^2*i6^2*i9^2*j15^3 +
   4006028*i6^3*i9^2*j15^3 + 12116075*I03^3*i9^3*j15^3 + 2399645*I03*i6*i9^3*j15^3
   + 15369939*i9^4*j15^3 + 971061*I03^9*j9*j15^3 + 1503522*I03^7*i6*j9*j15^3 +
   545872*I03^5*i6^2*j9*j15^3 + 863296*I03^3*i6^3*j9*j15^3 +
   13074282*I03*i6^4*j9*j15^3 + 3236643*I03^6*i9*j9*j15^3 +
   4031444*I03^4*i6*i9*j9*j15^3 + 1604030*I03^2*i6^2*i9*j9*j15^3 +
   13789653*i6^3*i9*j9*j15^3 + 6197650*I03^3*i9^2*j9*j15^3 +
   6518284*I03*i6*i9^2*j9*j15^3 + 41403708*i9^3*j9*j15^3 + 9968155*I03^6*j9^2*j15^3
   + 944907*I03^4*i6*j9^2*j15^3 + 13924942*I03^2*i6^2*j9^2*j15^3 +
   35294493*i6^3*j9^2*j15^3 + 36186092*I03^3*i9*j9^2*j15^3 +
   15029918*I03*i6*i9*j9^2*j15^3 + 79420821*i9^2*j9^2*j15^3 +
   18985960*I03^3*j9^3*j15^3 + 11688942*I03*i6*j9^3*j15^3 + 118062261*i9*j9^3*j15^3
   + 95182614*j9^4*j15^3 + 970446*I03^8*i12*j15^3 + 468571*I03^6*i6*i12*j15^3 +
   4091890*I03^4*i6^2*i12*j15^3 + 3869028*I03^2*i6^3*i12*j15^3 +
   11136459*i6^4*i12*j15^3 + 11555101*I03^5*i9*i12*j15^3 +
   9425352*I03^3*i6*i9*i12*j15^3 + 6872438*I03*i6^2*i9*i12*j15^3 +
   26683884*I03^2*i9^2*i12*j15^3 + 39346155*i6*i9^2*i12*j15^3 +
   10292813*I03^5*j9*i12*j15^3 + 11461284*I03^3*i6*j9*i12*j15^3 +
   11068017*I03*i6^2*j9*i12*j15^3 + 3473829*I03^2*i9*j9*i12*j15^3 +
   9945426*i6*i9*j9*i12*j15^3 + 213594*I03^2*j9^2*i12*j15^3 +
   107345823*i6*j9^2*i12*j15^3 + 22388871*I03^4*i12^2*j15^3 +
   38651121*I03^2*i6*i12^2*j15^3 + 9008163*i6^2*i12^2*j15^3 +
   27071568*I03*i9*i12^2*j15^3 + 109268712*I03*j9*i12^2*j15^3 +
   100561941*i12^3*j15^3 + 637239*I03^8*j12*j15^3 + 111427*I03^6*i6*j12*j15^3 +
   485581*I03^4*i6^2*j12*j15^3 + 3779967*I03^2*i6^3*j12*j15^3 +
   9782739*i6^4*j12*j15^3 + 1716895*I03^5*i9*j12*j15^3 +
   2083008*I03^3*i6*i9*j12*j15^3 + 4279751*I03*i6^2*i9*j12*j15^3 +
   8770267*I03^2*i9^2*j12*j15^3 + 9716956*i6*i9^2*j12*j15^3 +
   282433*I03^5*j9*j12*j15^3 + 592542*I03^3*i6*j9*j12*j15^3 +
   1427016*I03*i6^2*j9*j12*j15^3 + 7101309*I03^2*i9*j9*j12*j15^3 +
   10108803*i6*i9*j9*j12*j15^3 + 36802867*I03^2*j9^2*j12*j15^3 +
   20379804*i6*j9^2*j12*j15^3 + 11624003*I03^4*i12*j12*j15^3 +
   7949442*I03^2*i6*i12*j12*j15^3 + 33562407*i6^2*i12*j12*j15^3 +
   7472136*I03*i9*i12*j12*j15^3 + 36698796*I03*j9*i12*j12*j15^3 +
   109898829*i12^2*j12*j15^3 + 1958814*I03^4*j12^2*j15^3 +
   2249035*I03^2*i6*j12^2*j15^3 + 5910417*i6^2*j12^2*j15^3 +
   168225*I03*i9*j12^2*j15^3 + 7814796*I03*j9*j12^2*j15^3 +
   36206457*i12*j12^2*j15^3 + 446322*j12^3*j15^3 + 3415377*I03^7*i15*j15^3 +
   3690276*I03^5*i6*i15*j15^3 + 1325373*I03^3*i6^2*i15*j15^3 +
   6731550*I03*i6^3*i15*j15^3 + 6391113*I03^4*i9*i15*j15^3 +
   11233341*I03^2*i6*i9*i15*j15^3 + 6200781*i6^2*i9*i15*j15^3 +
   9114636*I03*i9^2*i15*j15^3 + 3887541*I03^4*j9*i15*j15^3 +
   20295987*I03^2*i6*j9*i15*j15^3 + 12436506*i6^2*j9*i15*j15^3 +
   101451987*I03*i9*j9*i15*j15^3 + 48506028*I03*j9^2*i15*j15^3 +
   20200953*I03^3*i12*i15*j15^3 + 23584746*I03*i6*i12*i15*j15^3 +
   82353249*i9*i12*i15*j15^3 + 340682022*j9*i12*i15*j15^3 +
   7747485*I03^3*j12*i15*j15^3 + 11148894*I03*i6*j12*i15*j15^3 +
   33781272*i9*j12*i15*j15^3 + 108937386*j9*j12*i15*j15^3 +
   4188546*I03^2*i15^2*j15^3 + 6686334*i6*i15^2*j15^3 + 302835*I03^7*j15^4 +
   1159884*I03^5*i6*j15^4 + 801705*I03^3*i6^2*j15^4 + 3938970*I03*i6^3*j15^4 +
   5542218*I03^4*i9*j15^4 + 10990926*I03^2*i6*i9*j15^4 + 2373630*i6^2*i9*j15^4 +
   6429972*I03*i9^2*j15^4 + 12346875*I03^4*j9*j15^4 + 3967365*I03^2*i6*j9*j15^4 +
   11046348*i6^2*j9*j15^4 + 38729832*I03*i9*j9*j15^4 + 79434528*I03*j9^2*j15^4 +
   9968781*I03^3*i12*j15^4 + 38260233*I03*i6*i12*j15^4 + 112309794*i9*i12*j15^4 +
   40492629*j9*i12*j15^4 + 7964568*I03^3*j12*j15^4 + 8099844*I03*i6*j12*j15^4 +
   16569552*i9*j12*j15^4 + 32813802*j9*j12*j15^4 + 22520745*I03^2*i15*j15^4 +
   36097101*i6*i15*j15^4 + 27552996*I03^2*j15^5 + 9247824*i6*j15^5 +
   22791429*I03^21*i18 + 614779*I03^19*i6*i18 + 20624997*I03^17*i6^2*i18 +
   19420891*I03^15*i6^3*i18 + 38187719*I03^13*i6^4*i18 + 13087276*I03^11*i6^5*i18 +
   38542499*I03^9*i6^6*i18 + 11224681*I03^7*i6^7*i18 + 7778013*I03^5*i6^8*i18 +
   669679*I03^3*i6^9*i18 + 38315573*I03*i6^10*i18 + 6989448*I03^18*i9*i18 +
   18401254*I03^16*i6*i9*i18 + 36868311*I03^14*i6^2*i9*i18 +
   13525277*I03^12*i6^3*i9*i18 + 23712682*I03^10*i6^4*i9*i18 +
   41064765*I03^8*i6^5*i9*i18 + 15375439*I03^6*i6^6*i9*i18 +
   14067469*I03^4*i6^7*i9*i18 + 8504691*I03^2*i6^8*i9*i18 + 9912376*i6^9*i9*i18 +
   832976*I03^15*i9^2*i18 + 14736904*I03^13*i6*i9^2*i18 +
   19410906*I03^11*i6^2*i9^2*i18 + 950664*I03^9*i6^3*i9^2*i18 +
   18849312*I03^7*i6^4*i9^2*i18 + 18783573*I03^5*i6^5*i9^2*i18 +
   14979658*I03^3*i6^6*i9^2*i18 + 3408998*I03*i6^7*i9^2*i18 +
   18999967*I03^12*i9^3*i18 + 28330437*I03^10*i6*i9^3*i18 +
   36360962*I03^8*i6^2*i9^3*i18 + 33965182*I03^6*i6^3*i9^3*i18 +
   41952485*I03^4*i6^4*i9^3*i18 + 36223684*I03^2*i6^5*i9^3*i18 +
   31507108*i6^6*i9^3*i18 + 5634174*I03^9*i9^4*i18 + 24839490*I03^7*i6*i9^4*i18 +
   38351968*I03^5*i6^2*i9^4*i18 + 41992605*I03^3*i6^3*i9^4*i18 +
   18592696*I03*i6^4*i9^4*i18 + 5716382*I03^6*i9^5*i18 + 11471700*I03^4*i6*i9^5*i18
   + 22258196*I03^2*i6^2*i9^5*i18 + 19795622*i6^3*i9^5*i18 +
   34292244*I03^3*i9^6*i18 + 2469140*I03*i6*i9^6*i18 + 36351510*i9^7*i18 +
   19748495*I03^18*j9*i18 + 32982555*I03^16*i6*j9*i18 + 40333738*I03^14*i6^2*j9*i18
   + 16665688*I03^12*i6^3*j9*i18 + 24127520*I03^10*i6^4*j9*i18 +
   12650411*I03^8*i6^5*j9*i18 + 20592272*I03^6*i6^6*j9*i18 +
   19450415*I03^4*i6^7*j9*i18 + 38178938*I03^2*i6^8*j9*i18 + 85997999*i6^9*j9*i18 +
   27310730*I03^15*i9*j9*i18 + 25628507*I03^13*i6*i9*j9*i18 +
   37335497*I03^11*i6^2*i9*j9*i18 + 4686038*I03^9*i6^3*i9*j9*i18 +
   21552150*I03^7*i6^4*i9*j9*i18 + 37486508*I03^5*i6^5*i9*j9*i18 +
   26078687*I03^3*i6^6*i9*j9*i18 + 9122743*I03*i6^7*i9*j9*i18 +
   40033184*I03^12*i9^2*j9*i18 + 29740722*I03^10*i6*i9^2*j9*i18 +
   6137893*I03^8*i6^2*i9^2*j9*i18 + 38269707*I03^6*i6^3*i9^2*j9*i18 +
   37719966*I03^4*i6^4*i9^2*j9*i18 + 15973240*I03^2*i6^5*i9^2*j9*i18 +
   1192178*i6^6*i9^2*j9*i18 + 28643712*I03^9*i9^3*j9*i18 +
   34238983*I03^7*i6*i9^3*j9*i18 + 9006307*I03^5*i6^2*i9^3*j9*i18 +
   22825557*I03^3*i6^3*i9^3*j9*i18 + 10350576*I03*i6^4*i9^3*j9*i18 +
   13175435*I03^6*i9^4*j9*i18 + 14412324*I03^4*i6*i9^4*j9*i18 +
   2341030*I03^2*i6^2*i9^4*j9*i18 + 11628651*i6^3*i9^4*j9*i18 +
   25112207*I03^3*i9^5*j9*i18 + 1593933*I03*i6*i9^5*j9*i18 + 35349467*i9^6*j9*i18 +
   40385705*I03^15*j9^2*i18 + 34690827*I03^13*i6*j9^2*i18 +
   9177999*I03^11*i6^2*j9^2*i18 + 2065310*I03^9*i6^3*j9^2*i18 +
   4206570*I03^7*i6^4*j9^2*i18 + 16687749*I03^5*i6^5*j9^2*i18 +
   321427*I03^3*i6^6*j9^2*i18 + 3105850*I03*i6^7*j9^2*i18 +
   5089928*I03^12*i9*j9^2*i18 + 18358633*I03^10*i6*i9*j9^2*i18 +
   14453032*I03^8*i6^2*i9*j9^2*i18 + 6442647*I03^6*i6^3*i9*j9^2*i18 +
   2931278*I03^4*i6^4*i9*j9^2*i18 + 42254130*I03^2*i6^5*i9*j9^2*i18 +
   39577915*i6^6*i9*j9^2*i18 + 5504094*I03^9*i9^2*j9^2*i18 +
   28042846*I03^7*i6*i9^2*j9^2*i18 + 7425280*I03^5*i6^2*i9^2*j9^2*i18 +
   42109449*I03^3*i6^3*i9^2*j9^2*i18 + 20040116*I03*i6^4*i9^2*j9^2*i18 +
   25772350*I03^6*i9^3*j9^2*i18 + 42795229*I03^4*i6*i9^3*j9^2*i18 +
   15753634*I03^2*i6^2*i9^3*j9^2*i18 + 6525667*i6^3*i9^3*j9^2*i18 +
   3116856*I03^3*i9^4*j9^2*i18 + 37739165*I03*i6*i9^4*j9^2*i18 +
   17926243*i9^5*j9^2*i18 + 3637959*I03^12*j9^3*i18 + 19809364*I03^10*i6*j9^3*i18 +
   10593077*I03^8*i6^2*j9^3*i18 + 22017268*I03^6*i6^3*j9^3*i18 +
   35366939*I03^4*i6^4*j9^3*i18 + 2252673*I03^2*i6^5*j9^3*i18 +
   119459519*i6^6*j9^3*i18 + 4936686*I03^9*i9*j9^3*i18 +
   42899669*I03^7*i6*i9*j9^3*i18 + 18956056*I03^5*i6^2*i9*j9^3*i18 +
   7242591*I03^3*i6^3*i9*j9^3*i18 + 11854613*I03*i6^4*i9*j9^3*i18 +
   10559164*I03^6*i9^2*j9^3*i18 + 16942770*I03^4*i6*i9^2*j9^3*i18 +
   17163949*I03^2*i6^2*i9^2*j9^3*i18 + 8753940*i6^3*i9^2*j9^3*i18 +
   40806651*I03^3*i9^3*j9^3*i18 + 10518828*I03*i6*i9^3*j9^3*i18 +
   4483640*i9^4*j9^3*i18 + 16569372*I03^9*j9^4*i18 + 30155905*I03^7*i6*j9^4*i18 +
   40668234*I03^5*i6^2*j9^4*i18 + 42318272*I03^3*i6^3*j9^4*i18 +
   17095472*I03*i6^4*j9^4*i18 + 28003891*I03^6*i9*j9^4*i18 +
   13697662*I03^4*i6*i9*j9^4*i18 + 39707901*I03^2*i6^2*i9*j9^4*i18 +
   35468886*i6^3*i9*j9^4*i18 + 3340572*I03^3*i9^2*j9^4*i18 +
   20737963*I03*i6*i9^2*j9^4*i18 + 5159449*i9^3*j9^4*i18 + 24629159*I03^6*j9^5*i18
   + 29748828*I03^4*i6*j9^5*i18 + 10393492*I03^2*i6^2*j9^5*i18 +
   40024851*i6^3*j9^5*i18 + 698799*I03^3*i9*j9^5*i18 + 2785353*I03*i6*i9*j9^5*i18 +
   14849304*i9^2*j9^5*i18 + 14440814*I03^3*j9^6*i18 + 28796991*I03*i6*j9^6*i18 +
   10625040*i9*j9^6*i18 + 7428438*j9^7*i18 + 6207574*I03^17*i12*i18 +
   2940957*I03^15*i6*i12*i18 + 4837130*I03^13*i6^2*i12*i18 +
   13109155*I03^11*i6^3*i12*i18 + 10198262*I03^9*i6^4*i12*i18 +
   12741007*I03^7*i6^5*i12*i18 + 10572113*I03^5*i6^6*i12*i18 +
   10144125*I03^3*i6^7*i12*i18 + 4341625*I03*i6^8*i12*i18 +
   13712310*I03^14*i9*i12*i18 + 14000557*I03^12*i6*i9*i12*i18 +
   8602972*I03^10*i6^2*i9*i12*i18 + 1478577*I03^8*i6^3*i9*i12*i18 +
   9379288*I03^6*i6^4*i9*i12*i18 + 13534523*I03^4*i6^5*i9*i12*i18 +
   1470484*I03^2*i6^6*i9*i12*i18 + 15241529*i6^7*i9*i12*i18 +
   2389637*I03^11*i9^2*i12*i18 + 13704153*I03^9*i6*i9^2*i12*i18 +
   5861172*I03^7*i6^2*i9^2*i12*i18 + 9148327*I03^5*i6^3*i9^2*i12*i18 +
   1319166*I03^3*i6^4*i9^2*i12*i18 + 37785481*I03*i6^5*i9^2*i12*i18 +
   7762065*I03^8*i9^3*i12*i18 + 10882438*I03^6*i6*i9^3*i12*i18 +
   14157603*I03^4*i6^2*i9^3*i12*i18 + 12400526*I03^2*i6^3*i9^3*i12*i18 +
   3116622*i6^4*i9^3*i12*i18 + 9690730*I03^5*i9^4*i12*i18 +
   4676412*I03^3*i6*i9^4*i12*i18 + 6647170*I03*i6^2*i9^4*i12*i18 +
   3343212*I03^2*i9^5*i12*i18 + 5982975*i6*i9^5*i12*i18 + 705326*I03^14*j9*i12*i18
   + 2539682*I03^12*i6*j9*i12*i18 + 2435997*I03^10*i6^2*j9*i12*i18 +
   12166815*I03^8*i6^3*j9*i12*i18 + 3482642*I03^6*i6^4*j9*i12*i18 +
   8208669*I03^4*i6^5*j9*i12*i18 + 9176013*I03^2*i6^6*j9*i12*i18 +
   103738571*i6^7*j9*i12*i18 + 10666085*I03^11*i9*j9*i12*i18 +
   9420651*I03^9*i6*i9*j9*i12*i18 + 7293802*I03^7*i6^2*i9*j9*i12*i18 +
   1117866*I03^5*i6^3*i9*j9*i12*i18 + 8433936*I03^3*i6^4*i9*j9*i12*i18 +
   16287343*I03*i6^5*i9*j9*i12*i18 + 1304606*I03^8*i9^2*j9*i12*i18 +
   7345701*I03^6*i6*i9^2*j9*i12*i18 + 13793865*I03^4*i6^2*i9^2*j9*i12*i18 +
   8574852*I03^2*i6^3*i9^2*j9*i12*i18 + 34474288*i6^4*i9^2*j9*i12*i18 +
   11322679*I03^5*i9^3*j9*i12*i18 + 516521*I03^3*i6*i9^3*j9*i12*i18 +
   184333*I03*i6^2*i9^3*j9*i12*i18 + 11640192*I03^2*i9^4*j9*i12*i18 +
   5481600*i6*i9^4*j9*i12*i18 + 3141558*I03^11*j9^2*i12*i18 +
   9809055*I03^9*i6*j9^2*i12*i18 + 9734570*I03^7*i6^2*j9^2*i12*i18 +
   2956459*I03^5*i6^3*j9^2*i12*i18 + 12466404*I03^3*i6^4*j9^2*i12*i18 +
   3942580*I03*i6^5*j9^2*i12*i18 + 8546789*I03^8*i9*j9^2*i12*i18 +
   5237757*I03^6*i6*i9*j9^2*i12*i18 + 11907177*I03^4*i6^2*i9*j9^2*i12*i18 +
   213053*I03^2*i6^3*i9*j9^2*i12*i18 + 24554786*i6^4*i9*j9^2*i12*i18 +
   1606413*I03^5*i9^2*j9^2*i12*i18 + 13868148*I03^3*i6*i9^2*j9^2*i12*i18 +
   30888915*I03*i6^2*i9^2*j9^2*i12*i18 + 900009*I03^2*i9^3*j9^2*i12*i18 +
   29459818*i6*i9^3*j9^2*i12*i18 + 982376*I03^8*j9^3*i12*i18 +
   4544284*I03^6*i6*j9^3*i12*i18 + 310207*I03^4*i6^2*j9^3*i12*i18 +
   3354783*I03^2*i6^3*j9^3*i12*i18 + 116265476*i6^4*j9^3*i12*i18 +
   436473*I03^5*i9*j9^3*i12*i18 + 12195536*I03^3*i6*i9*j9^3*i12*i18 +
   10490569*I03*i6^2*i9*j9^3*i12*i18 + 11179486*I03^2*i9^2*j9^3*i12*i18 +
   1523617*i6*i9^2*j9^3*i12*i18 + 8524171*I03^5*j9^4*i12*i18 +
   13800951*I03^3*i6*j9^4*i12*i18 + 33121109*I03*i6^2*j9^4*i12*i18 +
   2244733*I03^2*i9*j9^4*i12*i18 + 9421250*i6*i9*j9^4*i12*i18 +
   7516360*I03^2*j9^5*i12*i18 + 32442540*i6*j9^5*i12*i18 + 48541*I03^13*i12^2*i18 +
   630716*I03^11*i6*i12^2*i18 + 4579413*I03^9*i6^2*i12^2*i18 +
   4293536*I03^7*i6^3*i12^2*i18 + 706803*I03^5*i6^4*i12^2*i18 +
   11833938*I03^3*i6^5*i12^2*i18 + 7176882*I03*i6^6*i12^2*i18 +
   3797446*I03^10*i9*i12^2*i18 + 4698013*I03^8*i6*i9*i12^2*i18 +
   4161662*I03^6*i6^2*i9*i12^2*i18 + 675364*I03^4*i6^3*i9*i12^2*i18 +
   288904*I03^2*i6^4*i9*i12^2*i18 + 39741964*i6^5*i9*i12^2*i18 +
   2118820*I03^7*i9^2*i12^2*i18 + 620743*I03^5*i6*i9^2*i12^2*i18 +
   667095*I03^3*i6^2*i9^2*i12^2*i18 + 6599057*I03*i6^3*i9^2*i12^2*i18 +
   3980191*I03^4*i9^3*i12^2*i18 + 768916*I03^2*i6*i9^3*i12^2*i18 +
   6461328*i6^2*i9^3*i12^2*i18 + 27092213*I03*i9^4*i12^2*i18 +
   4711791*I03^10*j9*i12^2*i18 + 400329*I03^8*i6*j9*i12^2*i18 +
   273623*I03^6*i6^2*j9*i12^2*i18 + 1783468*I03^4*i6^3*j9*i12^2*i18 +
   1748383*I03^2*i6^4*j9*i12^2*i18 + 98610211*i6^5*j9*i12^2*i18 +
   988683*I03^7*i9*j9*i12^2*i18 + 4145183*I03^5*i6*i9*j9*i12^2*i18 +
   1832768*I03^3*i6^2*i9*j9*i12^2*i18 + 4604204*I03*i6^3*i9*j9*i12^2*i18 +
   4510491*I03^4*i9^2*j9*i12^2*i18 + 527512*I03^2*i6*i9^2*j9*i12^2*i18 +
   4727674*i6^2*i9^2*j9*i12^2*i18 + 17257248*I03*i9^3*j9*i12^2*i18 +
   348187*I03^7*j9^2*i12^2*i18 + 1414390*I03^5*i6*j9^2*i12^2*i18 +
   5357135*I03^3*i6^2*j9^2*i12^2*i18 + 12392572*I03*i6^3*j9^2*i12^2*i18 +
   4487886*I03^4*i9*j9^2*i12^2*i18 + 2879181*I03^2*i6*i9*j9^2*i12^2*i18 +
   11509148*i6^2*i9*j9^2*i12^2*i18 + 23806476*I03*i9^2*j9^2*i12^2*i18 +
   3878146*I03^4*j9^3*i12^2*i18 + 12262063*I03^2*i6*j9^3*i12^2*i18 +
   89474028*i6^2*j9^3*i12^2*i18 + 36622043*I03*i9*j9^3*i12^2*i18 +
   12454708*I03*j9^4*i12^2*i18 + 892799*I03^9*i12^3*i18 +
   2294367*I03^7*i6*i12^3*i18 + 180038*I03^5*i6^2*i12^3*i18 +
   9085485*I03^3*i6^3*i12^3*i18 + 29950309*I03*i6^4*i12^3*i18 +
   9639692*I03^6*i9*i12^3*i18 + 13042079*I03^4*i6*i9*i12^3*i18 +
   7390392*I03^2*i6^2*i9*i12^3*i18 + 5199123*i6^3*i9*i12^3*i18 +
   36163651*I03^3*i9^2*i12^3*i18 + 8656667*I03*i6*i9^2*i12^3*i18 +
   10447629*i9^3*i12^3*i18 + 4191987*I03^6*j9*i12^3*i18 +
   13391496*I03^4*i6*j9*i12^3*i18 + 10997021*I03^2*i6^2*j9*i12^3*i18 +
   119183185*i6^3*j9*i12^3*i18 + 25057448*I03^3*i9*j9*i12^3*i18 +
   36397750*I03*i6*i9*j9*i12^3*i18 + 27000378*i9^2*j9*i12^3*i18 +
   21708188*I03^3*j9^2*i12^3*i18 + 92434*I03*i6*j9^2*i12^3*i18 +
   44115771*i9*j9^2*i12^3*i18 + 116885103*j9^3*i12^3*i18 + 14300771*I03^5*i12^4*i18
   + 26819244*I03^3*i6*i12^4*i18 + 25010197*I03*i6^2*i12^4*i18 +
   75947778*I03^2*i9*i12^4*i18 + 73235988*i6*i9*i12^4*i18 +
   68102445*I03^2*j9*i12^4*i18 + 71862024*i6*j9*i12^4*i18 + 7365798*I03*i12^5*i18 +
   7410705*I03^17*j12*i18 + 2250711*I03^15*i6*j12*i18 +
   12290719*I03^13*i6^2*j12*i18 + 216991*I03^11*i6^3*j12*i18 +
   8783697*I03^9*i6^4*j12*i18 + 11958060*I03^7*i6^5*j12*i18 +
   14282699*I03^5*i6^6*j12*i18 + 7388987*I03^3*i6^7*j12*i18 +
   12719806*I03*i6^8*j12*i18 + 7732779*I03^14*i9*j12*i18 +
   7102444*I03^12*i6*i9*j12*i18 + 5175640*I03^10*i6^2*i9*j12*i18 +
   1160847*I03^8*i6^3*i9*j12*i18 + 12453476*I03^6*i6^4*i9*j12*i18 +
   1859125*I03^4*i6^5*i9*j12*i18 + 9790876*I03^2*i6^6*i9*j12*i18 +
   17041624*i6^7*i9*j12*i18 + 11919914*I03^11*i9^2*j12*i18 +
   4483730*I03^9*i6*i9^2*j12*i18 + 734398*I03^7*i6^2*i9^2*j12*i18 +
   641641*I03^5*i6^3*i9^2*j12*i18 + 11844097*I03^3*i6^4*i9^2*j12*i18 +
   2422059*I03*i6^5*i9^2*j12*i18 + 7746493*I03^8*i9^3*j12*i18 +
   2674612*I03^6*i6*i9^3*j12*i18 + 1469773*I03^4*i6^2*i9^3*j12*i18 +
   727210*I03^2*i6^3*i9^3*j12*i18 + 3995065*i6^4*i9^3*j12*i18 +
   6740401*I03^5*i9^4*j12*i18 + 5671414*I03^3*i6*i9^4*j12*i18 +
   12393972*I03*i6^2*i9^4*j12*i18 + 389832*I03^2*i9^5*j12*i18 +
   3141093*i6*i9^5*j12*i18 + 5554846*I03^14*j9*j12*i18 +
   1413738*I03^12*i6*j9*j12*i18 + 10238917*I03^10*i6^2*j9*j12*i18 +
   7863901*I03^8*i6^3*j9*j12*i18 + 10604844*I03^6*i6^4*j9*j12*i18 +
   2447705*I03^4*i6^5*j9*j12*i18 + 6768078*I03^2*i6^6*j9*j12*i18 +
   112290376*i6^7*j9*j12*i18 + 5943569*I03^11*i9*j9*j12*i18 +
   7149123*I03^9*i6*i9*j9*j12*i18 + 2436668*I03^7*i6^2*i9*j9*j12*i18 +
   1772972*I03^5*i6^3*i9*j9*j12*i18 + 13874909*I03^3*i6^4*i9*j9*j12*i18 +
   9597428*I03*i6^5*i9*j9*j12*i18 + 9436761*I03^8*i9^2*j9*j12*i18 +
   12826334*I03^6*i6*i9^2*j9*j12*i18 + 11729549*I03^4*i6^2*i9^2*j9*j12*i18 +
   4498609*I03^2*i6^3*i9^2*j9*j12*i18 + 2213238*i6^4*i9^2*j9*j12*i18 +
   7794312*I03^5*i9^3*j9*j12*i18 + 3974354*I03^3*i6*i9^3*j9*j12*i18 +
   6334338*I03*i6^2*i9^3*j9*j12*i18 + 7942442*I03^2*i9^4*j9*j12*i18 +
   2096190*i6*i9^4*j9*j12*i18 + 8200174*I03^11*j9^2*j12*i18 +
   8095266*I03^9*i6*j9^2*j12*i18 + 8974378*I03^7*i6^2*j9^2*j12*i18 +
   9094287*I03^5*i6^3*j9^2*j12*i18 + 9346800*I03^3*i6^4*j9^2*j12*i18 +
   41378872*I03*i6^5*j9^2*j12*i18 + 514891*I03^8*i9*j9^2*j12*i18 +
   2355482*I03^6*i6*i9*j9^2*j12*i18 + 13877714*I03^4*i6^2*i9*j9^2*j12*i18 +
   2462044*I03^2*i6^3*i9*j9^2*j12*i18 + 40568580*i6^4*i9*j9^2*j12*i18 +
   6293471*I03^5*i9^2*j9^2*j12*i18 + 4714324*I03^3*i6*i9^2*j9^2*j12*i18 +
   7945956*I03*i6^2*i9^2*j9^2*j12*i18 + 13439013*I03^2*i9^3*j9^2*j12*i18 +
   5384796*i6*i9^3*j9^2*j12*i18 + 12577822*I03^8*j9^3*j12*i18 +
   857502*I03^6*i6*j9^3*j12*i18 + 2854866*I03^4*i6^2*j9^3*j12*i18 +
   9506980*I03^2*i6^3*j9^3*j12*i18 + 55684619*i6^4*j9^3*j12*i18 +
   10963194*I03^5*i9*j9^3*j12*i18 + 8049090*I03^3*i6*i9*j9^3*j12*i18 +
   2155306*I03*i6^2*i9*j9^3*j12*i18 + 2301335*I03^2*i9^2*j9^3*j12*i18 +
   6213278*i6*i9^2*j9^3*j12*i18 + 14307054*I03^5*j9^4*j12*i18 +
   4771051*I03^3*i6*j9^4*j12*i18 + 40055310*I03*i6^2*j9^4*j12*i18 +
   12748374*I03^2*i9*j9^4*j12*i18 + 16131632*i6*i9*j9^4*j12*i18 +
   10753519*I03^2*j9^5*j12*i18 + 45379776*i6*j9^5*j12*i18 +
   1457094*I03^13*i12*j12*i18 + 4378913*I03^11*i6*i12*j12*i18 +
   3955497*I03^9*i6^2*i12*j12*i18 + 1703767*I03^7*i6^3*i12*j12*i18 +
   3915673*I03^5*i6^4*i12*j12*i18 + 551821*I03^3*i6^5*i12*j12*i18 +
   6401070*I03*i6^6*i12*j12*i18 + 3429694*I03^10*i9*i12*j12*i18 +
   4242471*I03^8*i6*i9*i12*j12*i18 + 968339*I03^6*i6^2*i9*i12*j12*i18 +
   1062520*I03^4*i6^3*i9*i12*j12*i18 + 4234925*I03^2*i6^4*i9*i12*j12*i18 +
   28912558*i6^5*i9*i12*j12*i18 + 2703555*I03^7*i9^2*i12*j12*i18 +
   3803748*I03^5*i6*i9^2*i12*j12*i18 + 523839*I03^3*i6^2*i9^2*i12*j12*i18 +
   3395136*I03*i6^3*i9^2*i12*j12*i18 + 1724324*I03^4*i9^3*i12*j12*i18 +
   2751257*I03^2*i6*i9^3*i12*j12*i18 + 7772819*i6^2*i9^3*i12*j12*i18 +
   1736713*I03*i9^4*i12*j12*i18 + 1194737*I03^10*j9*i12*j12*i18 +
   2970340*I03^8*i6*j9*i12*j12*i18 + 755943*I03^6*i6^2*j9*i12*j12*i18 +
   2439133*I03^4*i6^3*j9*i12*j12*i18 + 6093432*I03^2*i6^4*j9*i12*j12*i18 +
   8867458*i6^5*j9*i12*j12*i18 + 1428610*I03^7*i9*j9*i12*j12*i18 +
   1028142*I03^5*i6*i9*j9*i12*j12*i18 + 1236976*I03^3*i6^2*i9*j9*i12*j12*i18 +
   13557688*I03*i6^3*i9*j9*i12*j12*i18 + 3298796*I03^4*i9^2*j9*i12*j12*i18 +
   997259*I03^2*i6*i9^2*j9*i12*j12*i18 + 12751957*i6^2*i9^2*j9*i12*j12*i18 +
   8998526*I03*i9^3*j9*i12*j12*i18 + 3136458*I03^7*j9^2*i12*j12*i18 +
   2833905*I03^5*i6*j9^2*i12*j12*i18 + 75727*I03^3*i6^2*j9^2*i12*j12*i18 +
   14563311*I03*i6^3*j9^2*i12*j12*i18 + 2302773*I03^4*i9*j9^2*i12*j12*i18 +
   1011211*I03^2*i6*i9*j9^2*i12*j12*i18 + 18492659*i6^2*i9*j9^2*i12*j12*i18 +
   6776166*I03*i9^2*j9^2*i12*j12*i18 + 4180890*I03^4*j9^3*i12*j12*i18 +
   4395219*I03^2*i6*j9^3*i12*j12*i18 + 78767047*i6^2*j9^3*i12*j12*i18 +
   8534265*I03*i9*j9^3*i12*j12*i18 + 12197160*I03*j9^4*i12*j12*i18 +
   1499736*I03^9*i12^2*j12*i18 + 225872*I03^7*i6*i12^2*j12*i18 +
   860958*I03^5*i6^2*i12^2*j12*i18 + 2600738*I03^3*i6^3*i12^2*j12*i18 +
   32763410*I03*i6^4*i12^2*j12*i18 + 559623*I03^6*i9*i12^2*j12*i18 +
   4459448*I03^4*i6*i9*i12^2*j12*i18 + 1441916*I03^2*i6^2*i9*i12^2*j12*i18 +
   18541253*i6^3*i9*i12^2*j12*i18 + 471063*I03^3*i9^2*i12^2*j12*i18 +
   3499624*I03*i6*i9^2*i12^2*j12*i18 + 7128279*i9^3*i12^2*j12*i18 +
   3629178*I03^6*j9*i12^2*j12*i18 + 4279601*I03^4*i6*j9*i12^2*j12*i18 +
   2594796*I03^2*i6^2*j9*i12^2*j12*i18 + 117225922*i6^3*j9*i12^2*j12*i18 +
   64908*I03^3*i9*j9*i12^2*j12*i18 + 537490*I03*i6*i9*j9*i12^2*j12*i18 +
   27118324*i9^2*j9*i12^2*j12*i18 + 11759088*I03^3*j9^2*i12^2*j12*i18 +
   33311735*I03*i6*j9^2*i12^2*j12*i18 + 14097773*i9*j9^2*i12^2*j12*i18 +
   23526029*j9^3*i12^2*j12*i18 + 2411*I03^5*i12^3*j12*i18 +
   7899465*I03^3*i6*i12^3*j12*i18 + 2781732*I03*i6^2*i12^3*j12*i18 +
   42304149*I03^2*i9*i12^3*j12*i18 + 7264167*i6*i9*i12^3*j12*i18 +
   6352894*I03^2*j9*i12^3*j12*i18 + 10412335*i6*j9*i12^3*j12*i18 +
   15917634*I03*i12^4*j12*i18 + 2682792*I03^13*j12^2*i18 +
   1290434*I03^11*i6*j12^2*i18 + 3399868*I03^9*i6^2*j12^2*i18 +
   1795235*I03^7*i6^3*j12^2*i18 + 2336*I03^5*i6^4*j12^2*i18 +
   1437306*I03^3*i6^5*j12^2*i18 + 7224015*I03*i6^6*j12^2*i18 +
   1510801*I03^10*i9*j12^2*i18 + 4663025*I03^8*i6*i9*j12^2*i18 +
   4628835*I03^6*i6^2*i9*j12^2*i18 + 3023200*I03^4*i6^3*i9*j12^2*i18 +
   1998687*I03^2*i6^4*i9*j12^2*i18 + 6605254*i6^5*i9*j12^2*i18 +
   2686585*I03^7*i9^2*j12^2*i18 + 568188*I03^5*i6*i9^2*j12^2*i18 +
   1899299*I03^3*i6^2*i9^2*j12^2*i18 + 1623130*I03*i6^3*i9^2*j12^2*i18 +
   4088783*I03^4*i9^3*j12^2*i18 + 3291198*I03^2*i6*i9^3*j12^2*i18 +
   975338*i6^2*i9^3*j12^2*i18 + 573775*I03*i9^4*j12^2*i18 +
   2435683*I03^10*j9*j12^2*i18 + 1617754*I03^8*i6*j9*j12^2*i18 +
   2477962*I03^6*i6^2*j9*j12^2*i18 + 3715671*I03^4*i6^3*j9*j12^2*i18 +
   11543719*I03^2*i6^4*j9*j12^2*i18 + 74102*i6^5*j9*j12^2*i18 +
   794809*I03^7*i9*j9*j12^2*i18 + 4132694*I03^5*i6*i9*j9*j12^2*i18 +
   1077846*I03^3*i6^2*i9*j9*j12^2*i18 + 12317833*I03*i6^3*i9*j9*j12^2*i18 +
   4227359*I03^4*i9^2*j9*j12^2*i18 + 2050001*I03^2*i6*i9^2*j9*j12^2*i18 +
   10897280*i6^2*i9^2*j9*j12^2*i18 + 4592677*I03*i9^3*j9*j12^2*i18 +
   4099818*I03^7*j9^2*j12^2*i18 + 2980161*I03^5*i6*j9^2*j12^2*i18 +
   3368748*I03^3*i6^2*j9^2*j12^2*i18 + 14245705*I03*i6^3*j9^2*j12^2*i18 +
   2676228*I03^4*i9*j9^2*j12^2*i18 + 2925379*I03^2*i6*i9*j9^2*j12^2*i18 +
   11664458*i6^2*i9*j9^2*j12^2*i18 + 2929910*I03*i9^2*j9^2*j12^2*i18 +
   1904868*I03^4*j9^3*j12^2*i18 + 11125542*I03^2*i6*j9^3*j12^2*i18 +
   9708428*i6^2*j9^3*j12^2*i18 + 7275311*I03*i9*j9^3*j12^2*i18 +
   1685315*I03*j9^4*j12^2*i18 + 695955*I03^9*i12*j12^2*i18 +
   761458*I03^7*i6*i12*j12^2*i18 + 697641*I03^5*i6^2*i12*j12^2*i18 +
   1076108*I03^3*i6^3*i12*j12^2*i18 + 4284229*I03*i6^4*i12*j12^2*i18 +
   1072513*I03^6*i9*i12*j12^2*i18 + 593070*I03^4*i6*i9*i12*j12^2*i18 +
   2019918*I03^2*i6^2*i9*i12*j12^2*i18 + 14311620*i6^3*i9*i12*j12^2*i18 +
   1947499*I03^3*i9^2*i12*j12^2*i18 + 1183724*I03*i6*i9^2*i12*j12^2*i18 +
   11207324*i9^3*i12*j12^2*i18 + 504943*I03^6*j9*i12*j12^2*i18 +
   599261*I03^4*i6*j9*i12*j12^2*i18 + 157003*I03^2*i6^2*j9*i12*j12^2*i18 +
   8956652*i6^3*j9*i12*j12^2*i18 + 2396079*I03^3*i9*j9*i12*j12^2*i18 +
   862549*I03*i6*i9*j9*i12*j12^2*i18 + 6284687*i9^2*j9*i12*j12^2*i18 +
   2767694*I03^3*j9^2*i12*j12^2*i18 + 9619832*I03*i6*j9^2*i12*j12^2*i18 +
   13192261*i9*j9^2*i12*j12^2*i18 + 5443949*j9^3*i12*j12^2*i18 +
   763141*I03^5*i12^2*j12^2*i18 + 4489630*I03^3*i6*i12^2*j12^2*i18 +
   2363653*I03*i6^2*i12^2*j12^2*i18 + 1386506*I03^2*i9*i12^2*j12^2*i18 +
   633839*i6*i9*i12^2*j12^2*i18 + 8412543*I03^2*j9*i12^2*j12^2*i18 +
   11262146*i6*j9*i12^2*j12^2*i18 + 2468524*I03*i12^3*j12^2*i18 +
   112206*I03^9*j12^3*i18 + 1521494*I03^7*i6*j12^3*i18 +
   525086*I03^5*i6^2*j12^3*i18 + 3768333*I03^3*i6^3*j12^3*i18 +
   2395074*I03*i6^4*j12^3*i18 + 1299788*I03^6*i9*j12^3*i18 +
   181671*I03^4*i6*i9*j12^3*i18 + 3652623*I03^2*i6^2*i9*j12^3*i18 +
   3645016*i6^3*i9*j12^3*i18 + 1301176*I03^3*i9^2*j12^3*i18 +
   3852734*I03*i6*i9^2*j12^3*i18 + 3003470*i9^3*j12^3*i18 +
   1284232*I03^6*j9*j12^3*i18 + 1541335*I03^4*i6*j9*j12^3*i18 +
   4499216*I03^2*i6^2*j9*j12^3*i18 + 2102255*i6^3*j9*j12^3*i18 +
   260920*I03^3*i9*j9*j12^3*i18 + 793284*I03*i6*i9*j9*j12^3*i18 +
   4628959*i9^2*j9*j12^3*i18 + 4178613*I03^3*j9^2*j12^3*i18 +
   3782893*I03*i6*j9^2*j12^3*i18 + 2644700*i9*j9^2*j12^3*i18 +
   3138474*j9^3*j12^3*i18 + 307540*I03^5*i12*j12^3*i18 +
   195512*I03^3*i6*i12*j12^3*i18 + 1459763*I03*i6^2*i12*j12^3*i18 +
   1798222*I03^2*i9*i12*j12^3*i18 + 3529791*i6*i9*i12*j12^3*i18 +
   334135*I03^2*j9*i12*j12^3*i18 + 5886840*i6*j9*i12*j12^3*i18 +
   6951120*I03*i12^2*j12^3*i18 + 258365*I03^5*j12^4*i18 + 636349*I03^3*i6*j12^4*i18
   + 2087427*I03*i6^2*j12^4*i18 + 961548*I03^2*i9*j12^4*i18 +
   2768291*i6*i9*j12^4*i18 + 724407*I03^2*j9*j12^4*i18 + 3751268*i6*j9*j12^4*i18 +
   3174368*I03*i12*j12^4*i18 + 182806*I03*j12^5*i18 + 41496236*I03^16*i15*i18 +
   34019554*I03^14*i6*i15*i18 + 14825260*I03^12*i6^2*i15*i18 +
   37551473*I03^10*i6^3*i15*i18 + 23927687*I03^8*i6^4*i15*i18 +
   16284630*I03^6*i6^5*i15*i18 + 41896019*I03^4*i6^6*i15*i18 +
   6186122*I03^2*i6^7*i15*i18 + 46911354*i6^8*i15*i18 + 4212002*I03^13*i9*i15*i18 +
   40442350*I03^11*i6*i9*i15*i18 + 16821752*I03^9*i6^2*i9*i15*i18 +
   2293886*I03^7*i6^3*i9*i15*i18 + 42376722*I03^5*i6^4*i9*i15*i18 +
   30474653*I03^3*i6^5*i9*i15*i18 + 16674217*I03*i6^6*i9*i15*i18 +
   7323949*I03^10*i9^2*i15*i18 + 32455751*I03^8*i6*i9^2*i15*i18 +
   11332164*I03^6*i6^2*i9^2*i15*i18 + 13001249*I03^4*i6^3*i9^2*i15*i18 +
   15151645*I03^2*i6^4*i9^2*i15*i18 + 8405269*i6^5*i9^2*i15*i18 +
   19861687*I03^7*i9^3*i15*i18 + 16493700*I03^5*i6*i9^3*i15*i18 +
   12530201*I03^3*i6^2*i9^3*i15*i18 + 7953259*I03*i6^3*i9^3*i15*i18 +
   1671603*I03^4*i9^4*i15*i18 + 10826435*I03^2*i6*i9^4*i15*i18 +
   2261007*i6^2*i9^4*i15*i18 + 1168125*I03*i9^5*i15*i18 +
   11192444*I03^13*j9*i15*i18 + 41767654*I03^11*i6*j9*i15*i18 +
   10031859*I03^9*i6^2*j9*i15*i18 + 12258947*I03^7*i6^3*j9*i15*i18 +
   18357079*I03^5*i6^4*j9*i15*i18 + 17952059*I03^3*i6^5*j9*i15*i18 +
   38568333*I03*i6^6*j9*i15*i18 + 18655103*I03^10*i9*j9*i15*i18 +
   39721541*I03^8*i6*i9*j9*i15*i18 + 19980380*I03^6*i6^2*i9*j9*i15*i18 +
   17401787*I03^4*i6^3*i9*j9*i15*i18 + 37480979*I03^2*i6^4*i9*j9*i15*i18 +
   35118009*i6^5*i9*j9*i15*i18 + 8996870*I03^7*i9^2*j9*i15*i18 +
   4046911*I03^5*i6*i9^2*j9*i15*i18 + 6979016*I03^3*i6^2*i9^2*j9*i15*i18 +
   2987795*I03*i6^3*i9^2*j9*i15*i18 + 4178229*I03^4*i9^3*j9*i15*i18 +
   10524943*I03^2*i6*i9^3*j9*i15*i18 + 12387474*i6^2*i9^3*j9*i15*i18 +
   1241060*I03*i9^4*j9*i15*i18 + 8724383*I03^10*j9^2*i15*i18 +
   3248194*I03^8*i6*j9^2*i15*i18 + 4131812*I03^6*i6^2*j9^2*i15*i18 +
   13898189*I03^4*i6^3*j9^2*i15*i18 + 1814862*I03^2*i6^4*j9^2*i15*i18 +
   3466808*i6^5*j9^2*i15*i18 + 4272372*I03^7*i9*j9^2*i15*i18 +
   1952124*I03^5*i6*i9*j9^2*i15*i18 + 27773214*I03^3*i6^2*i9*j9^2*i15*i18 +
   18452254*I03*i6^3*i9*j9^2*i15*i18 + 4836018*I03^4*i9^2*j9^2*i15*i18 +
   35208251*I03^2*i6*i9^2*j9^2*i15*i18 + 6630356*i6^2*i9^2*j9^2*i15*i18 +
   702438*I03*i9^3*j9^2*i15*i18 + 7310207*I03^7*j9^3*i15*i18 +
   8962867*I03^5*i6*j9^3*i15*i18 + 27341503*I03^3*i6^2*j9^3*i15*i18 +
   24357923*I03*i6^3*j9^3*i15*i18 + 10059540*I03^4*i9*j9^3*i15*i18 +
   3117727*I03^2*i6*i9*j9^3*i15*i18 + 7632995*i6^2*i9*j9^3*i15*i18 +
   15471014*I03*i9^2*j9^3*i15*i18 + 42990749*I03^4*j9^4*i15*i18 +
   12520667*I03^2*i6*j9^4*i15*i18 + 20721438*i6^2*j9^4*i15*i18 +
   35139015*I03*i9*j9^4*i15*i18 + 19076607*I03*j9^5*i15*i18 +
   9078361*I03^12*i12*i15*i18 + 2685628*I03^10*i6*i12*i15*i18 +
   13099224*I03^8*i6^2*i12*i15*i18 + 8902251*I03^6*i6^3*i12*i15*i18 +
   13750010*I03^4*i6^4*i12*i15*i18 + 3181933*I03^2*i6^5*i12*i15*i18 +
   89356459*i6^6*i12*i15*i18 + 12732958*I03^9*i9*i12*i15*i18 +
   11950961*I03^7*i6*i9*i12*i15*i18 + 3221618*I03^5*i6^2*i9*i12*i15*i18 +
   3619298*I03^3*i6^3*i9*i12*i15*i18 + 2145317*I03*i6^4*i9*i12*i15*i18 +
   9241012*I03^6*i9^2*i12*i15*i18 + 13387318*I03^4*i6*i9^2*i12*i15*i18 +
   7918654*I03^2*i6^2*i9^2*i12*i15*i18 + 978617*i6^3*i9^2*i12*i15*i18 +
   3415205*I03^3*i9^3*i12*i15*i18 + 12636131*I03*i6*i9^3*i12*i15*i18 +
   25866447*i9^4*i12*i15*i18 + 10310286*I03^9*j9*i12*i15*i18 +
   3708248*I03^7*i6*j9*i12*i15*i18 + 5831747*I03^5*i6^2*j9*i12*i15*i18 +
   4170859*I03^3*i6^3*j9*i12*i15*i18 + 30745156*I03*i6^4*j9*i12*i15*i18 +
   12842491*I03^6*i9*j9*i12*i15*i18 + 65734*I03^4*i6*i9*j9*i12*i15*i18 +
   4190751*I03^2*i6^2*i9*j9*i12*i15*i18 + 31133069*i6^3*i9*j9*i12*i15*i18 +
   6211546*I03^3*i9^2*j9*i12*i15*i18 + 13206340*I03*i6*i9^2*j9*i12*i15*i18 +
   42665706*i9^3*j9*i12*i15*i18 + 11439939*I03^6*j9^2*i12*i15*i18 +
   5051583*I03^4*i6*j9^2*i12*i15*i18 + 9108154*I03^2*i6^2*j9^2*i12*i15*i18 +
   128688230*i6^3*j9^2*i12*i15*i18 + 709568*I03^3*i9*j9^2*i12*i15*i18 +
   38122704*I03*i6*i9*j9^2*i12*i15*i18 + 68500305*i9^2*j9^2*i12*i15*i18 +
   10123582*I03^3*j9^3*i12*i15*i18 + 13888824*I03*i6*j9^3*i12*i15*i18 +
   8628678*i9*j9^3*i12*i15*i18 + 45659898*j9^4*i12*i15*i18 +
   4131779*I03^8*i12^2*i15*i18 + 2476810*I03^6*i6*i12^2*i15*i18 +
   12227011*I03^4*i6^2*i12^2*i15*i18 + 12635457*I03^2*i6^3*i12^2*i15*i18 +
   89701479*i6^4*i12^2*i15*i18 + 8467382*I03^5*i9*i12^2*i15*i18 +
   3015610*I03^3*i6*i9*i12^2*i15*i18 + 3125380*I03*i6^2*i9*i12^2*i15*i18 +
   8149395*I03^2*i9^2*i12^2*i15*i18 + 79938321*i6*i9^2*i12^2*i15*i18 +
   7757242*I03^5*j9*i12^2*i15*i18 + 12498401*I03^3*i6*j9*i12^2*i15*i18 +
   4478118*I03*i6^2*j9*i12^2*i15*i18 + 11044513*I03^2*i9*j9*i12^2*i15*i18 +
   120052163*i6*i9*j9*i12^2*i15*i18 + 75695768*I03^2*j9^2*i12^2*i15*i18 +
   45801891*i6*j9^2*i12^2*i15*i18 + 9906081*I03^4*i12^3*i15*i18 +
   13410995*I03^2*i6*i12^3*i15*i18 + 111163562*i6^2*i12^3*i15*i18 +
   102473976*I03*i9*i12^3*i15*i18 + 8544687*I03*j9*i12^3*i15*i18 +
   793854459*i12^4*i15*i18 + 7724850*I03^12*j12*i15*i18 +
   4287973*I03^10*i6*j12*i15*i18 + 2630455*I03^8*i6^2*j12*i15*i18 +
   8862831*I03^6*i6^3*j12*i15*i18 + 9780661*I03^4*i6^4*j12*i15*i18 +
   11729013*I03^2*i6^5*j12*i15*i18 + 1873081*i6^6*j12*i15*i18 +
   6836327*I03^9*i9*j12*i15*i18 + 3463444*I03^7*i6*i9*j12*i15*i18 +
   149749*I03^5*i6^2*i9*j12*i15*i18 + 12835827*I03^3*i6^3*i9*j12*i15*i18 +
   11561338*I03*i6^4*i9*j12*i15*i18 + 3363482*I03^6*i9^2*j12*i15*i18 +
   8197703*I03^4*i6*i9^2*j12*i15*i18 + 2995393*I03^2*i6^2*i9^2*j12*i15*i18 +
   5889426*i6^3*i9^2*j12*i15*i18 + 8177000*I03^3*i9^3*j12*i15*i18 +
   7787921*I03*i6*i9^3*j12*i15*i18 + 6251749*i9^4*j12*i15*i18 +
   2681746*I03^9*j9*j12*i15*i18 + 2664501*I03^7*i6*j9*j12*i15*i18 +
   10100618*I03^5*i6^2*j9*j12*i15*i18 + 1094987*I03^3*i6^3*j9*j12*i15*i18 +
   30525105*I03*i6^4*j9*j12*i15*i18 + 3122404*I03^6*i9*j9*j12*i15*i18 +
   3499814*I03^4*i6*i9*j9*j12*i15*i18 + 3231825*I03^2*i6^2*i9*j9*j12*i15*i18 +
   32232035*i6^3*i9*j9*j12*i15*i18 + 2314338*I03^3*i9^2*j9*j12*i15*i18 +
   3576328*I03*i6*i9^2*j9*j12*i15*i18 + 5003141*i9^3*j9*j12*i15*i18 +
   10592587*I03^6*j9^2*j12*i15*i18 + 6145939*I03^4*i6*j9^2*j12*i15*i18 +
   13103394*I03^2*i6^2*j9^2*j12*i15*i18 + 42741609*i6^3*j9^2*j12*i15*i18 +
   8719921*I03^3*i9*j9^2*j12*i15*i18 + 285550*I03*i6*i9*j9^2*j12*i15*i18 +
   4270070*i9^2*j9^2*j12*i15*i18 + 4797808*I03^3*j9^3*j12*i15*i18 +
   33002073*I03*i6*j9^3*j12*i15*i18 + 19360863*i9*j9^3*j12*i15*i18 +
   29609766*j9^4*j12*i15*i18 + 1750776*I03^8*i12*j12*i15*i18 +
   2281087*I03^6*i6*i12*j12*i15*i18 + 4209211*I03^4*i6^2*i12*j12*i15*i18 +
   7783273*I03^2*i6^3*i12*j12*i15*i18 + 88976912*i6^4*i12*j12*i15*i18 +
   3177497*I03^5*i9*i12*j12*i15*i18 + 4628402*I03^3*i6*i9*i12*j12*i15*i18 +
   5303277*I03*i6^2*i9*i12*j12*i15*i18 + 9717573*I03^2*i9^2*i12*j12*i15*i18 +
   10748205*i6*i9^2*i12*j12*i15*i18 + 4392784*I03^5*j9*i12*j12*i15*i18 +
   6553039*I03^3*i6*j9*i12*j12*i15*i18 + 33777243*I03*i6^2*j9*i12*j12*i15*i18 +
   6211396*I03^2*i9*j9*i12*j12*i15*i18 + 16929825*i6*i9*j9*i12*j12*i15*i18 +
   33525950*I03^2*j9^2*i12*j12*i15*i18 + 54388335*i6*j9^2*i12*j12*i15*i18 +
   5447005*I03^4*i12^2*j12*i15*i18 + 1728231*I03^2*i6*i12^2*j12*i15*i18 +
   19644795*i6^2*i12^2*j12*i15*i18 + 27560414*I03*i9*i12^2*j12*i15*i18 +
   18986478*I03*j9*i12^2*j12*i15*i18 + 105952899*i12^3*j12*i15*i18 +
   3858096*I03^8*j12^2*i15*i18 + 248681*I03^6*i6*j12^2*i15*i18 +
   3706008*I03^4*i6^2*j12^2*i15*i18 + 4830534*I03^2*i6^3*j12^2*i15*i18 +
   7666408*i6^4*j12^2*i15*i18 + 1815236*I03^5*i9*j12^2*i15*i18 +
   3497853*I03^3*i6*i9*j12^2*i15*i18 + 7338782*I03*i6^2*i9*j12^2*i15*i18 +
   2722353*I03^2*i9^2*j12^2*i15*i18 + 12406697*i6*i9^2*j12^2*i15*i18 +
   4512904*I03^5*j9*j12^2*i15*i18 + 2670836*I03^3*i6*j9*j12^2*i15*i18 +
   2165183*I03*i6^2*j9*j12^2*i15*i18 + 11096061*I03^2*i9*j9*j12^2*i15*i18 +
   6467836*i6*i9*j9*j12^2*i15*i18 + 9814392*I03^2*j9^2*j12^2*i15*i18 +
   8459605*i6*j9^2*j12^2*i15*i18 + 899007*I03^4*i12*j12^2*i15*i18 +
   1079949*I03^2*i6*i12*j12^2*i15*i18 + 12794425*i6^2*i12*j12^2*i15*i18 +
   10169914*I03*i9*i12*j12^2*i15*i18 + 10536747*I03*j9*i12*j12^2*i15*i18 +
   71070409*i12^2*j12^2*i15*i18 + 1208427*I03^4*j12^3*i15*i18 +
   1761981*I03^2*i6*j12^3*i15*i18 + 10401304*i6^2*j12^3*i15*i18 +
   4243124*I03*i9*j12^3*i15*i18 + 11695189*I03*j9*j12^3*i15*i18 +
   6302621*i12*j12^3*i15*i18 + 9736716*j12^4*i15*i18 + 12982359*I03^11*i15^2*i18 +
   14418031*I03^9*i6*i15^2*i18 + 8437585*I03^7*i6^2*i15^2*i18 +
   20764037*I03^5*i6^3*i15^2*i18 + 20848328*I03^3*i6^4*i15^2*i18 +
   29767512*I03*i6^5*i15^2*i18 + 23481662*I03^8*i9*i15^2*i18 +
   34615667*I03^6*i6*i9*i15^2*i18 + 38283513*I03^4*i6^2*i9*i15^2*i18 +
   33145512*I03^2*i6^3*i9*i15^2*i18 + 22608078*i6^4*i9*i15^2*i18 +
   10282932*I03^5*i9^2*i15^2*i18 + 29471713*I03^3*i6*i9^2*i15^2*i18 +
   19121641*I03*i6^2*i9^2*i15^2*i18 + 9344175*I03^2*i9^3*i15^2*i18 +
   41036694*i6*i9^3*i15^2*i18 + 9922387*I03^8*j9*i15^2*i18 +
   26810178*I03^6*i6*j9*i15^2*i18 + 898576*I03^4*i6^2*j9*i15^2*i18 +
   32028032*I03^2*i6^3*j9*i15^2*i18 + 99518886*i6^4*j9*i15^2*i18 +
   10603026*I03^5*i9*j9*i15^2*i18 + 1437624*I03^3*i6*i9*j9*i15^2*i18 +
   35184475*I03*i6^2*i9*j9*i15^2*i18 + 6272475*I03^2*i9^2*j9*i15^2*i18 +
   41044545*i6*i9^2*j9*i15^2*i18 + 41974770*I03^5*j9^2*i15^2*i18 +
   21076907*I03^3*i6*j9^2*i15^2*i18 + 14796492*I03*i6^2*j9^2*i15^2*i18 +
   33023973*I03^2*i9*j9^2*i15^2*i18 + 37138683*i6*i9*j9^2*i15^2*i18 +
   39740364*I03^2*j9^3*i15^2*i18 + 79112727*i6*j9^3*i15^2*i18 +
   8841486*I03^7*i12*i15^2*i18 + 4227835*I03^5*i6*i12*i15^2*i18 +
   3039412*I03^3*i6^2*i12*i15^2*i18 + 12065331*I03*i6^3*i12*i15^2*i18 +
   7265267*I03^4*i9*i12*i15^2*i18 + 24434270*I03^2*i6*i9*i12*i15^2*i18 +
   35983452*i6^2*i9*i12*i15^2*i18 + 16031976*I03*i9^2*i12*i15^2*i18 +
   24741700*I03^4*j9*i12*i15^2*i18 + 17938656*I03^2*i6*j9*i12*i15^2*i18 +
   53050086*i6^2*j9*i12*i15^2*i18 + 7772898*I03*i9*j9*i12*i15^2*i18 +
   56243115*I03*j9^2*i12*i15^2*i18 + 14668956*I03^3*i12^2*i15^2*i18 +
   25001436*I03*i6*i12^2*i15^2*i18 + 318750117*i9*i12^2*i15^2*i18 +
   51503157*j9*i12^2*i15^2*i18 + 1306255*I03^7*j12*i15^2*i18 +
   6133636*I03^5*i6*j12*i15^2*i18 + 1009560*I03^3*i6^2*j12*i15^2*i18 +
   9820167*I03*i6^3*j12*i15^2*i18 + 4597160*I03^4*i9*j12*i15^2*i18 +
   9588601*I03^2*i6*i9*j12*i15^2*i18 + 22975704*i6^2*i9*j12*i15^2*i18 +
   558816*I03*i9^2*j12*i15^2*i18 + 9090967*I03^4*j9*j12*i15^2*i18 +
   2708804*I03^2*i6*j9*j12*i15^2*i18 + 76256127*i6^2*j9*j12*i15^2*i18 +
   42401670*I03*i9*j9*j12*i15^2*i18 + 14276493*I03*j9^2*j12*i15^2*i18 +
   5341756*I03^3*i12*j12*i15^2*i18 + 29721597*I03*i6*i12*j12*i15^2*i18 +
   44706858*i9*i12*j12*i15^2*i18 + 85725828*j9*i12*j12*i15^2*i18 +
   579481*I03^3*j12^2*i15^2*i18 + 10537353*I03*i6*j12^2*i15^2*i18 +
   31674576*i9*j12^2*i15^2*i18 + 41008194*j9*j12^2*i15^2*i18 +
   20510208*I03^6*i15^3*i18 + 24115140*I03^4*i6*i15^3*i18 +
   9895185*I03^2*i6^2*i15^3*i18 + 12771171*i6^3*i15^3*i18 +
   6864048*I03^3*i9*i15^3*i18 + 20882142*I03*i6*i9*i15^3*i18 +
   183312918*i9^2*i15^3*i18 + 39259494*I03^3*j9*i15^3*i18 +
   55627542*I03*i6*j9*i15^3*i18 + 319379634*i9*j9*i15^3*i18 +
   278971695*j9^2*i15^3*i18 + 64012806*I03^2*i12*i15^3*i18 +
   45799245*i6*i12*i15^3*i18 + 19848528*I03^2*j12*i15^3*i18 +
   61211169*i6*j12*i15^3*i18 + 338344533*I03*i15^4*i18 + 9457*I03^16*j15*i18 +
   1245456*I03^14*i6*j15*i18 + 541931*I03^12*i6^2*j15*i18 +
   710006*I03^10*i6^3*j15*i18 + 1095623*I03^8*i6^4*j15*i18 +
   1376726*I03^6*i6^5*j15*i18 + 3160556*I03^4*i6^6*j15*i18 +
   1932739*I03^2*i6^7*j15*i18 + 2379851*i6^8*j15*i18 + 466688*I03^13*i9*j15*i18 +
   1687413*I03^11*i6*i9*j15*i18 + 784404*I03^9*i6^2*i9*j15*i18 +
   624860*I03^7*i6^3*i9*j15*i18 + 1039028*I03^5*i6^4*i9*j15*i18 +
   1607407*I03^3*i6^5*i9*j15*i18 + 3390235*I03*i6^6*i9*j15*i18 +
   2677057*I03^10*i9^2*j15*i18 + 3775143*I03^8*i6*i9^2*j15*i18 +
   3279835*I03^6*i6^2*i9^2*j15*i18 + 1914297*I03^4*i6^3*i9^2*j15*i18 +
   726665*I03^2*i6^4*i9^2*j15*i18 + 1443880*i6^5*i9^2*j15*i18 +
   4036543*I03^7*i9^3*j15*i18 + 261034*I03^5*i6*i9^3*j15*i18 +
   1103625*I03^3*i6^2*i9^3*j15*i18 + 2654427*I03*i6^3*i9^3*j15*i18 +
   3525313*I03^4*i9^4*j15*i18 + 3567297*I03^2*i6*i9^4*j15*i18 +
   3688446*i6^2*i9^4*j15*i18 + 1531992*I03*i9^5*j15*i18 + 1422951*I03^13*j9*j15*i18
   + 4231285*I03^11*i6*j9*j15*i18 + 1219274*I03^9*i6^2*j9*j15*i18 +
   1238857*I03^7*i6^3*j9*j15*i18 + 3724888*I03^5*i6^4*j9*j15*i18 +
   1090882*I03^3*i6^5*j9*j15*i18 + 4029290*I03*i6^6*j9*j15*i18 +
   1061303*I03^10*i9*j9*j15*i18 + 1206318*I03^8*i6*i9*j9*j15*i18 +
   826602*I03^6*i6^2*i9*j9*j15*i18 + 907431*I03^4*i6^3*i9*j9*j15*i18 +
   1451112*I03^2*i6^4*i9*j9*j15*i18 + 2020089*i6^5*i9*j9*j15*i18 +
   1211111*I03^7*i9^2*j9*j15*i18 + 88705*I03^5*i6*i9^2*j9*j15*i18 +
   1224549*I03^3*i6^2*i9^2*j9*j15*i18 + 2418522*I03*i6^3*i9^2*j9*j15*i18 +
   482831*I03^4*i9^3*j9*j15*i18 + 243236*I03^2*i6*i9^3*j9*j15*i18 +
   2913542*i6^2*i9^3*j9*j15*i18 + 1607371*I03*i9^4*j9*j15*i18 +
   503106*I03^10*j9^2*j15*i18 + 312717*I03^8*i6*j9^2*j15*i18 +
   362283*I03^6*i6^2*j9^2*j15*i18 + 545744*I03^4*i6^3*j9^2*j15*i18 +
   1613986*I03^2*i6^4*j9^2*j15*i18 + 5583074*i6^5*j9^2*j15*i18 +
   932223*I03^7*i9*j9^2*j15*i18 + 398441*I03^5*i6*i9*j9^2*j15*i18 +
   1640309*I03^3*i6^2*i9*j9^2*j15*i18 + 3224840*I03*i6^3*i9*j9^2*j15*i18 +
   2555505*I03^4*i9^2*j9^2*j15*i18 + 2418850*I03^2*i6*i9^2*j9^2*j15*i18 +
   1329738*i6^2*i9^2*j9^2*j15*i18 + 11913715*I03*i9^3*j9^2*j15*i18 +
   1256086*I03^7*j9^3*j15*i18 + 4107428*I03^5*i6*j9^3*j15*i18 +
   2046878*I03^3*i6^2*j9^3*j15*i18 + 743980*I03*i6^3*j9^3*j15*i18 +
   154101*I03^4*i9*j9^3*j15*i18 + 2529773*I03^2*i6*i9*j9^3*j15*i18 +
   8276248*i6^2*i9*j9^3*j15*i18 + 4177348*I03*i9^2*j9^3*j15*i18 +
   3989335*I03^4*j9^4*j15*i18 + 4220094*I03^2*i6*j9^4*j15*i18 +
   6925509*i6^2*j9^4*j15*i18 + 10325046*I03*i9*j9^4*j15*i18 +
   26287416*I03*j9^5*j15*i18 + 875618*I03^12*i12*j15*i18 +
   141167*I03^10*i6*i12*j15*i18 + 740128*I03^8*i6^2*i12*j15*i18 +
   1381342*I03^6*i6^3*i12*j15*i18 + 1166536*I03^4*i6^4*i12*j15*i18 +
   2076379*I03^2*i6^5*i12*j15*i18 + 4792750*i6^6*i12*j15*i18 +
   640132*I03^9*i9*i12*j15*i18 + 761248*I03^7*i6*i9*i12*j15*i18 +
   208790*I03^5*i6^2*i9*i12*j15*i18 + 1539790*I03^3*i6^3*i9*i12*j15*i18 +
   2043659*I03*i6^4*i9*i12*j15*i18 + 35973*I03^6*i9^2*i12*j15*i18 +
   253420*I03^4*i6*i9^2*i12*j15*i18 + 1883147*I03^2*i6^2*i9^2*i12*j15*i18 +
   1391663*i6^3*i9^2*i12*j15*i18 + 3187083*I03^3*i9^3*i12*j15*i18 +
   2740081*I03*i6*i9^3*i12*j15*i18 + 9600609*i9^4*i12*j15*i18 +
   900014*I03^9*j9*i12*j15*i18 + 1554604*I03^7*i6*j9*i12*j15*i18 +
   184359*I03^5*i6^2*j9*i12*j15*i18 + 826058*I03^3*i6^3*j9*i12*j15*i18 +
   4718831*I03*i6^4*j9*i12*j15*i18 + 3198102*I03^6*i9*j9*i12*j15*i18 +
   1133839*I03^4*i6*i9*j9*i12*j15*i18 + 1072758*I03^2*i6^2*i9*j9*i12*j15*i18 +
   12135591*i6^3*i9*j9*i12*j15*i18 + 13907238*I03^3*i9^2*j9*i12*j15*i18 +
   9041934*I03*i6*i9^2*j9*i12*j15*i18 + 30022917*i9^3*j9*i12*j15*i18 +
   704232*I03^6*j9^2*i12*j15*i18 + 3512133*I03^4*i6*j9^2*i12*j15*i18 +
   4625967*I03^2*i6^2*j9^2*i12*j15*i18 + 35165063*i6^3*j9^2*i12*j15*i18 +
   7743665*I03^3*i9*j9^2*i12*j15*i18 + 4921913*I03*i6*i9*j9^2*i12*j15*i18 +
   22759122*i9^2*j9^2*i12*j15*i18 + 812680*I03^3*j9^3*i12*j15*i18 +
   14107105*I03*i6*j9^3*i12*j15*i18 + 1695909*i9*j9^3*i12*j15*i18 +
   105448263*j9^4*i12*j15*i18 + 518152*I03^8*i12^2*j15*i18 +
   764801*I03^6*i6*i12^2*j15*i18 + 479403*I03^4*i6^2*i12^2*j15*i18 +
   2931709*I03^2*i6^3*i12^2*j15*i18 + 25285495*i6^4*i12^2*j15*i18 +
   330154*I03^5*i9*i12^2*j15*i18 + 2831675*I03^3*i6*i9*i12^2*j15*i18 +
   1678632*I03*i6^2*i9*i12^2*j15*i18 + 12432531*I03^2*i9^2*i12^2*j15*i18 +
   31214334*i6*i9^2*i12^2*j15*i18 + 696433*I03^5*j9*i12^2*j15*i18 +
   9231476*I03^3*i6*j9*i12^2*j15*i18 + 9779592*I03*i6^2*j9*i12^2*j15*i18 +
   14450377*I03^2*i9*j9*i12^2*j15*i18 + 30062597*i6*i9*j9*i12^2*j15*i18 +
   29573129*I03^2*j9^2*i12^2*j15*i18 + 29676396*i6*j9^2*i12^2*j15*i18 +
   9961698*I03^4*i12^3*j15*i18 + 12319994*I03^2*i6*i12^3*j15*i18 +
   16752767*i6^2*i12^3*j15*i18 + 42584181*I03*i9*i12^3*j15*i18 +
   11023791*I03*j9*i12^3*j15*i18 + 188542620*i12^4*j15*i18 +
   1566778*I03^12*j12*j15*i18 + 764646*I03^10*i6*j12*j15*i18 +
   973199*I03^8*i6^2*j12*j15*i18 + 712111*I03^6*i6^3*j12*j15*i18 +
   609287*I03^4*i6^4*j12*j15*i18 + 3327104*I03^2*i6^5*j12*j15*i18 +
   20964833*i6^6*j12*j15*i18 + 939338*I03^9*i9*j12*j15*i18 +
   512434*I03^7*i6*i9*j12*j15*i18 + 1029263*I03^5*i6^2*i9*j12*j15*i18 +
   448778*I03^3*i6^3*i9*j12*j15*i18 + 2717518*I03*i6^4*i9*j12*j15*i18 +
   389540*I03^6*i9^2*j12*j15*i18 + 110766*I03^4*i6*i9^2*j12*j15*i18 +
   761591*I03^2*i6^2*i9^2*j12*j15*i18 + 3677121*i6^3*i9^2*j12*j15*i18 +
   355594*I03^3*i9^3*j12*j15*i18 + 1584160*I03*i6*i9^3*j12*j15*i18 +
   2571573*i9^4*j12*j15*i18 + 1579740*I03^9*j9*j12*j15*i18 +
   132411*I03^7*i6*j9*j12*j15*i18 + 1550366*I03^5*i6^2*j9*j12*j15*i18 +
   1071168*I03^3*i6^3*j9*j12*j15*i18 + 5480494*I03*i6^4*j9*j12*j15*i18 +
   1583282*I03^6*i9*j9*j12*j15*i18 + 878748*I03^4*i6*i9*j9*j12*j15*i18 +
   1275123*I03^2*i6^2*i9*j9*j12*j15*i18 + 9305827*i6^3*i9*j9*j12*j15*i18 +
   888849*I03^3*i9^2*j9*j12*j15*i18 + 633480*I03*i6*i9^2*j9*j12*j15*i18 +
   13438292*i9^3*j9*j12*j15*i18 + 841856*I03^6*j9^2*j12*j15*i18 +
   1183080*I03^4*i6*j9^2*j12*j15*i18 + 1941735*I03^2*i6^2*j9^2*j12*j15*i18 +
   33651128*i6^3*j9^2*j12*j15*i18 + 1384876*I03^3*i9*j9^2*j12*j15*i18 +
   1494700*I03*i6*i9*j9^2*j12*j15*i18 + 4295348*i9^2*j9^2*j12*j15*i18 +
   4207868*I03^3*j9^3*j12*j15*i18 + 11749171*I03*i6*j9^3*j12*j15*i18 +
   13257675*i9*j9^3*j12*j15*i18 + 12729552*j9^4*j12*j15*i18 +
   691442*I03^8*i12*j12*j15*i18 + 85727*I03^6*i6*i12*j12*j15*i18 +
   767846*I03^4*i6^2*i12*j12*j15*i18 + 1651817*I03^2*i6^3*i12*j12*j15*i18 +
   21614555*i6^4*i12*j12*j15*i18 + 1278938*I03^5*i9*i12*j12*j15*i18 +
   1131370*I03^3*i6*i9*i12*j12*j15*i18 + 1618921*I03*i6^2*i9*i12*j12*j15*i18 +
   1116937*I03^2*i9^2*i12*j12*j15*i18 + 2034401*i6*i9^2*i12*j12*j15*i18 +
   1415614*I03^5*j9*i12*j12*j15*i18 + 2747850*I03^3*i6*j9*i12*j12*j15*i18 +
   9119996*I03*i6^2*j9*i12*j12*j15*i18 + 4722081*I03^2*i9*j9*i12*j12*j15*i18 +
   13325529*i6*i9*j9*i12*j12*j15*i18 + 8172233*I03^2*j9^2*i12*j12*j15*i18 +
   38687576*i6*j9^2*i12*j12*j15*i18 + 232410*I03^4*i12^2*j12*j15*i18 +
   4573578*I03^2*i6*i12^2*j12*j15*i18 + 31015617*i6^2*i12^2*j12*j15*i18 +
   1906055*I03*i9*i12^2*j12*j15*i18 + 20346516*I03*j9*i12^2*j12*j15*i18 +
   90781971*i12^3*j12*j15*i18 + 80386*I03^8*j12^2*j15*i18 +
   277757*I03^6*i6*j12^2*j15*i18 + 152822*I03^4*i6^2*j12^2*j15*i18 +
   865023*I03^2*i6^3*j12^2*j15*i18 + 1526818*i6^4*j12^2*j15*i18 +
   823392*I03^5*i9*j12^2*j15*i18 + 615013*I03^3*i6*i9*j12^2*j15*i18 +
   1442624*I03*i6^2*i9*j12^2*j15*i18 + 540655*I03^2*i9^2*j12^2*j15*i18 +
   3989995*i6*i9^2*j12^2*j15*i18 + 298854*I03^5*j9*j12^2*j15*i18 +
   819956*I03^3*i6*j9*j12^2*j15*i18 + 704904*I03*i6^2*j9*j12^2*j15*i18 +
   3039855*I03^2*i9*j9*j12^2*j15*i18 + 3223037*i6*i9*j9*j12^2*j15*i18 +
   51059*I03^2*j9^2*j12^2*j15*i18 + 2798936*i6*j9^2*j12^2*j15*i18 +
   25139*I03^4*i12*j12^2*j15*i18 + 540451*I03^2*i6*i12*j12^2*j15*i18 +
   2327211*i6^2*i12*j12^2*j15*i18 + 392482*I03*i9*i12*j12^2*j15*i18 +
   9781547*I03*j9*i12*j12^2*j15*i18 + 30389785*i12^2*j12^2*j15*i18 +
   1189225*I03^4*j12^3*j15*i18 + 1283599*I03^2*i6*j12^3*j15*i18 +
   823312*i6^2*j12^3*j15*i18 + 2179674*I03*i9*j12^3*j15*i18 +
   3357028*I03*j9*j12^3*j15*i18 + 7105244*i12*j12^3*j15*i18 + 4294005*j12^4*j15*i18
   + 348270*I03^11*i15*j15*i18 + 78725*I03^9*i6*i15*j15*i18 +
   1231290*I03^7*i6^2*i15*j15*i18 + 4084698*I03^5*i6^3*i15*j15*i18 +
   3211217*I03^3*i6^4*i15*j15*i18 + 14269026*I03*i6^5*i15*j15*i18 +
   341645*I03^8*i9*i15*j15*i18 + 873848*I03^6*i6*i9*i15*j15*i18 +
   1412785*I03^4*i6^2*i9*i15*j15*i18 + 3582402*I03^2*i6^3*i9*i15*j15*i18 +
   9096536*i6^4*i9*i15*j15*i18 + 944146*I03^5*i9^2*i15*j15*i18 +
   263842*I03^3*i6*i9^2*i15*j15*i18 + 1010901*I03*i6^2*i9^2*i15*j15*i18 +
   4652421*I03^2*i9^3*i15*j15*i18 + 6782430*i6*i9^3*i15*j15*i18 +
   148135*I03^8*j9*i15*j15*i18 + 760584*I03^6*i6*j9*i15*j15*i18 +
   1827690*I03^4*i6^2*j9*i15*j15*i18 + 1595878*I03^2*i6^3*j9*i15*j15*i18 +
   9709521*i6^4*j9*i15*j15*i18 + 647337*I03^5*i9*j9*i15*j15*i18 +
   396820*I03^3*i6*i9*j9*i15*j15*i18 + 5510437*I03*i6^2*i9*j9*i15*j15*i18 +
   13766071*I03^2*i9^2*j9*i15*j15*i18 + 9469019*i6*i9^2*j9*i15*j15*i18 +
   7896785*I03^5*j9^2*i15*j15*i18 + 6519661*I03^3*i6*j9^2*i15*j15*i18 +
   2887191*I03*i6^2*j9^2*i15*j15*i18 + 8794292*I03^2*i9*j9^2*i15*j15*i18 +
   33731172*i6*i9*j9^2*i15*j15*i18 + 2055189*I03^2*j9^3*i15*j15*i18 +
   24694848*i6*j9^3*i15*j15*i18 + 1301427*I03^7*i12*i15*j15*i18 +
   311382*I03^5*i6*i12*i15*j15*i18 + 2941860*I03^3*i6^2*i12*i15*j15*i18 +
   528216*I03*i6^3*i12*i15*j15*i18 + 635810*I03^4*i9*i12*i15*j15*i18 +
   3079738*I03^2*i6*i9*i12*i15*j15*i18 + 4585301*i6^2*i9*i12*i15*j15*i18 +
   48603*I03*i9^2*i12*i15*j15*i18 + 1214593*I03^4*j9*i12*i15*j15*i18 +
   12020154*I03^2*i6*j9*i12*i15*j15*i18 + 20310840*i6^2*j9*i12*i15*j15*i18 +
   36880176*I03*i9*j9*i12*i15*j15*i18 + 84853152*I03*j9^2*i12*i15*j15*i18 +
   11268285*I03^3*i12^2*i15*j15*i18 + 39014133*I03*i6*i12^2*i15*j15*i18 +
   28281432*i9*i12^2*i15*j15*i18 + 75163023*j9*i12^2*i15*j15*i18 +
   1485673*I03^7*j12*i15*j15*i18 + 1348173*I03^5*i6*j12*i15*j15*i18 +
   1330625*I03^3*i6^2*j12*i15*j15*i18 + 12144567*I03*i6^3*j12*i15*j15*i18 +
   4126886*I03^4*i9*j12*i15*j15*i18 + 537125*I03^2*i6*i9*j12*i15*j15*i18 +
   11153154*i6^2*i9*j12*i15*j15*i18 + 4513829*I03*i9^2*j12*i15*j15*i18 +
   3183365*I03^4*j9*j12*i15*j15*i18 + 4235161*I03^2*i6*j9*j12*i15*j15*i18 +
   32105142*i6^2*j9*j12*i15*j15*i18 + 6911580*I03*i9*j9*j12*i15*j15*i18 +
   25624323*I03*j9^2*j12*i15*j15*i18 + 5766634*I03^3*i12*j12*i15*j15*i18 +
   8287143*I03*i6*i12*j12*i15*j15*i18 + 31197705*i9*i12*j12*i15*j15*i18 +
   90454437*j9*i12*j12*i15*j15*i18 + 2293371*I03^3*j12^2*i15*j15*i18 +
   518400*I03*i6*j12^2*i15*j15*i18 + 13283245*i9*j12^2*i15*j15*i18 +
   2503761*j9*j12^2*i15*j15*i18 + 3193806*I03^6*i15^2*j15*i18 +
   3753684*I03^4*i6*i15^2*j15*i18 + 3036876*I03^2*i6^2*i15^2*j15*i18 +
   34585461*i6^3*i15^2*j15*i18 + 12576090*I03^3*i9*i15^2*j15*i18 +
   24424002*I03*i6*i9*i15^2*j15*i18 + 24101556*i9^2*i15^2*j15*i18 +
   7887924*I03^3*j9*i15^2*j15*i18 + 34872249*I03*i6*j9*i15^2*j15*i18 +
   102483540*i9*j9*i15^2*j15*i18 + 81818316*j9^2*i15^2*j15*i18 +
   15193374*I03^2*i12*i15^2*j15*i18 + 69509673*i6*i12*i15^2*j15*i18 +
   13822278*I03^2*j12*i15^2*j15*i18 + 19218771*i6*j12*i15^2*j15*i18 +
   74414457*I03*i15^3*j15*i18 + 364977*I03^11*j15^2*i18 + 498386*I03^9*i6*j15^2*i18
   + 103181*I03^7*i6^2*j15^2*i18 + 241338*I03^5*i6^3*j15^2*i18 +
   78310*I03^3*i6^4*j15^2*i18 + 2363236*I03*i6^5*j15^2*i18 +
   426246*I03^8*i9*j15^2*i18 + 249613*I03^6*i6*i9*j15^2*i18 +
   443985*I03^4*i6^2*i9*j15^2*i18 + 1552469*I03^2*i6^3*i9*j15^2*i18 +
   2200764*i6^4*i9*j15^2*i18 + 450714*I03^5*i9^2*j15^2*i18 +
   884113*I03^3*i6*i9^2*j15^2*i18 + 4716982*I03*i6^2*i9^2*j15^2*i18 +
   1120266*I03^2*i9^3*j15^2*i18 + 3767370*i6*i9^3*j15^2*i18 +
   581568*I03^8*j9*j15^2*i18 + 215514*I03^6*i6*j9*j15^2*i18 +
   1147546*I03^4*i6^2*j9*j15^2*i18 + 870333*I03^2*i6^3*j9*j15^2*i18 +
   2967378*i6^4*j9*j15^2*i18 + 4229686*I03^5*i9*j9*j15^2*i18 +
   1243394*I03^3*i6*i9*j9*j15^2*i18 + 4312241*I03*i6^2*i9*j9*j15^2*i18 +
   7771410*I03^2*i9^2*j9*j15^2*i18 + 4125453*i6*i9^2*j9*j15^2*i18 +
   1208051*I03^5*j9^2*j15^2*i18 + 1268955*I03^3*i6*j9^2*j15^2*i18 +
   559224*I03*i6^2*j9^2*j15^2*i18 + 739332*I03^2*i9*j9^2*j15^2*i18 +
   1503738*i6*i9*j9^2*j15^2*i18 + 13966167*I03^2*j9^3*j15^2*i18 +
   3292902*i6*j9^3*j15^2*i18 + 388749*I03^7*i12*j15^2*i18 +
   84637*I03^5*i6*i12*j15^2*i18 + 1154678*I03^3*i6^2*i12*j15^2*i18 +
   3884143*I03*i6^3*i12*j15^2*i18 + 3363573*I03^4*i9*i12*j15^2*i18 +
   3117492*I03^2*i6*i9*i12*j15^2*i18 + 10265343*i6^2*i9*i12*j15^2*i18 +
   10526445*I03*i9^2*i12*j15^2*i18 + 6390261*I03^4*j9*i12*j15^2*i18 +
   14329866*I03^2*i6*j9*i12*j15^2*i18 + 3522003*i6^2*j9*i12*j15^2*i18 +
   13489368*I03*i9*j9*i12*j15^2*i18 + 37870032*I03*j9^2*i12*j15^2*i18 +
   3638595*I03^3*i12^2*j15^2*i18 + 39670497*I03*i6*i12^2*j15^2*i18 +
   6387603*i9*i12^2*j15^2*i18 + 43909380*j9*i12^2*j15^2*i18 +
   58272*I03^7*j12*j15^2*i18 + 86507*I03^5*i6*j12*j15^2*i18 +
   400407*I03^3*i6^2*j12*j15^2*i18 + 703629*I03*i6^3*j12*j15^2*i18 +
   505581*I03^4*i9*j12*j15^2*i18 + 74879*I03^2*i6*i9*j12*j15^2*i18 +
   1436823*i6^2*i9*j12*j15^2*i18 + 1319259*I03*i9^2*j12*j15^2*i18 +
   807623*I03^4*j9*j12*j15^2*i18 + 4616798*I03^2*i6*j9*j12*j15^2*i18 +
   9501330*i6^2*j9*j12*j15^2*i18 + 1232661*I03*i9*j9*j12*j15^2*i18 +
   4145385*I03*j9^2*j12*j15^2*i18 + 216279*I03^3*i12*j12*j15^2*i18 +
   2894013*I03*i6*i12*j12*j15^2*i18 + 2598774*i9*i12*j12*j15^2*i18 +
   23922840*j9*i12*j12*j15^2*i18 + 1322115*I03^3*j12^2*j15^2*i18 +
   4663871*I03*i6*j12^2*j15^2*i18 + 987921*i9*j12^2*j15^2*i18 +
   2471163*j9*j12^2*j15^2*i18 + 1288659*I03^6*i15*j15^2*i18 +
   332304*I03^4*i6*i15*j15^2*i18 + 494901*I03^2*i6^2*i15*j15^2*i18 +
   8596998*i6^3*i15*j15^2*i18 + 1530300*I03^3*i9*i15*j15^2*i18 +
   533298*I03*i6*i9*i15*j15^2*i18 + 1654521*i9^2*i15*j15^2*i18 +
   8716287*I03^3*j9*i15*j15^2*i18 + 13529634*I03*i6*j9*i15*j15^2*i18 +
   9804312*i9*j9*i15*j15^2*i18 + 42601257*j9^2*i15*j15^2*i18 +
   2957487*I03^2*i12*i15*j15^2*i18 + 12714939*i6*i12*i15*j15^2*i18 +
   1917933*I03^2*j12*i15*j15^2*i18 + 12390048*i6*j12*i15*j15^2*i18 +
   2886570*I03*i15^2*j15^2*i18 + 1441167*I03^6*j15^3*i18 +
   1074441*I03^4*i6*j15^3*i18 + 3145785*I03^2*i6^2*j15^3*i18 +
   3393198*i6^3*j15^3*i18 + 86067*I03^3*i9*j15^3*i18 + 69030*I03*i6*i9*j15^3*i18 +
   27720*i9^2*j15^3*i18 + 13648374*I03^3*j9*j15^3*i18 + 8381325*I03*i6*j9*j15^3*i18
   + 68508*i9*j9*j15^3*i18 + 1863297*j9^2*j15^3*i18 + 9029520*I03^2*i12*j15^3*i18 +
   16387623*i6*i12*j15^3*i18 + 1967742*I03^2*j12*j15^3*i18 +
   3692340*i6*j12*j15^3*i18 + 23943672*I03*i15*j15^3*i18 + 7527645*I03*j15^4*i18 +
   689183*I03^15*i18^2 + 675675*I03^13*i6*i18^2 + 677108*I03^11*i6^2*i18^2 +
   736689*I03^9*i6^3*i18^2 + 564064*I03^7*i6^4*i18^2 + 1416347*I03^5*i6^5*i18^2 +
   1456365*I03^3*i6^6*i18^2 + 2910651*I03*i6^7*i18^2 + 1170638*I03^12*i9*i18^2 +
   291280*I03^10*i6*i9*i18^2 + 137167*I03^8*i6^2*i9*i18^2 +
   522654*I03^6*i6^3*i9*i18^2 + 452646*I03^4*i6^4*i9*i18^2 +
   1483929*I03^2*i6^5*i9*i18^2 + 2689683*i6^6*i9*i18^2 + 767345*I03^9*i9^2*i18^2 +
   369867*I03^7*i6*i9^2*i18^2 + 1534113*I03^5*i6^2*i9^2*i18^2 +
   108795*I03^3*i6^3*i9^2*i18^2 + 161551*I03*i6^4*i9^2*i18^2 +
   1043976*I03^6*i9^3*i18^2 + 67802*I03^4*i6*i9^3*i18^2 +
   1228200*I03^2*i6^2*i9^3*i18^2 + 1554765*i6^3*i9^3*i18^2 +
   1467974*I03^3*i9^4*i18^2 + 353341*I03*i6*i9^4*i18^2 + 12639270*i9^5*i18^2 +
   774521*I03^12*j9*i18^2 + 417056*I03^10*i6*j9*i18^2 + 252791*I03^8*i6^2*j9*i18^2
   + 1345966*I03^6*i6^3*j9*i18^2 + 1106270*I03^4*i6^4*j9*i18^2 +
   1259066*I03^2*i6^5*j9*i18^2 + 14163000*i6^6*j9*i18^2 + 328941*I03^9*i9*j9*i18^2
   + 1194667*I03^7*i6*i9*j9*i18^2 + 510379*I03^5*i6^2*i9*j9*i18^2 +
   1077972*I03^3*i6^3*i9*j9*i18^2 + 1569264*I03*i6^4*i9*j9*i18^2 +
   300372*I03^6*i9^2*j9*i18^2 + 869642*I03^4*i6*i9^2*j9*i18^2 +
   673137*I03^2*i6^2*i9^2*j9*i18^2 + 429622*i6^3*i9^2*j9*i18^2 +
   1345979*I03^3*i9^3*j9*i18^2 + 3046572*I03*i6*i9^3*j9*i18^2 +
   13641015*i9^4*j9*i18^2 + 355748*I03^9*j9^2*i18^2 + 257311*I03^7*i6*j9^2*i18^2 +
   261105*I03^5*i6^2*j9^2*i18^2 + 167561*I03^3*i6^3*j9^2*i18^2 +
   1801746*I03*i6^4*j9^2*i18^2 + 1322222*I03^6*i9*j9^2*i18^2 +
   1483949*I03^4*i6*i9*j9^2*i18^2 + 658803*I03^2*i6^2*i9*j9^2*i18^2 +
   2122408*i6^3*i9*j9^2*i18^2 + 2722747*I03^3*i9^2*j9^2*i18^2 +
   911222*I03*i6*i9^2*j9^2*i18^2 + 3881262*i9^3*j9^2*i18^2 +
   1369056*I03^6*j9^3*i18^2 + 406149*I03^4*i6*j9^3*i18^2 +
   523137*I03^2*i6^2*j9^3*i18^2 + 12807267*i6^3*j9^3*i18^2 +
   584091*I03^3*i9*j9^3*i18^2 + 2975394*I03*i6*i9*j9^3*i18^2 +
   3123924*i9^2*j9^3*i18^2 + 702832*I03^3*j9^4*i18^2 + 3503604*I03*i6*j9^4*i18^2 +
   8068992*i9*j9^4*i18^2 + 41187375*j9^5*i18^2 + 306703*I03^11*i12*i18^2 +
   113018*I03^9*i6*i12*i18^2 + 997*I03^7*i6^2*i12*i18^2 +
   127637*I03^5*i6^3*i12*i18^2 + 136455*I03^3*i6^4*i12*i18^2 +
   87002*I03*i6^5*i12*i18^2 + 413501*I03^8*i9*i12*i18^2 +
   140750*I03^6*i6*i9*i12*i18^2 + 148340*I03^4*i6^2*i9*i12*i18^2 +
   335596*I03^2*i6^3*i9*i12*i18^2 + 2262360*i6^4*i9*i12*i18^2 +
   3267110*I03^5*i9^2*i12*i18^2 + 4269053*I03^3*i6*i9^2*i12*i18^2 +
   2293342*I03*i6^2*i9^2*i12*i18^2 + 1815444*I03^2*i9^3*i12*i18^2 +
   2009688*i6*i9^3*i12*i18^2 + 238472*I03^8*j9*i12*i18^2 +
   201502*I03^6*i6*j9*i12*i18^2 + 315011*I03^4*i6^2*j9*i12*i18^2 +
   1396641*I03^2*i6^3*j9*i12*i18^2 + 10864781*i6^4*j9*i12*i18^2 +
   223968*I03^5*i9*j9*i12*i18^2 + 3489060*I03^3*i6*i9*j9*i12*i18^2 +
   4154641*I03*i6^2*i9*j9*i12*i18^2 + 12512421*I03^2*i9^2*j9*i12*i18^2 +
   5367620*i6*i9^2*j9*i12*i18^2 + 4423585*I03^5*j9^2*i12*i18^2 +
   50260*I03^3*i6*j9^2*i12*i18^2 + 215490*I03*i6^2*j9^2*i12*i18^2 +
   11394898*I03^2*i9*j9^2*i12*i18^2 + 13650263*i6*i9*j9^2*i12*i18^2 +
   4888436*I03^2*j9^3*i12*i18^2 + 8482836*i6*j9^3*i12*i18^2 +
   1489512*I03^7*i12^2*i18^2 + 1191771*I03^5*i6*i12^2*i18^2 +
   4693940*I03^3*i6^2*i12^2*i18^2 + 2957725*I03*i6^3*i12^2*i18^2 +
   2569921*I03^4*i9*i12^2*i18^2 + 919611*I03^2*i6*i9*i12^2*i18^2 +
   11401178*i6^2*i9*i12^2*i18^2 + 28684314*I03*i9^2*i12^2*i18^2 +
   3183263*I03^4*j9*i12^2*i18^2 + 6037348*I03^2*i6*j9*i12^2*i18^2 +
   11706452*i6^2*j9*i12^2*i18^2 + 23861268*I03*i9*j9*i12^2*i18^2 +
   28365612*I03*j9^2*i12^2*i18^2 + 13036449*I03^3*i12^3*i18^2 +
   30574395*I03*i6*i12^3*i18^2 + 40056849*i9*i12^3*i18^2 + 2076129*j9*i12^3*i18^2 +
   521212*I03^11*j12*i18^2 + 5610*I03^9*i6*j12*i18^2 + 525299*I03^7*i6^2*j12*i18^2
   + 339310*I03^5*i6^3*j12*i18^2 + 200806*I03^3*i6^4*j12*i18^2 +
   3955644*I03*i6^5*j12*i18^2 + 5995*I03^8*i9*j12*i18^2 +
   383167*I03^6*i6*i9*j12*i18^2 + 366537*I03^4*i6^2*i9*j12*i18^2 +
   29539*I03^2*i6^3*i9*j12*i18^2 + 3021686*i6^4*i9*j12*i18^2 +
   158100*I03^5*i9^2*j12*i18^2 + 468811*I03^3*i6*i9^2*j12*i18^2 +
   764081*I03*i6^2*i9^2*j12*i18^2 + 301187*I03^2*i9^3*j12*i18^2 +
   219702*i6*i9^3*j12*i18^2 + 215144*I03^8*j9*j12*i18^2 +
   83760*I03^6*i6*j9*j12*i18^2 + 29770*I03^4*i6^2*j9*j12*i18^2 +
   1157151*I03^2*i6^3*j9*j12*i18^2 + 8022282*i6^4*j9*j12*i18^2 +
   460660*I03^5*i9*j9*j12*i18^2 + 1415022*I03^3*i6*i9*j9*j12*i18^2 +
   535444*I03*i6^2*i9*j9*j12*i18^2 + 1209738*I03^2*i9^2*j9*j12*i18^2 +
   1764196*i6*i9^2*j9*j12*i18^2 + 295293*I03^5*j9^2*j12*i18^2 +
   81301*I03^3*i6*j9^2*j12*i18^2 + 2170247*I03*i6^2*j9^2*j12*i18^2 +
   2117338*I03^2*i9*j9^2*j12*i18^2 + 3007010*i6*i9*j9^2*j12*i18^2 +
   1315099*I03^2*j9^3*j12*i18^2 + 4780212*i6*j9^3*j12*i18^2 +
   243629*I03^7*i12*j12*i18^2 + 516699*I03^5*i6*i12*j12*i18^2 +
   489998*I03^3*i6^2*i12*j12*i18^2 + 690477*I03*i6^3*i12*j12*i18^2 +
   156524*I03^4*i9*i12*j12*i18^2 + 406936*I03^2*i6*i9*i12*j12*i18^2 +
   2566876*i6^2*i9*i12*j12*i18^2 + 1455922*I03*i9^2*i12*j12*i18^2 +
   419836*I03^4*j9*i12*j12*i18^2 + 221102*I03^2*i6*j9*i12*j12*i18^2 +
   14053002*i6^2*j9*i12*j12*i18^2 + 1674682*I03*i9*j9*i12*j12*i18^2 +
   12393144*I03*j9^2*i12*j12*i18^2 + 1577168*I03^3*i12^2*j12*i18^2 +
   1132691*I03*i6*i12^2*j12*i18^2 + 22060503*i9*i12^2*j12*i18^2 +
   32432535*j9*i12^2*j12*i18^2 + 96074*I03^7*j12^2*i18^2 +
   139039*I03^5*i6*j12^2*i18^2 + 368828*I03^3*i6^2*j12^2*i18^2 +
   51648*I03*i6^3*j12^2*i18^2 + 330686*I03^4*i9*j12^2*i18^2 +
   392053*I03^2*i6*i9*j12^2*i18^2 + 1319237*i6^2*i9*j12^2*i18^2 +
   1512251*I03*i9^2*j12^2*i18^2 + 503180*I03^4*j9*j12^2*i18^2 +
   841244*I03^2*i6*j9*j12^2*i18^2 + 962271*i6^2*j9*j12^2*i18^2 +
   16420*I03*i9*j9*j12^2*i18^2 + 4508322*I03*j9^2*j12^2*i18^2 +
   318441*I03^3*i12*j12^2*i18^2 + 1910096*I03*i6*i12*j12^2*i18^2 +
   3150248*i9*i12*j12^2*i18^2 + 5607658*j9*i12*j12^2*i18^2 +
   80069*I03^3*j12^3*i18^2 + 42881*I03*i6*j12^3*i18^2 + 538694*i9*j12^3*i18^2 +
   3729450*j9*j12^3*i18^2 + 79035*I03^10*i15*i18^2 + 133071*I03^8*i6*i15*i18^2 +
   572713*I03^6*i6^2*i15*i18^2 + 228916*I03^4*i6^3*i15*i18^2 +
   867246*I03^2*i6^4*i15*i18^2 + 2650584*i6^5*i15*i18^2 + 26853*I03^7*i9*i15*i18^2
   + 107760*I03^5*i6*i9*i15*i18^2 + 120804*I03^3*i6^2*i9*i15*i18^2 +
   115275*I03*i6^3*i9*i15*i18^2 + 134525*I03^4*i9^2*i15*i18^2 +
   1372421*I03^2*i6*i9^2*i15*i18^2 + 1879305*i6^2*i9^2*i15*i18^2 +
   185367*I03*i9^3*i15*i18^2 + 1265049*I03^7*j9*i15*i18^2 +
   1308263*I03^5*i6*j9*i15*i18^2 + 1874248*I03^3*i6^2*j9*i15*i18^2 +
   1461387*I03*i6^3*j9*i15*i18^2 + 725715*I03^4*i9*j9*i15*i18^2 +
   2992907*I03^2*i6*i9*j9*i15*i18^2 + 4939038*i6^2*i9*j9*i15*i18^2 +
   2091162*I03*i9^2*j9*i15*i18^2 + 4136761*I03^4*j9^2*i15*i18^2 +
   1323603*I03^2*i6*j9^2*i15*i18^2 + 6429840*i6^2*j9^2*i15*i18^2 +
   9806523*I03*i9*j9^2*i15*i18^2 + 2703186*I03*j9^3*i15*i18^2 +
   216861*I03^6*i12*i15*i18^2 + 1425299*I03^4*i6*i12*i15*i18^2 +
   3629804*I03^2*i6^2*i12*i15*i18^2 + 4478043*i6^3*i12*i15*i18^2 +
   379969*I03^3*i9*i12*i15*i18^2 + 195631*I03*i6*i9*i12*i15*i18^2 +
   6151566*i9^2*i12*i15*i18^2 + 82034*I03^3*j9*i12*i15*i18^2 +
   13910733*I03*i6*j9*i12*i15*i18^2 + 12199059*i9*j9*i12*i15*i18^2 +
   94118013*j9^2*i12*i15*i18^2 + 6623007*I03^2*i12^2*i15*i18^2 +
   32845299*i6*i12^2*i15*i18^2 + 266040*I03^6*j12*i15*i18^2 +
   298937*I03^4*i6*j12*i15*i18^2 + 852037*I03^2*i6^2*j12*i15*i18^2 +
   1736466*i6^3*j12*i15*i18^2 + 149562*I03^3*i9*j12*i15*i18^2 +
   1457378*I03*i6*i9*j12*i15*i18^2 + 2632353*i9^2*j12*i15*i18^2 +
   686405*I03^3*j9*j12*i15*i18^2 + 3751524*I03*i6*j9*j12*i15*i18^2 +
   14138484*i9*j9*j12*i15*i18^2 + 2244798*j9^2*j12*i15*i18^2 +
   771698*I03^2*i12*j12*i15*i18^2 + 3475827*i6*i12*j12*i15*i18^2 +
   1010386*I03^2*j12^2*i15*i18^2 + 2761344*i6*j12^2*i15*i18^2 +
   1462059*I03^5*i15^2*i18^2 + 10731888*I03^3*i6*i15^2*i18^2 +
   7025409*I03*i6^2*i15^2*i18^2 + 355437*I03^2*i9*i15^2*i18^2 +
   29417562*i6*i9*i15^2*i18^2 + 18016821*I03^2*j9*i15^2*i18^2 +
   1828755*i6*j9*i15^2*i18^2 + 13177989*I03*i12*i15^2*i18^2 +
   6250338*I03*j12*i15^2*i18^2 + 69174243*i15^3*i18^2 + 80643*I03^10*j15*i18^2 +
   27560*I03^8*i6*j15*i18^2 + 292286*I03^6*i6^2*j15*i18^2 +
   30108*I03^4*i6^3*j15*i18^2 + 298710*I03^2*i6^4*j15*i18^2 +
   4441584*i6^5*j15*i18^2 + 105325*I03^7*i9*j15*i18^2 +
   409820*I03^5*i6*i9*j15*i18^2 + 457672*I03^3*i6^2*i9*j15*i18^2 +
   973608*I03*i6^3*i9*j15*i18^2 + 276914*I03^4*i9^2*j15*i18^2 +
   1294682*I03^2*i6*i9^2*j15*i18^2 + 3394368*i6^2*i9^2*j15*i18^2 +
   1801953*I03*i9^3*j15*i18^2 + 327530*I03^7*j9*j15*i18^2 +
   284484*I03^5*i6*j9*j15*i18^2 + 928947*I03^3*i6^2*j9*j15*i18^2 +
   466728*I03*i6^3*j9*j15*i18^2 + 519301*I03^4*i9*j9*j15*i18^2 +
   4615053*I03^2*i6*i9*j9*j15*i18^2 + 675741*i6^2*i9*j9*j15*i18^2 +
   1627428*I03*i9^2*j9*j15*i18^2 + 1888884*I03^4*j9^2*j15*i18^2 +
   1000320*I03^2*i6*j9^2*j15*i18^2 + 4471023*i6^2*j9^2*j15*i18^2 +
   4360452*I03*i9*j9^2*j15*i18^2 + 12154110*I03*j9^3*j15*i18^2 +
   1484916*I03^6*i12*j15*i18^2 + 1053725*I03^4*i6*i12*j15*i18^2 +
   16136*I03^2*i6^2*i12*j15*i18^2 + 4615299*i6^3*i12*j15*i18^2 +
   1823371*I03^3*i9*i12*j15*i18^2 + 2558059*I03*i6*i9*i12*j15*i18^2 +
   4950408*i9^2*i12*j15*i18^2 + 1954457*I03^3*j9*i12*j15*i18^2 +
   2483262*I03*i6*j9*i12*j15*i18^2 + 33364542*i9*j9*i12*j15*i18^2 +
   15809373*j9^2*i12*j15*i18^2 + 12804057*I03^2*i12^2*j15*i18^2 +
   22076037*i6*i12^2*j15*i18^2 + 17639*I03^6*j12*j15*i18^2 +
   51337*I03^4*i6*j12*j15*i18^2 + 723445*I03^2*i6^2*j12*j15*i18^2 +
   2958813*i6^3*j12*j15*i18^2 + 139584*I03^3*i9*j12*j15*i18^2 +
   1081715*I03*i6*i9*j12*j15*i18^2 + 4129923*i9^2*j12*j15*i18^2 +
   108790*I03^3*j9*j12*j15*i18^2 + 2293983*I03*i6*j9*j12*j15*i18^2 +
   3346419*i9*j9*j12*j15*i18^2 + 12995415*j9^2*j12*j15*i18^2 +
   491066*I03^2*i12*j12*j15*i18^2 + 553023*i6*i12*j12*j15*i18^2 +
   482083*I03^2*j12^2*j15*i18^2 + 2565147*i6*j12^2*j15*i18^2 +
   706959*I03^5*i15*j15*i18^2 + 2734347*I03^3*i6*i15*j15*i18^2 +
   2084022*I03*i6^2*i15*j15*i18^2 + 3638310*I03^2*i9*i15*j15*i18^2 +
   1402980*i6*i9*i15*j15*i18^2 + 2254713*I03^2*j9*i15*j15*i18^2 +
   8887563*i6*j9*i15*j15*i18^2 + 8957415*I03*i12*i15*j15*i18^2 +
   3546762*I03*j12*i15*j15*i18^2 + 126519246*i15^2*j15*i18^2 +
   831333*I03^5*j15^2*i18^2 + 39909*I03^3*i6*j15^2*i18^2 +
   2278776*I03*i6^2*j15^2*i18^2 + 813192*I03^2*i9*j15^2*i18^2 +
   3213468*i6*i9*j15^2*i18^2 + 3071313*I03^2*j9*j15^2*i18^2 +
   5124537*i6*j9*j15^2*i18^2 + 4504251*I03*i12*j15^2*i18^2 +
   3547635*I03*j12*j15^2*i18^2 + 23886522*i15*j15^2*i18^2 + 25167510*j15^3*i18^2 +
   36093*I03^9*i18^3 + 142520*I03^7*i6*i18^3 + 512379*I03^5*i6^2*i18^3 +
   323710*I03^3*i6^3*i18^3 + 186684*I03*i6^4*i18^3 + 288400*I03^6*i9*i18^3 +
   36696*I03^4*i6*i9*i18^3 + 2873*I03^2*i6^2*i9*i18^3 + 1089039*i6^3*i9*i18^3 +
   137859*I03^3*i9^2*i18^3 + 433098*I03*i6*i9^2*i18^3 + 2116431*i9^3*i18^3 +
   272363*I03^6*j9*i18^3 + 309550*I03^4*i6*j9*i18^3 + 1060983*I03^2*i6^2*j9*i18^3 +
   1201578*i6^3*j9*i18^3 + 1060557*I03^3*i9*j9*i18^3 + 1391007*I03*i6*i9*j9*i18^3 +
   7199442*i9^2*j9*i18^3 + 3740427*I03^3*j9^2*i18^3 + 3039111*I03*i6*j9^2*i18^3 +
   12364587*i9*j9^2*i18^3 + 9917946*j9^3*i18^3 + 378870*I03^5*i12*i18^3 +
   114054*I03^3*i6*i12*i18^3 + 942333*I03*i6^2*i12*i18^3 + 36147*I03^2*i9*i12*i18^3
   + 426669*i6*i9*i12*i18^3 + 3578982*I03^2*j9*i12*i18^3 + 616704*i6*j9*i12*i18^3 +
   16762806*I03*i12^2*i18^3 + 35618*I03^5*j12*i18^3 + 292444*I03^3*i6*j12*i18^3 +
   269238*I03*i6^2*j12*i18^3 + 82359*I03^2*i9*j12*i18^3 + 609576*i6*i9*j12*i18^3 +
   70485*I03^2*j9*j12*i18^3 + 4263975*i6*j9*j12*i18^3 + 3451038*I03*i12*j12*i18^3 +
   842793*I03*j12^2*i18^3 + 150165*I03^4*i15*i18^3 + 588735*I03^2*i6*i15*i18^3 +
   994788*i6^2*i15*i18^3 + 4207320*I03*i9*i15*i18^3 + 8018766*I03*j9*i15*i18^3 +
   25021809*i12*i15*i18^3 + 13016304*j12*i15*i18^3 + 317388*I03^4*j15*i18^3 +
   806514*I03^2*i6*j15*i18^3 + 785088*i6^2*j15*i18^3 + 3164220*I03*i9*j15*i18^3 +
   3449610*I03*j9*j15*i18^3 + 34920342*i12*j15*i18^3 + 5935203*j12*j15*i18^3 +
   1177839*I03^3*i18^4 + 4530564*I03*i6*i18^4 + 4764987*i9*i18^4 +
   13753179*j9*i18^4 + 556663*I03^21*j18 + 36908135*I03^19*i6*j18 +
   330130538*I03^17*i6^2*j18 + 275790008*I03^15*i6^3*j18 + 31744855*I03^13*i6^4*j18
   + 13971898*I03^11*i6^5*j18 + 322042939*I03^9*i6^6*j18 + 174654837*I03^7*i6^7*j18
   + 253997957*I03^5*i6^8*j18 + 373531659*I03^3*i6^9*j18 + 246501079*I03*i6^10*j18
   + 127886432*I03^18*i9*j18 + 78263530*I03^16*i6*i9*j18 +
   36353388*I03^14*i6^2*i9*j18 + 108233193*I03^12*i6^3*i9*j18 +
   115733214*I03^10*i6^4*i9*j18 + 91162036*I03^8*i6^5*i9*j18 +
   22571862*I03^6*i6^6*i9*j18 + 105826396*I03^4*i6^7*i9*j18 +
   32011314*I03^2*i6^8*i9*j18 + 293595766*i6^9*i9*j18 + 46242695*I03^15*i9^2*j18 +
   3697030*I03^13*i6*i9^2*j18 + 115549095*I03^11*i6^2*i9^2*j18 +
   2861125*I03^9*i6^3*i9^2*j18 + 123834788*I03^7*i6^4*i9^2*j18 +
   7456340*I03^5*i6^5*i9^2*j18 + 27492361*I03^3*i6^6*i9^2*j18 +
   113935165*I03*i6^7*i9^2*j18 + 99673069*I03^12*i9^3*j18 +
   36138463*I03^10*i6*i9^3*j18 + 13021992*I03^8*i6^2*i9^3*j18 +
   44363795*I03^6*i6^3*i9^3*j18 + 119898202*I03^4*i6^4*i9^3*j18 +
   116362135*I03^2*i6^5*i9^3*j18 + 64066167*i6^6*i9^3*j18 + 19169511*I03^9*i9^4*j18
   + 6225188*I03^7*i6*i9^4*j18 + 18775007*I03^5*i6^2*i9^4*j18 +
   3908556*I03^3*i6^3*i9^4*j18 + 34224465*I03*i6^4*i9^4*j18 +
   25984113*I03^6*i9^5*j18 + 14714540*I03^4*i6*i9^5*j18 +
   20581019*I03^2*i6^2*i9^5*j18 + 34324271*i6^3*i9^5*j18 + 13195618*I03^3*i9^6*j18
   + 6957340*I03*i6*i9^6*j18 + 3619929*i9^7*j18 + 191499888*I03^18*j9*j18 +
   57868643*I03^16*i6*j9*j18 + 300561313*I03^14*i6^2*j9*j18 +
   241836845*I03^12*i6^3*j9*j18 + 297867395*I03^10*i6^4*j9*j18 +
   52330179*I03^8*i6^5*j9*j18 + 139445082*I03^6*i6^6*j9*j18 +
   149665965*I03^4*i6^7*j9*j18 + 255492739*I03^2*i6^8*j9*j18 +
   304302140*i6^9*j9*j18 + 119205628*I03^15*i9*j9*j18 +
   68159285*I03^13*i6*i9*j9*j18 + 127292254*I03^11*i6^2*i9*j9*j18 +
   86264693*I03^9*i6^3*i9*j9*j18 + 56298158*I03^7*i6^4*i9*j9*j18 +
   9095331*I03^5*i6^5*i9*j9*j18 + 45745100*I03^3*i6^6*i9*j9*j18 +
   16959825*I03*i6^7*i9*j9*j18 + 40748753*I03^12*i9^2*j9*j18 +
   6113193*I03^10*i6*i9^2*j9*j18 + 19097062*I03^8*i6^2*i9^2*j9*j18 +
   32810438*I03^6*i6^3*i9^2*j9*j18 + 35829269*I03^4*i6^4*i9^2*j9*j18 +
   122260094*I03^2*i6^5*i9^2*j9*j18 + 70716000*i6^6*i9^2*j9*j18 +
   3302475*I03^9*i9^3*j9*j18 + 3925182*I03^7*i6*i9^3*j9*j18 +
   5909322*I03^5*i6^2*i9^3*j9*j18 + 22239479*I03^3*i6^3*i9^3*j9*j18 +
   108193928*I03*i6^4*i9^3*j9*j18 + 6363502*I03^6*i9^4*j9*j18 +
   2351197*I03^4*i6*i9^4*j9*j18 + 9449929*I03^2*i6^2*i9^4*j9*j18 +
   18219976*i6^3*i9^4*j9*j18 + 1365943*I03^3*i9^5*j9*j18 +
   3372293*I03*i6*i9^5*j9*j18 + 4993516*i9^6*j9*j18 + 119956600*I03^15*j9^2*j18 +
   280603167*I03^13*i6*j9^2*j18 + 110131130*I03^11*i6^2*j9^2*j18 +
   76906622*I03^9*i6^3*j9^2*j18 + 190989455*I03^7*i6^4*j9^2*j18 +
   10154686*I03^5*i6^5*j9^2*j18 + 313043206*I03^3*i6^6*j9^2*j18 +
   69583822*I03*i6^7*j9^2*j18 + 78311090*I03^12*i9*j9^2*j18 +
   100181295*I03^10*i6*i9*j9^2*j18 + 41917034*I03^8*i6^2*i9*j9^2*j18 +
   21892548*I03^6*i6^3*i9*j9^2*j18 + 1402421*I03^4*i6^4*i9*j9^2*j18 +
   24549814*I03^2*i6^5*i9*j9^2*j18 + 373193572*i6^6*i9*j9^2*j18 +
   32625436*I03^9*i9^2*j9^2*j18 + 22321187*I03^7*i6*i9^2*j9^2*j18 +
   31229113*I03^5*i6^2*i9^2*j9^2*j18 + 41073405*I03^3*i6^3*i9^2*j9^2*j18 +
   33575568*I03*i6^4*i9^2*j9^2*j18 + 598407*I03^6*i9^3*j9^2*j18 +
   6274379*I03^4*i6*i9^3*j9^2*j18 + 18944946*I03^2*i6^2*i9^3*j9^2*j18 +
   40744537*i6^3*i9^3*j9^2*j18 + 480946*I03^3*i9^4*j9^2*j18 +
   11178073*I03*i6*i9^4*j9^2*j18 + 40243233*i9^5*j9^2*j18 +
   266260807*I03^12*j9^3*j18 + 362352704*I03^10*i6*j9^3*j18 +
   196053822*I03^8*i6^2*j9^3*j18 + 20932712*I03^6*i6^3*j9^3*j18 +
   348080199*I03^4*i6^4*j9^3*j18 + 339029911*I03^2*i6^5*j9^3*j18 +
   140033739*i6^6*j9^3*j18 + 83920035*I03^9*i9*j9^3*j18 +
   107026054*I03^7*i6*i9*j9^3*j18 + 128240765*I03^5*i6^2*i9*j9^3*j18 +
   65307260*I03^3*i6^3*i9*j9^3*j18 + 55051947*I03*i6^4*i9*j9^3*j18 +
   6653944*I03^6*i9^2*j9^3*j18 + 29489175*I03^4*i6*i9^2*j9^3*j18 +
   11653094*I03^2*i6^2*i9^2*j9^3*j18 + 39612633*i6^3*i9^2*j9^3*j18 +
   4607105*I03^3*i9^3*j9^3*j18 + 2116615*I03*i6*i9^3*j9^3*j18 +
   34747120*i9^4*j9^3*j18 + 169066390*I03^9*j9^4*j18 + 335450953*I03^7*i6*j9^4*j18
   + 148134629*I03^5*i6^2*j9^4*j18 + 3002275*I03^3*i6^3*j9^4*j18 +
   357519345*I03*i6^4*j9^4*j18 + 9793393*I03^6*i9*j9^4*j18 +
   56162115*I03^4*i6*i9*j9^4*j18 + 116823913*I03^2*i6^2*i9*j9^4*j18 +
   204858678*i6^3*i9*j9^4*j18 + 29288632*I03^3*i9^2*j9^4*j18 +
   68722375*I03*i6*i9^2*j9^4*j18 + 1440969*i9^3*j9^4*j18 + 3362591*I03^6*j9^5*j18 +
   106817404*I03^4*i6*j9^5*j18 + 12775308*I03^2*i6^2*j9^5*j18 +
   247219506*i6^3*j9^5*j18 + 127590662*I03^3*i9*j9^5*j18 +
   102476220*I03*i6*i9*j9^5*j18 + 93007461*i9^2*j9^5*j18 + 186414075*I03^3*j9^6*j18
   + 133591491*I03*i6*j9^6*j18 + 336780099*i9*j9^6*j18 + 304035606*j9^7*j18 +
   20955152*I03^17*i12*j18 + 26661416*I03^15*i6*i12*j18 +
   12953428*I03^13*i6^2*i12*j18 + 12796610*I03^11*i6^3*i12*j18 +
   29638402*I03^9*i6^4*i12*j18 + 25582149*I03^7*i6^5*i12*j18 +
   28518990*I03^5*i6^6*i12*j18 + 62266227*I03^3*i6^7*i12*j18 +
   126861382*I03*i6^8*i12*j18 + 1101343*I03^14*i9*i12*j18 +
   12614657*I03^12*i6*i9*i12*j18 + 9439934*I03^10*i6^2*i9*i12*j18 +
   14053299*I03^8*i6^3*i9*i12*j18 + 10336483*I03^6*i6^4*i9*i12*j18 +
   7870633*I03^4*i6^5*i9*i12*j18 + 11967063*I03^2*i6^6*i9*i12*j18 +
   45560057*i6^7*i9*i12*j18 + 1529080*I03^11*i9^2*i12*j18 +
   3826125*I03^9*i6*i9^2*i12*j18 + 4563457*I03^7*i6^2*i9^2*i12*j18 +
   11280357*I03^5*i6^3*i9^2*i12*j18 + 7180089*I03^3*i6^4*i9^2*i12*j18 +
   17588975*I03*i6^5*i9^2*i12*j18 + 326373*I03^8*i9^3*i12*j18 +
   3918801*I03^6*i6*i9^3*i12*j18 + 733823*I03^4*i6^2*i9^3*i12*j18 +
   7841489*I03^2*i6^3*i9^3*i12*j18 + 16985079*i6^4*i9^3*i12*j18 +
   1589882*I03^5*i9^4*i12*j18 + 2366183*I03^3*i6*i9^4*i12*j18 +
   12402029*I03*i6^2*i9^4*i12*j18 + 4088425*I03^2*i9^5*i12*j18 +
   4463284*i6*i9^5*i12*j18 + 31344553*I03^14*j9*i12*j18 +
   31549674*I03^12*i6*j9*i12*j18 + 19383528*I03^10*i6^2*j9*i12*j18 +
   24303793*I03^8*i6^3*j9*i12*j18 + 34929946*I03^6*i6^4*j9*i12*j18 +
   2173046*I03^4*i6^5*j9*i12*j18 + 16759732*I03^2*i6^6*j9*i12*j18 +
   127761430*i6^7*j9*i12*j18 + 13512016*I03^11*i9*j9*i12*j18 +
   11840590*I03^9*i6*i9*j9*i12*j18 + 2612338*I03^7*i6^2*i9*j9*i12*j18 +
   8472970*I03^5*i6^3*i9*j9*i12*j18 + 36514800*I03^3*i6^4*i9*j9*i12*j18 +
   28488463*I03*i6^5*i9*j9*i12*j18 + 2173720*I03^8*i9^2*j9*i12*j18 +
   2638745*I03^6*i6*i9^2*j9*i12*j18 + 12866340*I03^4*i6^2*i9^2*j9*i12*j18 +
   7027652*I03^2*i6^3*i9^2*j9*i12*j18 + 39941467*i6^4*i9^2*j9*i12*j18 +
   1483527*I03^5*i9^3*j9*i12*j18 + 1842842*I03^3*i6*i9^3*j9*i12*j18 +
   11294473*I03*i6^2*i9^3*j9*i12*j18 + 3100406*I03^2*i9^4*j9*i12*j18 +
   13661493*i6*i9^4*j9*i12*j18 + 11857887*I03^11*j9^2*i12*j18 +
   3219220*I03^9*i6*j9^2*i12*j18 + 19075155*I03^7*i6^2*j9^2*i12*j18 +
   21599772*I03^5*i6^3*j9^2*i12*j18 + 74855125*I03^3*i6^4*j9^2*i12*j18 +
   87801562*I03*i6^5*j9^2*i12*j18 + 13057133*I03^8*i9*j9^2*i12*j18 +
   293487*I03^6*i6*i9*j9^2*i12*j18 + 1606651*I03^4*i6^2*i9*j9^2*i12*j18 +
   32525240*I03^2*i6^3*i9*j9^2*i12*j18 + 108692901*i6^4*i9*j9^2*i12*j18 +
   8720534*I03^5*i9^2*j9^2*i12*j18 + 9037863*I03^3*i6*i9^2*j9^2*i12*j18 +
   8328943*I03*i6^2*i9^2*j9^2*i12*j18 + 7989462*I03^2*i9^3*j9^2*i12*j18 +
   27351093*i6*i9^3*j9^2*i12*j18 + 25423394*I03^8*j9^3*i12*j18 +
   4438088*I03^6*i6*j9^3*i12*j18 + 62372863*I03^4*i6^2*j9^3*i12*j18 +
   83652374*I03^2*i6^3*j9^3*i12*j18 + 339464697*i6^4*j9^3*i12*j18 +
   8250062*I03^5*i9*j9^3*i12*j18 + 4906059*I03^3*i6*i9*j9^3*i12*j18 +
   109017884*I03*i6^2*i9*j9^3*i12*j18 + 4611815*I03^2*i9^2*j9^3*i12*j18 +
   22643670*i6*i9^2*j9^3*i12*j18 + 33824179*I03^5*j9^4*i12*j18 +
   5508077*I03^3*i6*j9^4*i12*j18 + 37040763*I03*i6^2*j9^4*i12*j18 +
   37213633*I03^2*i9*j9^4*i12*j18 + 114285129*i6*i9*j9^4*i12*j18 +
   47320653*I03^2*j9^5*i12*j18 + 34343649*i6*j9^5*i12*j18 +
   2119168*I03^13*i12^2*j18 + 508241*I03^11*i6*i12^2*j18 +
   5735018*I03^9*i6^2*i12^2*j18 + 7449911*I03^7*i6^3*i12^2*j18 +
   8724316*I03^5*i6^4*i12^2*j18 + 33712841*I03^3*i6^5*i12^2*j18 +
   35819271*I03*i6^6*i12^2*j18 + 839182*I03^10*i9*i12^2*j18 +
   3762630*I03^8*i6*i9*i12^2*j18 + 453794*I03^6*i6^2*i9*i12^2*j18 +
   1109070*I03^4*i6^3*i9*i12^2*j18 + 3078572*I03^2*i6^4*i9*i12^2*j18 +
   17153065*i6^5*i9*i12^2*j18 + 1520855*I03^7*i9^2*i12^2*j18 +
   4138095*I03^5*i6*i9^2*i12^2*j18 + 3852771*I03^3*i6^2*i9^2*i12^2*j18 +
   11741596*I03*i6^3*i9^2*i12^2*j18 + 126633*I03^4*i9^3*i12^2*j18 +
   3351596*I03^2*i6*i9^3*i12^2*j18 + 6473380*i6^2*i9^3*i12^2*j18 +
   4217571*I03*i9^4*i12^2*j18 + 3300276*I03^10*j9*i12^2*j18 +
   8325314*I03^8*i6*j9*i12^2*j18 + 8083728*I03^6*i6^2*j9*i12^2*j18 +
   20041732*I03^4*i6^3*j9*i12^2*j18 + 4829618*I03^2*i6^4*j9*i12^2*j18 +
   48197819*i6^5*j9*i12^2*j18 + 265336*I03^7*i9*j9*i12^2*j18 +
   43047*I03^5*i6*i9*j9*i12^2*j18 + 1866244*I03^3*i6^2*i9*j9*i12^2*j18 +
   10552823*I03*i6^3*i9*j9*i12^2*j18 + 3995447*I03^4*i9^2*j9*i12^2*j18 +
   3687173*I03^2*i6*i9^2*j9*i12^2*j18 + 3715962*i6^2*i9^2*j9*i12^2*j18 +
   10193009*I03*i9^3*j9*i12^2*j18 + 2903891*I03^7*j9^2*i12^2*j18 +
   1888013*I03^5*i6*j9^2*i12^2*j18 + 3541993*I03^3*i6^2*j9^2*i12^2*j18 +
   12293122*I03*i6^3*j9^2*i12^2*j18 + 12450962*I03^4*i9*j9^2*i12^2*j18 +
   11044609*I03^2*i6*i9*j9^2*i12^2*j18 + 41230766*i6^2*i9*j9^2*i12^2*j18 +
   3153346*I03*i9^2*j9^2*i12^2*j18 + 8809139*I03^4*j9^3*i12^2*j18 +
   31339706*I03^2*i6*j9^3*i12^2*j18 + 283896102*i6^2*j9^3*i12^2*j18 +
   11174477*I03*i9*j9^3*i12^2*j18 + 341655930*I03*j9^4*i12^2*j18 +
   1339821*I03^9*i12^3*j18 + 1131050*I03^7*i6*i12^3*j18 +
   5144456*I03^5*i6^2*i12^3*j18 + 13136064*I03^3*i6^3*i12^3*j18 +
   35170063*I03*i6^4*i12^3*j18 + 2081081*I03^6*i9*i12^3*j18 +
   1639323*I03^4*i6*i9*i12^3*j18 + 11328300*I03^2*i6^2*i9*i12^3*j18 +
   4316406*i6^3*i9*i12^3*j18 + 541947*I03^3*i9^2*i12^3*j18 +
   4124967*I03*i6*i9^2*i12^3*j18 + 33860403*i9^3*i12^3*j18 +
   8147665*I03^6*j9*i12^3*j18 + 89483*I03^4*i6*j9*i12^3*j18 +
   2475123*I03^2*i6^2*j9*i12^3*j18 + 24797970*i6^3*j9*i12^3*j18 +
   1547101*I03^3*i9*j9*i12^3*j18 + 10972367*I03*i6*i9*j9*i12^3*j18 +
   42679905*i9^2*j9*i12^3*j18 + 6121503*I03^3*j9^2*i12^3*j18 +
   82469377*I03*i6*j9^2*i12^3*j18 + 130524210*i9*j9^2*i12^3*j18 +
   203346792*j9^3*i12^3*j18 + 3744447*I03^5*i12^4*j18 + 8753322*I03^3*i6*i12^4*j18
   + 34599934*I03*i6^2*i12^4*j18 + 9100194*I03^2*i9*i12^4*j18 +
   10558926*i6*i9*i12^4*j18 + 111000054*I03^2*j9*i12^4*j18 +
   165076536*i6*j9*i12^4*j18 + 271255959*I03*i12^5*j18 + 32602498*I03^17*j12*j18 +
   117796520*I03^15*i6*j12*j18 + 62615933*I03^13*i6^2*j12*j18 +
   29452873*I03^11*i6^3*j12*j18 + 98686245*I03^9*i6^4*j12*j18 +
   13956153*I03^7*i6^5*j12*j18 + 115213524*I03^5*i6^6*j12*j18 +
   14345880*I03^3*i6^7*j12*j18 + 104330236*I03*i6^8*j12*j18 +
   28521295*I03^14*i9*j12*j18 + 4295453*I03^12*i6*i9*j12*j18 +
   20907943*I03^10*i6^2*i9*j12*j18 + 4506512*I03^8*i6^3*i9*j12*j18 +
   1851782*I03^6*i6^4*i9*j12*j18 + 19194243*I03^4*i6^5*i9*j12*j18 +
   24205579*I03^2*i6^6*i9*j12*j18 + 102646733*i6^7*i9*j12*j18 +
   9495003*I03^11*i9^2*j12*j18 + 9000824*I03^9*i6*i9^2*j12*j18 +
   11703033*I03^7*i6^2*i9^2*j12*j18 + 6951450*I03^5*i6^3*i9^2*j12*j18 +
   10125695*I03^3*i6^4*i9^2*j12*j18 + 7860550*I03*i6^5*i9^2*j12*j18 +
   3358773*I03^8*i9^3*j12*j18 + 1628296*I03^6*i6*i9^3*j12*j18 +
   3896788*I03^4*i6^2*i9^3*j12*j18 + 10890607*I03^2*i6^3*i9^3*j12*j18 +
   3512453*i6^4*i9^3*j12*j18 + 799731*I03^5*i9^4*j12*j18 +
   1120567*I03^3*i6*i9^4*j12*j18 + 1669672*I03*i6^2*i9^4*j12*j18 +
   2726706*I03^2*i9^5*j12*j18 + 3311039*i6*i9^5*j12*j18 + 6398099*I03^14*j9*j12*j18
   + 4948722*I03^12*i6*j9*j12*j18 + 4326405*I03^10*i6^2*j9*j12*j18 +
   961620*I03^8*i6^3*j9*j12*j18 + 1342004*I03^6*i6^4*j9*j12*j18 +
   13292544*I03^4*i6^5*j9*j12*j18 + 21768496*I03^2*i6^6*j9*j12*j18 +
   66259811*i6^7*j9*j12*j18 + 2679455*I03^11*i9*j9*j12*j18 +
   1914087*I03^9*i6*i9*j9*j12*j18 + 1954913*I03^7*i6^2*i9*j9*j12*j18 +
   4202479*I03^5*i6^3*i9*j9*j12*j18 + 13252916*I03^3*i6^4*i9*j9*j12*j18 +
   18158029*I03*i6^5*i9*j9*j12*j18 + 740869*I03^8*i9^2*j9*j12*j18 +
   812283*I03^6*i6*i9^2*j9*j12*j18 + 490193*I03^4*i6^2*i9^2*j9*j12*j18 +
   7850730*I03^2*i6^3*i9^2*j9*j12*j18 + 914776*i6^4*i9^2*j9*j12*j18 +
   1298683*I03^5*i9^3*j9*j12*j18 + 2374956*I03^3*i6*i9^3*j9*j12*j18 +
   4046157*I03*i6^2*i9^3*j9*j12*j18 + 1301356*I03^2*i9^4*j9*j12*j18 +
   8108858*i6*i9^4*j9*j12*j18 + 420833*I03^11*j9^2*j12*j18 +
   4334108*I03^9*i6*j9^2*j12*j18 + 3574262*I03^7*i6^2*j9^2*j12*j18 +
   2164145*I03^5*i6^3*j9^2*j12*j18 + 25907138*I03^3*i6^4*j9^2*j12*j18 +
   32224091*I03*i6^5*j9^2*j12*j18 + 1435745*I03^8*i9*j9^2*j12*j18 +
   1761449*I03^6*i6*i9*j9^2*j12*j18 + 2001885*I03^4*i6^2*i9*j9^2*j12*j18 +
   21615568*I03^2*i6^3*i9*j9^2*j12*j18 + 37870031*i6^4*i9*j9^2*j12*j18 +
   735914*I03^5*i9^2*j9^2*j12*j18 + 14028786*I03^3*i6*i9^2*j9^2*j12*j18 +
   10161097*I03*i6^2*i9^2*j9^2*j12*j18 + 1933808*I03^2*i9^3*j9^2*j12*j18 +
   1473188*i6*i9^3*j9^2*j12*j18 + 1827961*I03^8*j9^3*j12*j18 +
   5894337*I03^6*i6*j9^3*j12*j18 + 11172384*I03^4*i6^2*j9^3*j12*j18 +
   29809639*I03^2*i6^3*j9^3*j12*j18 + 91824993*i6^4*j9^3*j12*j18 +
   1840791*I03^5*i9*j9^3*j12*j18 + 9774823*I03^3*i6*i9*j9^3*j12*j18 +
   15722094*I03*i6^2*i9*j9^3*j12*j18 + 13899777*I03^2*i9^2*j9^3*j12*j18 +
   36939124*i6*i9^2*j9^3*j12*j18 + 12551981*I03^5*j9^4*j12*j18 +
   18867421*I03^3*i6*j9^4*j12*j18 + 89081190*I03*i6^2*j9^4*j12*j18 +
   16727068*I03^2*i9*j9^4*j12*j18 + 80712567*i6*i9*j9^4*j12*j18 +
   41571000*I03^2*j9^5*j12*j18 + 105594408*i6*j9^5*j12*j18 +
   2551888*I03^13*i12*j12*j18 + 770004*I03^11*i6*i12*j12*j18 +
   145573*I03^9*i6^2*i12*j12*j18 + 253276*I03^7*i6^3*i12*j12*j18 +
   2289074*I03^5*i6^4*i12*j12*j18 + 1501878*I03^3*i6^5*i12*j12*j18 +
   9973297*I03*i6^6*i12*j12*j18 + 419534*I03^10*i9*i12*j12*j18 +
   852259*I03^8*i6*i9*i12*j12*j18 + 884209*I03^6*i6^2*i9*i12*j12*j18 +
   2131583*I03^4*i6^3*i9*i12*j12*j18 + 1859752*I03^2*i6^4*i9*i12*j12*j18 +
   12518494*i6^5*i9*i12*j12*j18 + 214104*I03^7*i9^2*i12*j12*j18 +
   103863*I03^5*i6*i9^2*i12*j12*j18 + 828447*I03^3*i6^2*i9^2*i12*j12*j18 +
   2899981*I03*i6^3*i9^2*i12*j12*j18 + 79487*I03^4*i9^3*i12*j12*j18 +
   638014*I03^2*i6*i9^3*i12*j12*j18 + 4742201*i6^2*i9^3*i12*j12*j18 +
   57505*I03*i9^4*i12*j12*j18 + 766653*I03^10*j9*i12*j12*j18 +
   401708*I03^8*i6*j9*i12*j12*j18 + 23259*I03^6*i6^2*j9*i12*j12*j18 +
   2661089*I03^4*i6^3*j9*i12*j12*j18 + 9821075*I03^2*i6^4*j9*i12*j12*j18 +
   308372*i6^5*j9*i12*j12*j18 + 430842*I03^7*i9*j9*i12*j12*j18 +
   1070081*I03^5*i6*i9*j9*i12*j12*j18 + 4059214*I03^3*i6^2*i9*j9*i12*j12*j18 +
   848154*I03*i6^3*i9*j9*i12*j12*j18 + 51748*I03^4*i9^2*j9*i12*j12*j18 +
   1538901*I03^2*i6*i9^2*j9*i12*j12*j18 + 9561560*i6^2*i9^2*j9*i12*j12*j18 +
   1313995*I03*i9^3*j9*i12*j12*j18 + 1576116*I03^7*j9^2*i12*j12*j18 +
   1035915*I03^5*i6*j9^2*i12*j12*j18 + 3097444*I03^3*i6^2*j9^2*i12*j12*j18 +
   4823960*I03*i6^3*j9^2*i12*j12*j18 + 655182*I03^4*i9*j9^2*i12*j12*j18 +
   486267*I03^2*i6*i9*j9^2*i12*j12*j18 + 10034467*i6^2*i9*j9^2*i12*j12*j18 +
   1967435*I03*i9^2*j9^2*i12*j12*j18 + 2453881*I03^4*j9^3*i12*j12*j18 +
   4651891*I03^2*i6*j9^3*i12*j12*j18 + 92387151*i6^2*j9^3*i12*j12*j18 +
   7572264*I03*i9*j9^3*i12*j12*j18 + 8461914*I03*j9^4*i12*j12*j18 +
   62233*I03^9*i12^2*j12*j18 + 1479018*I03^7*i6*i12^2*j12*j18 +
   942365*I03^5*i6^2*i12^2*j12*j18 + 3855596*I03^3*i6^3*i12^2*j12*j18 +
   10872420*I03*i6^4*i12^2*j12*j18 + 519030*I03^6*i9*i12^2*j12*j18 +
   161234*I03^4*i6*i9*i12^2*j12*j18 + 74806*I03^2*i6^2*i9*i12^2*j12*j18 +
   1204418*i6^3*i9*i12^2*j12*j18 + 334490*I03^3*i9^2*i12^2*j12*j18 +
   649557*I03*i6*i9^2*i12^2*j12*j18 + 3584265*i9^3*i12^2*j12*j18 +
   1564092*I03^6*j9*i12^2*j12*j18 + 644563*I03^4*i6*j9*i12^2*j12*j18 +
   935487*I03^2*i6^2*j9*i12^2*j12*j18 + 29325975*i6^3*j9*i12^2*j12*j18 +
   1421842*I03^3*i9*j9*i12^2*j12*j18 + 4236916*I03*i6*i9*j9*i12^2*j12*j18 +
   11274839*i9^2*j9*i12^2*j12*j18 + 4194333*I03^3*j9^2*i12^2*j12*j18 +
   931232*I03*i6*j9^2*i12^2*j12*j18 + 42255992*i9*j9^2*i12^2*j12*j18 +
   80837055*j9^3*i12^2*j12*j18 + 501581*I03^5*i12^3*j12*j18 +
   916012*I03^3*i6*i12^3*j12*j18 + 7146096*I03*i6^2*i12^3*j12*j18 +
   1017007*I03^2*i9*i12^3*j12*j18 + 538436*i6*i9*i12^3*j12*j18 +
   408485*I03^2*j9*i12^3*j12*j18 + 10319463*i6*j9*i12^3*j12*j18 +
   15500784*I03*i12^4*j12*j18 + 22872752*I03^13*j12^2*j18 +
   27749598*I03^11*i6*j12^2*j18 + 11706546*I03^9*i6^2*j12^2*j18 +
   17866282*I03^7*i6^3*j12^2*j18 + 24596254*I03^5*i6^4*j12^2*j18 +
   23189785*I03^3*i6^5*j12^2*j18 + 12399529*I03*i6^6*j12^2*j18 +
   1639738*I03^10*i9*j12^2*j18 + 2041881*I03^8*i6*i9*j12^2*j18 +
   16219*I03^6*i6^2*i9*j12^2*j18 + 2482136*I03^4*i6^3*i9*j12^2*j18 +
   584230*I03^2*i6^4*i9*j12^2*j18 + 6327592*i6^5*i9*j12^2*j18 +
   1308944*I03^7*i9^2*j12^2*j18 + 935094*I03^5*i6*i9^2*j12^2*j18 +
   1155031*I03^3*i6^2*i9^2*j12^2*j18 + 2805646*I03*i6^3*i9^2*j12^2*j18 +
   459770*I03^4*i9^3*j12^2*j18 + 253181*I03^2*i6*i9^3*j12^2*j18 +
   4553871*i6^2*i9^3*j12^2*j18 + 791611*I03*i9^4*j12^2*j18 +
   40252*I03^10*j9*j12^2*j18 + 554385*I03^8*i6*j9*j12^2*j18 +
   892690*I03^6*i6^2*j9*j12^2*j18 + 415394*I03^4*i6^3*j9*j12^2*j18 +
   14015522*I03^2*i6^4*j9*j12^2*j18 + 41378951*i6^5*j9*j12^2*j18 +
   43769*I03^7*i9*j9*j12^2*j18 + 1061635*I03^5*i6*i9*j9*j12^2*j18 +
   2525673*I03^3*i6^2*i9*j9*j12^2*j18 + 7361037*I03*i6^3*i9*j9*j12^2*j18 +
   447738*I03^4*i9^2*j9*j12^2*j18 + 3710286*I03^2*i6*i9^2*j9*j12^2*j18 +
   4841784*i6^2*i9^2*j9*j12^2*j18 + 1430207*I03*i9^3*j9*j12^2*j18 +
   1114532*I03^7*j9^2*j12^2*j18 + 369385*I03^5*i6*j9^2*j12^2*j18 +
   9510217*I03^3*i6^2*j9^2*j12^2*j18 + 5507286*I03*i6^3*j9^2*j12^2*j18 +
   3199410*I03^4*i9*j9^2*j12^2*j18 + 10678821*I03^2*i6*i9*j9^2*j12^2*j18 +
   32536378*i6^2*i9*j9^2*j12^2*j18 + 4101680*I03*i9^2*j9^2*j12^2*j18 +
   8048957*I03^4*j9^3*j12^2*j18 + 27238401*I03^2*i6*j9^3*j12^2*j18 +
   120012468*i6^2*j9^3*j12^2*j18 + 33615787*I03*i9*j9^3*j12^2*j18 +
   36122802*I03*j9^4*j12^2*j18 + 408025*I03^9*i12*j12^2*j18 +
   352067*I03^7*i6*i12*j12^2*j18 + 200529*I03^5*i6^2*i12*j12^2*j18 +
   1782539*I03^3*i6^3*i12*j12^2*j18 + 6730238*I03*i6^4*i12*j12^2*j18 +
   254778*I03^6*i9*i12*j12^2*j18 + 91273*I03^4*i6*i9*i12*j12^2*j18 +
   763442*I03^2*i6^2*i9*i12*j12^2*j18 + 9637365*i6^3*i9*i12*j12^2*j18 +
   302016*I03^3*i9^2*i12*j12^2*j18 + 958369*I03*i6*i9^2*i12*j12^2*j18 +
   1035007*i9^3*i12*j12^2*j18 + 685928*I03^6*j9*i12*j12^2*j18 +
   949940*I03^4*i6*j9*i12*j12^2*j18 + 957013*I03^2*i6^2*j9*i12*j12^2*j18 +
   33585089*i6^3*j9*i12*j12^2*j18 + 698275*I03^3*i9*j9*i12*j12^2*j18 +
   3204180*I03*i6*i9*j9*i12*j12^2*j18 + 9292535*i9^2*j9*i12*j12^2*j18 +
   38370*I03^3*j9^2*i12*j12^2*j18 + 889528*I03*i6*j9^2*i12*j12^2*j18 +
   20278676*i9*j9^2*i12*j12^2*j18 + 11637717*j9^3*i12*j12^2*j18 +
   1797*I03^5*i12^2*j12^2*j18 + 448510*I03^3*i6*i12^2*j12^2*j18 +
   4654530*I03*i6^2*i12^2*j12^2*j18 + 212771*I03^2*i9*i12^2*j12^2*j18 +
   5049863*i6*i9*i12^2*j12^2*j18 + 437904*I03^2*j9*i12^2*j12^2*j18 +
   15786978*i6*j9*i12^2*j12^2*j18 + 3032303*I03*i12^3*j12^2*j18 +
   41536*I03^9*j12^3*j18 + 427402*I03^7*i6*j12^3*j18 + 1594132*I03^5*i6^2*j12^3*j18
   + 2806219*I03^3*i6^3*j12^3*j18 + 1438821*I03*i6^4*j12^3*j18 +
   204461*I03^6*i9*j12^3*j18 + 235919*I03^4*i6*i9*j12^3*j18 +
   4361566*I03^2*i6^2*i9*j12^3*j18 + 590223*i6^3*i9*j12^3*j18 +
   256414*I03^3*i9^2*j12^3*j18 + 1543210*I03*i6*i9^2*j12^3*j18 +
   1906669*i9^3*j12^3*j18 + 1022729*I03^6*j9*j12^3*j18 +
   1481654*I03^4*i6*j9*j12^3*j18 + 1417314*I03^2*i6^2*j9*j12^3*j18 +
   20938948*i6^3*j9*j12^3*j18 + 1348250*I03^3*i9*j9*j12^3*j18 +
   529171*I03*i6*i9*j9*j12^3*j18 + 11138442*i9^2*j9*j12^3*j18 +
   11592176*I03^3*j9^2*j12^3*j18 + 4179182*I03*i6*j9^2*j12^3*j18 +
   5452645*i9*j9^2*j12^3*j18 + 43474329*j9^3*j12^3*j18 + 296230*I03^5*i12*j12^3*j18
   + 210551*I03^3*i6*i12*j12^3*j18 + 3000580*I03*i6^2*i12*j12^3*j18 +
   205441*I03^2*i9*i12*j12^3*j18 + 12126426*i6*i9*i12*j12^3*j18 +
   2001635*I03^2*j9*i12*j12^3*j18 + 17848071*i6*j9*i12*j12^3*j18 +
   244335*I03*i12^2*j12^3*j18 + 832127*I03^5*j12^4*j18 + 2242000*I03^3*i6*j12^4*j18
   + 13681729*I03*i6^2*j12^4*j18 + 4584304*I03^2*i9*j12^4*j18 +
   9196079*i6*i9*j12^4*j18 + 3698782*I03^2*j9*j12^4*j18 + 773069*i6*j9*j12^4*j18 +
   536885*I03*i12*j12^4*j18 + 5107256*I03*j12^5*j18 + 15663*I03^16*i15*j18 +
   49634*I03^14*i6*i15*j18 + 75809*I03^12*i6^2*i15*j18 + 517898*I03^10*i6^3*i15*j18
   + 614829*I03^8*i6^4*i15*j18 + 1768578*I03^6*i6^5*i15*j18 +
   11858275*I03^4*i6^6*i15*j18 + 21378768*I03^2*i6^7*i15*j18 +
   137364113*i6^8*i15*j18 + 34925*I03^13*i9*i15*j18 + 174618*I03^11*i6*i9*i15*j18 +
   149115*I03^9*i6^2*i9*i15*j18 + 305189*I03^7*i6^3*i9*i15*j18 +
   4279193*I03^5*i6^4*i9*i15*j18 + 1718266*I03^3*i6^5*i9*i15*j18 +
   35114155*I03*i6^6*i9*i15*j18 + 169406*I03^10*i9^2*i15*j18 +
   62803*I03^8*i6*i9^2*i15*j18 + 801880*I03^6*i6^2*i9^2*i15*j18 +
   608576*I03^4*i6^3*i9^2*i15*j18 + 4219798*I03^2*i6^4*i9^2*i15*j18 +
   9734169*i6^5*i9^2*i15*j18 + 78833*I03^7*i9^3*i15*j18 +
   315623*I03^5*i6*i9^3*i15*j18 + 1104339*I03^3*i6^2*i9^3*i15*j18 +
   1837415*I03*i6^3*i9^3*i15*j18 + 76872*I03^4*i9^4*i15*j18 +
   587129*I03^2*i6*i9^4*i15*j18 + 1511555*i6^2*i9^4*i15*j18 +
   282347*I03*i9^5*i15*j18 + 50450*I03^13*j9*i15*j18 + 173028*I03^11*i6*j9*i15*j18
   + 194404*I03^9*i6^2*j9*i15*j18 + 1432392*I03^7*i6^3*j9*i15*j18 +
   3253846*I03^5*i6^4*j9*i15*j18 + 5352234*I03^3*i6^5*j9*i15*j18 +
   8551997*I03*i6^6*j9*i15*j18 + 2650*I03^10*i9*j9*i15*j18 +
   445955*I03^8*i6*i9*j9*i15*j18 + 1303240*I03^6*i6^2*i9*j9*i15*j18 +
   3833839*I03^4*i6^3*i9*j9*i15*j18 + 1386692*I03^2*i6^4*i9*j9*i15*j18 +
   4127544*i6^5*i9*j9*i15*j18 + 171426*I03^7*i9^2*j9*i15*j18 +
   1391435*I03^5*i6*i9^2*j9*i15*j18 + 3866357*I03^3*i6^2*i9^2*j9*i15*j18 +
   3511785*I03*i6^3*i9^2*j9*i15*j18 + 971091*I03^4*i9^3*j9*i15*j18 +
   1961056*I03^2*i6*i9^3*j9*i15*j18 + 13410889*i6^2*i9^3*j9*i15*j18 +
   1105746*I03*i9^4*j9*i15*j18 + 371416*I03^10*j9^2*i15*j18 +
   147525*I03^8*i6*j9^2*i15*j18 + 4052884*I03^6*i6^2*j9^2*i15*j18 +
   1360407*I03^4*i6^3*j9^2*i15*j18 + 10226703*I03^2*i6^4*j9^2*i15*j18 +
   243504567*i6^5*j9^2*i15*j18 + 951602*I03^7*i9*j9^2*i15*j18 +
   4658745*I03^5*i6*i9*j9^2*i15*j18 + 10479316*I03^3*i6^2*i9*j9^2*i15*j18 +
   33905442*I03*i6^3*i9*j9^2*i15*j18 + 4203904*I03^4*i9^2*j9^2*i15*j18 +
   9273592*I03^2*i6*i9^2*j9^2*i15*j18 + 34688791*i6^2*i9^2*j9^2*i15*j18 +
   976880*I03*i9^3*j9^2*i15*j18 + 947956*I03^7*j9^3*i15*j18 +
   11170254*I03^5*i6*j9^3*i15*j18 + 38717427*I03^3*i6^2*j9^3*i15*j18 +
   188790846*I03*i6^3*j9^3*i15*j18 + 648125*I03^4*i9*j9^3*i15*j18 +
   41406194*I03^2*i6*i9*j9^3*i15*j18 + 121965324*i6^2*i9*j9^3*i15*j18 +
   17419461*I03*i9^2*j9^3*i15*j18 + 238013*I03^4*j9^4*i15*j18 +
   37174593*I03^2*i6*j9^4*i15*j18 + 11315997*i6^2*j9^4*i15*j18 +
   38788608*I03*i9*j9^4*i15*j18 + 351331128*I03*j9^5*i15*j18 +
   19568*I03^12*i12*i15*j18 + 173287*I03^10*i6*i12*i15*j18 +
   336136*I03^8*i6^2*i12*i15*j18 + 1544273*I03^6*i6^3*i12*i15*j18 +
   2953302*I03^4*i6^4*i12*i15*j18 + 13630829*I03^2*i6^5*i12*i15*j18 +
   25723975*i6^6*i12*i15*j18 + 27857*I03^9*i9*i12*i15*j18 +
   139749*I03^7*i6*i9*i12*i15*j18 + 715774*I03^5*i6^2*i9*i12*i15*j18 +
   623670*I03^3*i6^3*i9*i12*i15*j18 + 2578029*I03*i6^4*i9*i12*i15*j18 +
   156385*I03^6*i9^2*i12*i15*j18 + 223482*I03^4*i6*i9^2*i12*i15*j18 +
   1533368*I03^2*i6^2*i9^2*i12*i15*j18 + 11405714*i6^3*i9^2*i12*i15*j18 +
   1391259*I03^3*i9^3*i12*i15*j18 + 1070151*I03*i6*i9^3*i12*i15*j18 +
   1821147*i9^4*i12*i15*j18 + 233204*I03^9*j9*i12*i15*j18 +
   384338*I03^7*i6*j9*i12*i15*j18 + 947424*I03^5*i6^2*j9*i12*i15*j18 +
   8321272*I03^3*i6^3*j9*i12*i15*j18 + 21127165*I03*i6^4*j9*i12*i15*j18 +
   23714*I03^6*i9*j9*i12*i15*j18 + 202904*I03^4*i6*i9*j9*i12*i15*j18 +
   14160299*I03^2*i6^2*i9*j9*i12*i15*j18 + 5986266*i6^3*i9*j9*i12*i15*j18 +
   46702*I03^3*i9^2*j9*i12*i15*j18 + 11616391*I03*i6*i9^2*j9*i12*i15*j18 +
   1324635*i9^3*j9*i12*i15*j18 + 1058673*I03^6*j9^2*i12*i15*j18 +
   5902740*I03^4*i6*j9^2*i12*i15*j18 + 18987508*I03^2*i6^2*j9^2*i12*i15*j18 +
   108151983*i6^3*j9^2*i12*i15*j18 + 9767389*I03^3*i9*j9^2*i12*i15*j18 +
   38368748*I03*i6*i9*j9^2*i12*i15*j18 + 14902416*i9^2*j9^2*i12*i15*j18 +
   20376374*I03^3*j9^3*i12*i15*j18 + 94526541*I03*i6*j9^3*i12*i15*j18 +
   126918243*i9*j9^3*i12*i15*j18 + 286023069*j9^4*i12*i15*j18 +
   48269*I03^8*i12^2*i15*j18 + 1376633*I03^6*i6*i12^2*i15*j18 +
   4511972*I03^4*i6^2*i12^2*i15*j18 + 4072262*I03^2*i6^3*i12^2*i15*j18 +
   1750748*i6^4*i12^2*i15*j18 + 145071*I03^5*i9*i12^2*i15*j18 +
   606116*I03^3*i6*i9*i12^2*i15*j18 + 6022420*I03*i6^2*i9*i12^2*i15*j18 +
   4330581*I03^2*i9^2*i12^2*i15*j18 + 9996990*i6*i9^2*i12^2*i15*j18 +
   4123518*I03^5*j9*i12^2*i15*j18 + 9984553*I03^3*i6*j9*i12^2*i15*j18 +
   24494267*I03*i6^2*j9*i12^2*i15*j18 + 3236169*I03^2*i9*j9*i12^2*i15*j18 +
   21940911*i6*i9*j9*i12^2*i15*j18 + 4806435*I03^2*j9^2*i12^2*i15*j18 +
   122730246*i6*j9^2*i12^2*i15*j18 + 3849726*I03^4*i12^3*i15*j18 +
   2470371*I03^2*i6*i12^3*i15*j18 + 4062747*i6^2*i12^3*i15*j18 +
   1744044*I03*i9*i12^3*i15*j18 + 64065192*I03*j9*i12^3*i15*j18 +
   49432284*i12^4*i15*j18 + 2609*I03^12*j12*i15*j18 + 162427*I03^10*i6*j12*i15*j18
   + 433785*I03^8*i6^2*j12*i15*j18 + 447864*I03^6*i6^3*j12*i15*j18 +
   708861*I03^4*i6^4*j12*i15*j18 + 9186423*I03^2*i6^5*j12*i15*j18 +
   9165523*i6^6*j12*i15*j18 + 14269*I03^9*i9*j12*i15*j18 +
   33033*I03^7*i6*i9*j12*i15*j18 + 66681*I03^5*i6^2*i9*j12*i15*j18 +
   353662*I03^3*i6^3*i9*j12*i15*j18 + 7524932*I03*i6^4*i9*j12*i15*j18 +
   13452*I03^6*i9^2*j12*i15*j18 + 47845*I03^4*i6*i9^2*j12*i15*j18 +
   521647*I03^2*i6^2*i9^2*j12*i15*j18 + 6888251*i6^3*i9^2*j12*i15*j18 +
   199967*I03^3*i9^3*j12*i15*j18 + 3957722*I03*i6*i9^3*j12*i15*j18 +
   2407541*i9^4*j12*i15*j18 + 376273*I03^9*j9*j12*i15*j18 +
   725865*I03^7*i6*j9*j12*i15*j18 + 1416497*I03^5*i6^2*j9*j12*i15*j18 +
   2619397*I03^3*i6^3*j9*j12*i15*j18 + 28843444*I03*i6^4*j9*j12*i15*j18 +
   23174*I03^6*i9*j9*j12*i15*j18 + 1487982*I03^4*i6*i9*j9*j12*i15*j18 +
   1769551*I03^2*i6^2*i9*j9*j12*i15*j18 + 23962135*i6^3*i9*j9*j12*i15*j18 +
   596060*I03^3*i9^2*j9*j12*i15*j18 + 12145274*I03*i6*i9^2*j9*j12*i15*j18 +
   4679706*i9^3*j9*j12*i15*j18 + 4394766*I03^6*j9^2*j12*i15*j18 +
   1976407*I03^4*i6*j9^2*j12*i15*j18 + 3324770*I03^2*i6^2*j9^2*j12*i15*j18 +
   121977747*i6^3*j9^2*j12*i15*j18 + 514562*I03^3*i9*j9^2*j12*i15*j18 +
   1886487*I03*i6*i9*j9^2*j12*i15*j18 + 18272994*i9^2*j9^2*j12*i15*j18 +
   8308178*I03^3*j9^3*j12*i15*j18 + 99651609*I03*i6*j9^3*j12*i15*j18 +
   59384790*i9*j9^3*j12*i15*j18 + 292838247*j9^4*j12*i15*j18 +
   74142*I03^8*i12*j12*i15*j18 + 361255*I03^6*i6*i12*j12*i15*j18 +
   1122145*I03^4*i6^2*i12*j12*i15*j18 + 1803427*I03^2*i6^3*i12*j12*i15*j18 +
   27011225*i6^4*i12*j12*i15*j18 + 126808*I03^5*i9*i12*j12*i15*j18 +
   480197*I03^3*i6*i9*i12*j12*i15*j18 + 193768*I03*i6^2*i9*i12*j12*i15*j18 +
   384661*I03^2*i9^2*i12*j12*i15*j18 + 8186538*i6*i9^2*i12*j12*i15*j18 +
   578062*I03^5*j9*i12*j12*i15*j18 + 2254404*I03^3*i6*j9*i12*j12*i15*j18 +
   11695150*I03*i6^2*j9*i12*j12*i15*j18 + 1245314*I03^2*i9*j9*i12*j12*i15*j18 +
   16395745*i6*i9*j9*i12*j12*i15*j18 + 8063458*I03^2*j9^2*i12*j12*i15*j18 +
   104701077*i6*j9^2*i12*j12*i15*j18 + 918272*I03^4*i12^2*j12*i15*j18 +
   2045718*I03^2*i6*i12^2*j12*i15*j18 + 4728727*i6^2*i12^2*j12*i15*j18 +
   3372660*I03*i9*i12^2*j12*i15*j18 + 16792068*I03*j9*i12^2*j12*i15*j18 +
   65529201*i12^3*j12*i15*j18 + 57989*I03^8*j12^2*i15*j18 +
   116523*I03^6*i6*j12^2*i15*j18 + 992433*I03^4*i6^2*j12^2*i15*j18 +
   5414731*I03^2*i6^3*j12^2*i15*j18 + 33651180*i6^4*j12^2*i15*j18 +
   160793*I03^5*i9*j12^2*i15*j18 + 236123*I03^3*i6*i9*j12^2*i15*j18 +
   12734389*I03*i6^2*i9*j12^2*i15*j18 + 186252*I03^2*i9^2*j12^2*i15*j18 +
   8216572*i6*i9^2*j12^2*i15*j18 + 488166*I03^5*j9*j12^2*i15*j18 +
   3019695*I03^3*i6*j9*j12^2*i15*j18 + 461786*I03*i6^2*j9*j12^2*i15*j18 +
   1160129*I03^2*i9*j9*j12^2*i15*j18 + 28355317*i6*i9*j9*j12^2*i15*j18 +
   3519374*I03^2*j9^2*j12^2*i15*j18 + 67654089*i6*j9^2*j12^2*i15*j18 +
   395460*I03^4*i12*j12^2*i15*j18 + 24317*I03^2*i6*i12*j12^2*i15*j18 +
   34399419*i6^2*i12*j12^2*i15*j18 + 987210*I03*i9*i12*j12^2*i15*j18 +
   2406478*I03*j9*i12*j12^2*i15*j18 + 27189945*i12^2*j12^2*i15*j18 +
   942820*I03^4*j12^3*i15*j18 + 1160825*I03^2*i6*j12^3*i15*j18 +
   11544101*i6^2*j12^3*i15*j18 + 10412979*I03*i9*j12^3*i15*j18 +
   34089915*I03*j9*j12^3*i15*j18 + 28771946*i12*j12^3*i15*j18 +
   8754040*j12^4*i15*j18 + 47307*I03^11*i15^2*j18 + 412229*I03^9*i6*i15^2*j18 +
   1340286*I03^7*i6^2*i15^2*j18 + 13329002*I03^5*i6^3*i15^2*j18 +
   11648479*I03^3*i6^4*i15^2*j18 + 21416313*I03*i6^5*i15^2*j18 +
   234520*I03^8*i9*i15^2*j18 + 559771*I03^6*i6*i9*i15^2*j18 +
   484396*I03^4*i6^2*i9*i15^2*j18 + 31476412*I03^2*i6^3*i9*i15^2*j18 +
   108949608*i6^4*i9*i15^2*j18 + 21257*I03^5*i9^2*i15^2*j18 +
   2776488*I03^3*i6*i9^2*i15^2*j18 + 30175579*I03*i6^2*i9^2*i15^2*j18 +
   1107321*I03^2*i9^3*i15^2*j18 + 3236691*i6*i9^3*i15^2*j18 +
   927758*I03^8*j9*i15^2*j18 + 13796900*I03^6*i6*j9*i15^2*j18 +
   12706442*I03^4*i6^2*j9*i15^2*j18 + 13059879*I03^2*i6^3*j9*i15^2*j18 +
   377427843*i6^4*j9*i15^2*j18 + 3807921*I03^5*i9*j9*i15^2*j18 +
   31036123*I03^3*i6*i9*j9*i15^2*j18 + 49035393*I03*i6^2*i9*j9*i15^2*j18 +
   14215353*I03^2*i9^2*j9*i15^2*j18 + 92034477*i6*i9^2*j9*i15^2*j18 +
   2453623*I03^5*j9^2*i15^2*j18 + 110856117*I03^3*i6*j9^2*i15^2*j18 +
   12075075*I03*i6^2*j9^2*i15^2*j18 + 77042814*I03^2*i9*j9^2*i15^2*j18 +
   382965714*i6*i9*j9^2*i15^2*j18 + 66957201*I03^2*j9^3*i15^2*j18 +
   285959565*i6*j9^3*i15^2*j18 + 506397*I03^7*i12*i15^2*j18 +
   14101924*I03^5*i6*i12*i15^2*j18 + 32000140*I03^3*i6^2*i12*i15^2*j18 +
   53616009*I03*i6^3*i12*i15^2*j18 + 926525*I03^4*i9*i12*i15^2*j18 +
   14198729*I03^2*i6*i9*i12*i15^2*j18 + 34206948*i6^2*i9*i12*i15^2*j18 +
   12234453*I03*i9^2*i12*i15^2*j18 + 14724016*I03^4*j9*i12*i15^2*j18 +
   26306412*I03^2*i6*j9*i12*i15^2*j18 + 270507465*i6^2*j9*i12*i15^2*j18 +
   10941069*I03*i9*j9*i12*i15^2*j18 + 365798700*I03*j9^2*i12*i15^2*j18 +
   9366381*I03^3*i12^2*i15^2*j18 + 71568036*I03*i6*i12^2*i15^2*j18 +
   1519245*i9*i12^2*i15^2*j18 + 299319624*j9*i12^2*i15^2*j18 +
   591386*I03^7*j12*i15^2*j18 + 161183*I03^5*i6*j12*i15^2*j18 +
   5586296*I03^3*i6^2*j12*i15^2*j18 + 84856410*I03*i6^3*j12*i15^2*j18 +
   1007469*I03^4*i9*j12*i15^2*j18 + 8338885*I03^2*i6*i9*j12*i15^2*j18 +
   2443890*i6^2*i9*j12*i15^2*j18 + 9421596*I03*i9^2*j12*i15^2*j18 +
   8322728*I03^4*j9*j12*i15^2*j18 + 27262299*I03^2*i6*j9*j12*i15^2*j18 +
   284197680*i6^2*j9*j12*i15^2*j18 + 43387494*I03*i9*j9*j12*i15^2*j18 +
   337344669*I03*j9^2*j12*i15^2*j18 + 11443429*I03^3*i12*j12*i15^2*j18 +
   5212863*I03*i6*i12*j12*i15^2*j18 + 12846396*i9*i12*j12*i15^2*j18 +
   62819523*j9*i12*j12*i15^2*j18 + 12165544*I03^3*j12^2*i15^2*j18 +
   73658382*I03*i6*j12^2*i15^2*j18 + 23055609*i9*j12^2*i15^2*j18 +
   79574832*j9*j12^2*i15^2*j18 + 19320912*I03^6*i15^3*j18 +
   10603638*I03^4*i6*i15^3*j18 + 343341900*I03^2*i6^2*i15^3*j18 +
   109352268*i6^3*i15^3*j18 + 55134198*I03^3*i9*i15^3*j18 +
   27397674*I03*i6*i9*i15^3*j18 + 96638436*i9^2*i15^3*j18 +
   236088882*I03^3*j9*i15^3*j18 + 314563446*I03*i6*j9*i15^3*j18 +
   310679793*i9*j9*i15^3*j18 + 677365659*j9^2*i15^3*j18 +
   91114353*I03^2*i12*i15^3*j18 + 736780698*i6*i12*i15^3*j18 +
   28923579*I03^2*j12*i15^3*j18 + 21735216*i6*j12*i15^3*j18 +
   990596547*I03*i15^4*j18 + 4*I03^16*j15*j18 + 75*I03^14*i6*j15*j18 +
   294*I03^12*i6^2*j15*j18 + 409*I03^10*i6^3*j15*j18 + 11567*I03^8*i6^4*j15*j18 +
   145421*I03^6*i6^5*j15*j18 + 537303*I03^4*i6^6*j15*j18 +
   4132262*I03^2*i6^7*j15*j18 + 10375867*i6^8*j15*j18 + 35*I03^13*i9*j15*j18 +
   509*I03^11*i6*i9*j15*j18 + 531*I03^9*i6^2*i9*j15*j18 +
   4150*I03^7*i6^3*i9*j15*j18 + 40705*I03^5*i6^4*i9*j15*j18 +
   174713*I03^3*i6^5*i9*j15*j18 + 721638*I03*i6^6*i9*j15*j18 +
   98*I03^10*i9^2*j15*j18 + 311*I03^8*i6*i9^2*j15*j18 +
   18035*I03^6*i6^2*i9^2*j15*j18 + 5008*I03^4*i6^3*i9^2*j15*j18 +
   144752*I03^2*i6^4*i9^2*j15*j18 + 807256*i6^5*i9^2*j15*j18 +
   3987*I03^7*i9^3*j15*j18 + 9742*I03^5*i6*i9^3*j15*j18 +
   9187*I03^3*i6^2*i9^3*j15*j18 + 113842*I03*i6^3*i9^3*j15*j18 +
   38706*I03^4*i9^4*j15*j18 + 18945*I03^2*i6*i9^4*j15*j18 +
   213654*i6^2*i9^4*j15*j18 + 171500*I03*i9^5*j15*j18 + 422*I03^13*j9*j15*j18 +
   1666*I03^11*i6*j9*j15*j18 + 1358*I03^9*i6^2*j9*j15*j18 +
   13748*I03^7*i6^3*j9*j15*j18 + 77279*I03^5*i6^4*j9*j15*j18 +
   2869426*I03^3*i6^5*j9*j15*j18 + 7018002*I03*i6^6*j9*j15*j18 +
   1295*I03^10*i9*j9*j15*j18 + 17360*I03^8*i6*i9*j9*j15*j18 +
   21436*I03^6*i6^2*i9*j9*j15*j18 + 107032*I03^4*i6^3*i9*j9*j15*j18 +
   145200*I03^2*i6^4*i9*j9*j15*j18 + 3769637*i6^5*i9*j9*j15*j18 +
   9389*I03^7*i9^2*j9*j15*j18 + 8572*I03^5*i6*i9^2*j9*j15*j18 +
   365878*I03^3*i6^2*i9^2*j9*j15*j18 + 1088897*I03*i6^3*i9^2*j9*j15*j18 +
   25840*I03^4*i9^3*j9*j15*j18 + 380908*I03^2*i6*i9^3*j9*j15*j18 +
   1039419*i6^2*i9^3*j9*j15*j18 + 156120*I03*i9^4*j9*j15*j18 +
   1140*I03^10*j9^2*j15*j18 + 45928*I03^8*i6*j9^2*j15*j18 +
   47134*I03^6*i6^2*j9^2*j15*j18 + 1472480*I03^4*i6^3*j9^2*j15*j18 +
   4956793*I03^2*i6^4*j9^2*j15*j18 + 38490567*i6^5*j9^2*j15*j18 +
   49222*I03^7*i9*j9^2*j15*j18 + 144576*I03^5*i6*i9*j9^2*j15*j18 +
   1554357*I03^3*i6^2*i9*j9^2*j15*j18 + 12561465*I03*i6^3*i9*j9^2*j15*j18 +
   292590*I03^4*i9^2*j9^2*j15*j18 + 1403947*I03^2*i6*i9^2*j9^2*j15*j18 +
   9878965*i6^2*i9^2*j9^2*j15*j18 + 977006*I03*i9^3*j9^2*j15*j18 +
   359053*I03^7*j9^3*j15*j18 + 1050999*I03^5*i6*j9^3*j15*j18 +
   4320774*I03^3*i6^2*j9^3*j15*j18 + 3067200*I03*i6^3*j9^3*j15*j18 +
   770633*I03^4*i9*j9^3*j15*j18 + 13253891*I03^2*i6*i9*j9^3*j15*j18 +
   36375684*i6^2*i9*j9^3*j15*j18 + 11752639*I03*i9^2*j9^3*j15*j18 +
   4687364*I03^4*j9^4*j15*j18 + 40979298*I03^2*i6*j9^4*j15*j18 +
   65398320*i6^2*j9^4*j15*j18 + 6901194*I03*i9*j9^4*j15*j18 +
   22767210*I03*j9^5*j15*j18 + 214*I03^12*i12*j15*j18 + 599*I03^10*i6*i12*j15*j18 +
   5063*I03^8*i6^2*i12*j15*j18 + 56674*I03^6*i6^3*i12*j15*j18 +
   159028*I03^4*i6^4*i12*j15*j18 + 1424002*I03^2*i6^5*i12*j15*j18 +
   10124108*i6^6*i12*j15*j18 + 209*I03^9*i9*i12*j15*j18 +
   1837*I03^7*i6*i9*i12*j15*j18 + 5077*I03^5*i6^2*i9*i12*j15*j18 +
   15656*I03^3*i6^3*i9*i12*j15*j18 + 8587*I03*i6^4*i9*i12*j15*j18 +
   9333*I03^6*i9^2*i12*j15*j18 + 16223*I03^4*i6*i9^2*i12*j15*j18 +
   41243*I03^2*i6^2*i9^2*i12*j15*j18 + 154668*i6^3*i9^2*i12*j15*j18 +
   4153*I03^3*i9^3*i12*j15*j18 + 36526*I03*i6*i9^3*i12*j15*j18 +
   169029*i9^4*i12*j15*j18 + 702*I03^9*j9*i12*j15*j18 +
   25651*I03^7*i6*j9*i12*j15*j18 + 57937*I03^5*i6^2*j9*i12*j15*j18 +
   1441840*I03^3*i6^3*j9*i12*j15*j18 + 9007763*I03*i6^4*j9*i12*j15*j18 +
   9229*I03^6*i9*j9*i12*j15*j18 + 9532*I03^4*i6*i9*j9*i12*j15*j18 +
   53313*I03^2*i6^2*i9*j9*i12*j15*j18 + 1545233*i6^3*i9*j9*i12*j15*j18 +
   5877*I03^3*i9^2*j9*i12*j15*j18 + 5319*I03*i6*i9^2*j9*i12*j15*j18 +
   271155*i9^3*j9*i12*j15*j18 + 28726*I03^6*j9^2*i12*j15*j18 +
   1530394*I03^4*i6*j9^2*i12*j15*j18 + 3959560*I03^2*i6^2*j9^2*i12*j15*j18 +
   40797189*i6^3*j9^2*i12*j15*j18 + 140162*I03^3*i9*j9^2*i12*j15*j18 +
   412882*I03*i6*i9*j9^2*i12*j15*j18 + 1217412*i9^2*j9^2*i12*j15*j18 +
   4132430*I03^3*j9^3*i12*j15*j18 + 33981882*I03*i6*j9^3*i12*j15*j18 +
   11641086*i9*j9^3*i12*j15*j18 + 342612396*j9^4*i12*j15*j18 +
   6322*I03^8*i12^2*j15*j18 + 10331*I03^6*i6*i12^2*j15*j18 +
   37039*I03^4*i6^2*i12^2*j15*j18 + 1111335*I03^2*i6^3*i12^2*j15*j18 +
   1983631*i6^4*i12^2*j15*j18 + 16941*I03^5*i9*i12^2*j15*j18 +
   17492*I03^3*i6*i9*i12^2*j15*j18 + 163393*I03*i6^2*i9*i12^2*j15*j18 +
   15173*I03^2*i9^2*i12^2*j15*j18 + 48345*i6*i9^2*i12^2*j15*j18 +
   78460*I03^5*j9*i12^2*j15*j18 + 319107*I03^3*i6*j9*i12^2*j15*j18 +
   12281321*I03*i6^2*j9*i12^2*j15*j18 + 162744*I03^2*i9*j9*i12^2*j15*j18 +
   62424*i6*i9*j9*i12^2*j15*j18 + 9505907*I03^2*j9^2*i12^2*j15*j18 +
   109804026*i6*j9^2*i12^2*j15*j18 + 139325*I03^4*i12^3*j15*j18 +
   665837*I03^2*i6*i12^3*j15*j18 + 13773039*i6^2*i12^3*j15*j18 +
   407907*I03*i9*i12^3*j15*j18 + 23335074*I03*j9*i12^3*j15*j18 +
   137901339*i12^4*j15*j18 + 9*I03^12*j12*j15*j18 + 237*I03^10*i6*j12*j15*j18 +
   1090*I03^8*i6^2*j12*j15*j18 + 4051*I03^6*i6^3*j12*j15*j18 +
   49451*I03^4*i6^4*j12*j15*j18 + 387441*I03^2*i6^5*j12*j15*j18 +
   3756976*i6^6*j12*j15*j18 + 145*I03^9*i9*j12*j15*j18 + 19*I03^7*i6*i9*j12*j15*j18
   + 1391*I03^5*i6^2*i9*j12*j15*j18 + 32105*I03^3*i6^3*i9*j12*j15*j18 +
   21468*I03*i6^4*i9*j12*j15*j18 + 1744*I03^6*i9^2*j12*j15*j18 +
   2458*I03^4*i6*i9^2*j12*j15*j18 + 40224*I03^2*i6^2*i9^2*j12*j15*j18 +
   44300*i6^3*i9^2*j12*j15*j18 + 6224*I03^3*i9^3*j12*j15*j18 +
   40615*I03*i6*i9^3*j12*j15*j18 + 40073*i9^4*j12*j15*j18 +
   278*I03^9*j9*j12*j15*j18 + 1172*I03^7*i6*j9*j12*j15*j18 +
   29322*I03^5*i6^2*j9*j12*j15*j18 + 349338*I03^3*i6^3*j9*j12*j15*j18 +
   1100734*I03*i6^4*j9*j12*j15*j18 + 5426*I03^6*i9*j9*j12*j15*j18 +
   28062*I03^4*i6*i9*j9*j12*j15*j18 + 9119*I03^2*i6^2*i9*j9*j12*j15*j18 +
   172181*i6^3*i9*j9*j12*j15*j18 + 23265*I03^3*i9^2*j9*j12*j15*j18 +
   3004*I03*i6*i9^2*j9*j12*j15*j18 + 54931*i9^3*j9*j12*j15*j18 +
   35390*I03^6*j9^2*j12*j15*j18 + 122669*I03^4*i6*j9^2*j12*j15*j18 +
   517500*I03^2*i6^2*j9^2*j12*j15*j18 + 4720071*i6^3*j9^2*j12*j15*j18 +
   4396*I03^3*i9*j9^2*j12*j15*j18 + 68532*I03*i6*i9*j9^2*j12*j15*j18 +
   52861*i9^2*j9^2*j12*j15*j18 + 778826*I03^3*j9^3*j12*j15*j18 +
   420582*I03*i6*j9^3*j12*j15*j18 + 672171*i9*j9^3*j12*j15*j18 +
   3412152*j9^4*j12*j15*j18 + 599*I03^8*i12*j12*j15*j18 +
   2809*I03^6*i6*i12*j12*j15*j18 + 2575*I03^4*i6^2*i12*j12*j15*j18 +
   383805*I03^2*i6^3*i12*j12*j15*j18 + 976070*i6^4*i12*j12*j15*j18 +
   4181*I03^5*i9*i12*j12*j15*j18 + 6955*I03^3*i6*i9*i12*j12*j15*j18 +
   23555*I03*i6^2*i9*i12*j12*j15*j18 + 3170*I03^2*i9^2*i12*j12*j15*j18 +
   19654*i6*i9^2*i12*j12*j15*j18 + 7436*I03^5*j9*i12*j12*j15*j18 +
   95167*I03^3*i6*j9*i12*j12*j15*j18 + 68478*I03*i6^2*j9*i12*j12*j15*j18 +
   44688*I03^2*i9*j9*i12*j12*j15*j18 + 232577*i6*i9*j9*i12*j12*j15*j18 +
   2960383*I03^2*j9^2*i12*j12*j15*j18 + 3024768*i6*j9^2*i12*j12*j15*j18 +
   5967*I03^4*i12^2*j12*j15*j18 + 395339*I03^2*i6*i12^2*j12*j15*j18 +
   2375692*i6^2*i12^2*j12*j15*j18 + 27897*I03*i9*i12^2*j12*j15*j18 +
   641542*I03*j9*i12^2*j12*j15*j18 + 34197876*i12^3*j12*j15*j18 +
   94*I03^8*j12^2*j15*j18 + 3287*I03^6*i6*j12^2*j15*j18 +
   6035*I03^4*i6^2*j12^2*j15*j18 + 131477*I03^2*i6^3*j12^2*j15*j18 +
   38767*i6^4*j12^2*j15*j18 + 1909*I03^5*i9*j12^2*j15*j18 +
   16917*I03^3*i6*i9*j12^2*j15*j18 + 15097*I03*i6^2*i9*j12^2*j15*j18 +
   10173*I03^2*i9^2*j12^2*j15*j18 + 1086*i6*i9^2*j12^2*j15*j18 +
   15646*I03^5*j9*j12^2*j15*j18 + 89099*I03^3*i6*j9*j12^2*j15*j18 +
   809220*I03*i6^2*j9*j12^2*j15*j18 + 7087*I03^2*i9*j9*j12^2*j15*j18 +
   125376*i6*i9*j9*j12^2*j15*j18 + 1223523*I03^2*j9^2*j12^2*j15*j18 +
   3533688*i6*j9^2*j12^2*j15*j18 + 11392*I03^4*i12*j12^2*j15*j18 +
   156337*I03^2*i6*i12*j12^2*j15*j18 + 26503*i6^2*i12*j12^2*j15*j18 +
   43065*I03*i9*i12*j12^2*j15*j18 + 954504*I03*j9*i12*j12^2*j15*j18 +
   3079884*i12^2*j12^2*j15*j18 + 460*I03^4*j12^3*j15*j18 +
   107451*I03^2*i6*j12^3*j15*j18 + 700817*i6^2*j12^3*j15*j18 +
   52709*I03*i9*j12^3*j15*j18 + 1054326*I03*j9*j12^3*j15*j18 +
   2488676*i12*j12^3*j15*j18 + 1421743*j12^4*j15*j18 + 531*I03^11*i15*j15*j18 +
   4206*I03^9*i6*i15*j15*j18 + 9785*I03^7*i6^2*i15*j15*j18 +
   173954*I03^5*i6^3*i15*j15*j18 + 1563553*I03^3*i6^4*i15*j15*j18 +
   12626563*I03*i6^5*i15*j15*j18 + 2103*I03^8*i9*i15*j15*j18 +
   5695*I03^6*i6*i9*i15*j15*j18 + 9927*I03^4*i6^2*i9*i15*j15*j18 +
   6127*I03^2*i6^3*i9*i15*j15*j18 + 122729*i6^4*i9*i15*j15*j18 +
   1062*I03^5*i9^2*i15*j15*j18 + 1348*I03^3*i6*i9^2*i15*j15*j18 +
   18745*I03*i6^2*i9^2*i15*j15*j18 + 9882*I03^2*i9^3*i15*j15*j18 +
   1758*i6*i9^3*i15*j15*j18 + 13197*I03^8*j9*i15*j15*j18 +
   23747*I03^6*i6*j9*i15*j15*j18 + 32189*I03^4*i6^2*j9*i15*j15*j18 +
   214608*I03^2*i6^3*j9*i15*j15*j18 + 14248125*i6^4*j9*i15*j15*j18 +
   30454*I03^5*i9*j9*i15*j15*j18 + 15606*I03^3*i6*i9*j9*i15*j15*j18 +
   104227*I03*i6^2*i9*j9*i15*j15*j18 + 45226*I03^2*i9^2*j9*i15*j15*j18 +
   98378*i6*i9^2*j9*i15*j15*j18 + 106559*I03^5*j9^2*i15*j15*j18 +
   4379520*I03^3*i6*j9^2*i15*j15*j18 + 4522248*I03*i6^2*j9^2*i15*j15*j18 +
   23516*I03^2*i9*j9^2*i15*j15*j18 + 60699*i6*i9*j9^2*i15*j15*j18 +
   13270386*I03^2*j9^3*i15*j15*j18 + 5055804*i6*j9^3*i15*j15*j18 +
   34089*I03^7*i12*i15*j15*j18 + 137361*I03^5*i6*i12*i15*j15*j18 +
   499897*I03^3*i6^2*i12*i15*j15*j18 + 13426915*I03*i6^3*i12*i15*j15*j18 +
   6642*I03^4*i9*i12*i15*j15*j18 + 49325*I03^2*i6*i9*i12*i15*j15*j18 +
   55061*i6^2*i9*i12*i15*j15*j18 + 36963*I03*i9^2*i12*i15*j15*j18 +
   371400*I03^4*j9*i12*i15*j15*j18 + 4568061*I03^2*i6*j9*i12*i15*j15*j18 +
   5393583*i6^2*j9*i12*i15*j15*j18 + 45411*I03*i9*j9*i12*i15*j15*j18 +
   7156755*I03*j9^2*i12*i15*j15*j18 + 657357*I03^3*i12^2*i15*j15*j18 +
   7020150*I03*i6*i12^2*i15*j15*j18 + 68328*i9*i12^2*i15*j15*j18 +
   9347391*j9*i12^2*i15*j15*j18 + 1248*I03^7*j12*i15*j15*j18 +
   12244*I03^5*i6*j12*i15*j15*j18 + 18640*I03^3*i6^2*j12*i15*j15*j18 +
   3543351*I03*i6^3*j12*i15*j15*j18 + 18341*I03^4*i9*j12*i15*j15*j18 +
   1905*I03^2*i6*i9*j12*i15*j15*j18 + 8457*i6^2*i9*j12*i15*j15*j18 +
   6584*I03*i9^2*j12*i15*j15*j18 + 21612*I03^4*j9*j12*i15*j15*j18 +
   2765708*I03^2*i6*j9*j12*i15*j15*j18 + 2635434*i6^2*j9*j12*i15*j15*j18 +
   7980*I03*i9*j9*j12*i15*j15*j18 + 1575882*I03*j9^2*j12*i15*j15*j18 +
   60960*I03^3*i12*j12*i15*j15*j18 + 709710*I03*i6*i12*j12*i15*j15*j18 +
   23721*i9*i12*j12*i15*j15*j18 + 34317*j9*i12*j12*i15*j15*j18 +
   56644*I03^3*j12^2*i15*j15*j18 + 867506*I03*i6*j12^2*i15*j15*j18 +
   3712*i9*j12^2*i15*j15*j18 + 2872116*j9*j12^2*i15*j15*j18 +
   474717*I03^6*i15^2*j15*j18 + 2650056*I03^4*i6*i15^2*j15*j18 +
   9164202*I03^2*i6^2*i15^2*j15*j18 + 66922929*i6^3*i15^2*j15*j18 +
   172374*I03^3*i9*i15^2*j15*j18 + 222315*I03*i6*i9*i15^2*j15*j18 +
   147921*i9^2*i15^2*j15*j18 + 2454207*I03^3*j9*i15^2*j15*j18 +
   10744803*I03*i6*j9*i15^2*j15*j18 + 1972566*i9*j9*i15^2*j15*j18 +
   6231249*j9^2*i15^2*j15*j18 + 151422*I03^2*i12*i15^2*j15*j18 +
   69254028*i6*i12*i15^2*j15*j18 + 4048170*I03^2*j12*i15^2*j15*j18 +
   21843432*i6*j12*i15^2*j15*j18 + 127780254*I03*i15^3*j15*j18 +
   42*I03^11*j15^2*j18 + 377*I03^9*i6*j15^2*j18 + 1347*I03^7*i6^2*j15^2*j18 +
   5787*I03^5*i6^3*j15^2*j18 + 16472*I03^3*i6^4*j15^2*j18 +
   135507*I03*i6^5*j15^2*j18 + 46*I03^8*i9*j15^2*j18 + 92*I03^6*i6*i9*j15^2*j18 +
   2041*I03^4*i6^2*i9*j15^2*j18 + 3285*I03^2*i6^3*i9*j15^2*j18 +
   12840*i6^4*i9*j15^2*j18 + 361*I03^5*i9^2*j15^2*j18 + 713*I03^3*i6*i9^2*j15^2*j18
   + 6439*I03*i6^2*i9^2*j15^2*j18 + 1761*I03^2*i9^3*j15^2*j18 +
   4869*i6*i9^3*j15^2*j18 + 395*I03^8*j9*j15^2*j18 + 4601*I03^6*i6*j9*j15^2*j18 +
   42545*I03^4*i6^2*j9*j15^2*j18 + 362477*I03^2*i6^3*j9*j15^2*j18 +
   199293*i6^4*j9*j15^2*j18 + 700*I03^5*i9*j9*j15^2*j18 +
   5624*I03^3*i6*i9*j9*j15^2*j18 + 40477*I03*i6^2*i9*j9*j15^2*j18 +
   804*I03^2*i9^2*j9*j15^2*j18 + 9912*i6*i9^2*j9*j15^2*j18 +
   42133*I03^5*j9^2*j15^2*j18 + 220226*I03^3*i6*j9^2*j15^2*j18 +
   1161009*I03*i6^2*j9^2*j15^2*j18 + 43527*I03^2*i9*j9^2*j15^2*j18 +
   83127*i6*i9*j9^2*j15^2*j18 + 301167*I03^2*j9^3*j15^2*j18 +
   3139884*i6*j9^3*j15^2*j18 + 5901*I03^7*i12*j15^2*j18 +
   5605*I03^5*i6*i12*j15^2*j18 + 66412*I03^3*i6^2*i12*j15^2*j18 +
   286317*I03*i6^3*i12*j15^2*j18 + 542*I03^4*i9*i12*j15^2*j18 +
   3227*I03^2*i6*i9*i12*j15^2*j18 + 34755*i6^2*i9*i12*j15^2*j18 +
   3504*I03*i9^2*i12*j15^2*j18 + 32353*I03^4*j9*i12*j15^2*j18 +
   166488*I03^2*i6*j9*i12*j15^2*j18 + 3749658*i6^2*j9*i12*j15^2*j18 +
   92682*I03*i9*j9*i12*j15^2*j18 + 207438*I03*j9^2*i12*j15^2*j18 +
   22977*I03^3*i12^2*j15^2*j18 + 11756307*I03*i6*i12^2*j15^2*j18 +
   46530*i9*i12^2*j15^2*j18 + 381852*j9*i12^2*j15^2*j18 + 317*I03^7*j12*j15^2*j18 +
   1756*I03^5*i6*j12*j15^2*j18 + 13403*I03^3*i6^2*j12*j15^2*j18 +
   25146*I03*i6^3*j12*j15^2*j18 + 32*I03^4*i9*j12*j15^2*j18 +
   1757*I03^2*i6*i9*j12*j15^2*j18 + 12705*i6^2*i9*j12*j15^2*j18 +
   147*I03*i9^2*j12*j15^2*j18 + 16510*I03^4*j9*j12*j15^2*j18 +
   35966*I03^2*i6*j9*j12*j15^2*j18 + 59592*i6^2*j9*j12*j15^2*j18 +
   5943*I03*i9*j9*j12*j15^2*j18 + 129*I03*j9^2*j12*j15^2*j18 +
   17086*I03^3*i12*j12*j15^2*j18 + 43104*I03*i6*i12*j12*j15^2*j18 +
   3603*i9*i12*j12*j15^2*j18 + 13323*j9*i12*j12*j15^2*j18 +
   5835*I03^3*j12^2*j15^2*j18 + 9858*I03*i6*j12^2*j15^2*j18 +
   11691*i9*j12^2*j15^2*j18 + 1386*j9*j12^2*j15^2*j18 + 2337*I03^6*i15*j15^2*j18 +
   508188*I03^4*i6*i15*j15^2*j18 + 527016*I03^2*i6^2*i15*j15^2*j18 +
   2386071*i6^3*i15*j15^2*j18 + 15069*I03^3*i9*i15*j15^2*j18 +
   167373*I03*i6*i9*i15*j15^2*j18 + 14190*i9^2*i15*j15^2*j18 +
   75687*I03^3*j9*i15*j15^2*j18 + 737409*I03*i6*j9*i15*j15^2*j18 +
   119700*i9*j9*i15*j15^2*j18 + 91854*j9^2*i15*j15^2*j18 +
   579483*I03^2*i12*i15*j15^2*j18 + 41922171*i6*i12*i15*j15^2*j18 +
   36927*I03^2*j12*i15*j15^2*j18 + 146259*i6*j12*i15*j15^2*j18 +
   52920405*I03*i15^2*j15^2*j18 + 13425*I03^6*j15^3*j18 + 107496*I03^4*i6*j15^3*j18
   + 268251*I03^2*i6^2*j15^3*j18 + 2816676*i6^3*j15^3*j18 +
   14196*I03^3*i9*j15^3*j18 + 63891*I03*i6*i9*j15^3*j18 + 18747*i9^2*j15^3*j18 +
   236331*I03^3*j9*j15^3*j18 + 1175232*I03*i6*j9*j15^3*j18 + 344988*i9*j9*j15^3*j18
   + 1651995*j9^2*j15^3*j18 + 2406813*I03^2*i12*j15^3*j18 +
   4764465*i6*i12*j15^3*j18 + 49116*I03^2*j12*j15^3*j18 + 51993*i6*j12*j15^3*j18 +
   2173302*I03*i15*j15^3*j18 + 2223117*I03*j15^4*j18 + 78*I03^15*i18*j18 +
   52*I03^13*i6*i18*j18 + 15*I03^11*i6^2*i18*j18 + 539*I03^9*i6^3*i18*j18 +
   4688*I03^7*i6^4*i18*j18 + 12652*I03^5*i6^5*i18*j18 + 115378*I03^3*i6^6*i18*j18 +
   463173*I03*i6^7*i18*j18 + 43*I03^12*i9*i18*j18 + 69*I03^10*i6*i9*i18*j18 +
   126*I03^8*i6^2*i9*i18*j18 + 4048*I03^6*i6^3*i9*i18*j18 +
   7936*I03^4*i6^4*i9*i18*j18 + 140467*I03^2*i6^5*i9*i18*j18 +
   1461904*i6^6*i9*i18*j18 + 224*I03^9*i9^2*i18*j18 + 1695*I03^7*i6*i9^2*i18*j18 +
   6326*I03^5*i6^2*i9^2*i18*j18 + 7413*I03^3*i6^3*i9^2*i18*j18 +
   9903*I03*i6^4*i9^2*i18*j18 + 1428*I03^6*i9^3*i18*j18 +
   3413*I03^4*i6*i9^3*i18*j18 + 15251*I03^2*i6^2*i9^3*i18*j18 +
   263635*i6^3*i9^3*i18*j18 + 431*I03^3*i9^4*i18*j18 + 52820*I03*i6*i9^4*i18*j18 +
   404259*i9^5*i18*j18 + 59*I03^12*j9*i18*j18 + 240*I03^10*i6*j9*i18*j18 +
   331*I03^8*i6^2*j9*i18*j18 + 17522*I03^6*i6^3*j9*i18*j18 +
   141445*I03^4*i6^4*j9*i18*j18 + 1242019*I03^2*i6^5*j9*i18*j18 +
   997436*i6^6*j9*i18*j18 + 75*I03^9*i9*j9*i18*j18 + 3072*I03^7*i6*i9*j9*i18*j18 +
   9585*I03^5*i6^2*i9*j9*i18*j18 + 121404*I03^3*i6^3*i9*j9*i18*j18 +
   86591*I03*i6^4*i9*j9*i18*j18 + 3486*I03^6*i9^2*j9*i18*j18 +
   15592*I03^4*i6*i9^2*j9*i18*j18 + 123398*I03^2*i6^2*i9^2*j9*i18*j18 +
   73132*i6^3*i9^2*j9*i18*j18 + 162258*I03^3*i9^3*j9*i18*j18 +
   443405*I03*i6*i9^3*j9*i18*j18 + 369300*i9^4*j9*i18*j18 + 192*I03^9*j9^2*i18*j18
   + 696*I03^7*i6*j9^2*i18*j18 + 71478*I03^5*i6^2*j9^2*i18*j18 +
   1204272*I03^3*i6^3*j9^2*i18*j18 + 11862407*I03*i6^4*j9^2*i18*j18 +
   7697*I03^6*i9*j9^2*i18*j18 + 148830*I03^4*i6*i9*j9^2*i18*j18 +
   49751*I03^2*i6^2*i9*j9^2*i18*j18 + 2961587*i6^3*i9*j9^2*i18*j18 +
   223541*I03^3*i9^2*j9^2*i18*j18 + 1066856*I03*i6*i9^2*j9^2*i18*j18 +
   1142310*i9^3*j9^2*i18*j18 + 157062*I03^6*j9^3*i18*j18 +
   881960*I03^4*i6*j9^3*i18*j18 + 545681*I03^2*i6^2*j9^3*i18*j18 +
   24422436*i6^3*j9^3*i18*j18 + 900581*I03^3*i9*j9^3*i18*j18 +
   7852782*I03*i6*i9*j9^3*i18*j18 + 11779773*i9^2*j9^3*i18*j18 +
   4450785*I03^3*j9^4*i18*j18 + 13128840*I03*i6*j9^4*i18*j18 +
   717615*i9*j9^4*i18*j18 + 21581721*j9^5*i18*j18 + 18*I03^11*i12*i18*j18 +
   193*I03^9*i6*i12*i18*j18 + 1552*I03^7*i6^2*i12*i18*j18 +
   3307*I03^5*i6^3*i12*i18*j18 + 32819*I03^3*i6^4*i12*i18*j18 +
   724570*I03*i6^5*i12*i18*j18 + 35*I03^8*i9*i12*i18*j18 +
   932*I03^6*i6*i9*i12*i18*j18 + 3410*I03^4*i6^2*i9*i12*i18*j18 +
   43546*I03^2*i6^3*i9*i12*i18*j18 + 65067*i6^4*i9*i12*i18*j18 +
   491*I03^5*i9^2*i12*i18*j18 + 4782*I03^3*i6*i9^2*i12*i18*j18 +
   11896*I03*i6^2*i9^2*i12*i18*j18 + 150716*I03^2*i9^3*i12*i18*j18 +
   101874*i6*i9^3*i12*i18*j18 + 1592*I03^8*j9*i12*i18*j18 +
   6336*I03^6*i6*j9*i12*i18*j18 + 45433*I03^4*i6^2*j9*i12*i18*j18 +
   283845*I03^2*i6^3*j9*i12*i18*j18 + 4524910*i6^4*j9*i12*i18*j18 +
   5052*I03^5*i9*j9*i12*i18*j18 + 7975*I03^3*i6*i9*j9*i12*i18*j18 +
   283406*I03*i6^2*i9*j9*i12*i18*j18 + 111121*I03^2*i9^2*j9*i12*i18*j18 +
   328115*i6*i9^2*j9*i12*i18*j18 + 27499*I03^5*j9^2*i12*i18*j18 +
   258880*I03^3*i6*j9^2*i12*i18*j18 + 3688010*I03*i6^2*j9^2*i12*i18*j18 +
   154560*I03^2*i9*j9^2*i12*i18*j18 + 4206896*i6*i9*j9^2*i12*i18*j18 +
   3077582*I03^2*j9^3*i12*i18*j18 + 3177522*i6*j9^3*i12*i18*j18 +
   2560*I03^7*i12^2*i18*j18 + 6413*I03^5*i6*i12^2*i18*j18 +
   52099*I03^3*i6^2*i12^2*i18*j18 + 252646*I03*i6^3*i12^2*i18*j18 +
   634*I03^4*i9*i12^2*i18*j18 + 47910*I03^2*i6*i9*i12^2*i18*j18 +
   269126*i6^2*i9*i12^2*i18*j18 + 1188*I03*i9^2*i12^2*i18*j18 +
   54633*I03^4*j9*i12^2*i18*j18 + 315347*I03^2*i6*j9*i12^2*i18*j18 +
   4543592*i6^2*j9*i12^2*i18*j18 + 75192*I03*i9*j9*i12^2*i18*j18 +
   37874829*I03*j9^2*i12^2*i18*j18 + 58179*I03^3*i12^3*i18*j18 +
   1505763*I03*i6*i12^3*i18*j18 + 52452*i9*i12^3*i18*j18 +
   11490714*j9*i12^3*i18*j18 + 7*I03^11*j12*i18*j18 + 14*I03^9*i6*j12*i18*j18 +
   437*I03^7*i6^2*j12*i18*j18 + 3338*I03^5*i6^3*j12*i18*j18 +
   20457*I03^3*i6^4*j12*i18*j18 + 149213*I03*i6^5*j12*i18*j18 +
   37*I03^8*i9*j12*i18*j18 + 418*I03^6*i6*i9*j12*i18*j18 +
   3018*I03^4*i6^2*i9*j12*i18*j18 + 33780*I03^2*i6^3*i9*j12*i18*j18 +
   111038*i6^4*i9*j12*i18*j18 + 533*I03^5*i9^2*j12*i18*j18 +
   3675*I03^3*i6*i9^2*j12*i18*j18 + 21299*I03*i6^2*i9^2*j12*i18*j18 +
   16704*I03^2*i9^3*j12*i18*j18 + 148041*i6*i9^3*j12*i18*j18 +
   248*I03^8*j9*j12*i18*j18 + 246*I03^6*i6*j9*j12*i18*j18 +
   13659*I03^4*i6^2*j9*j12*i18*j18 + 151338*I03^2*i6^3*j9*j12*i18*j18 +
   1554786*i6^4*j9*j12*i18*j18 + 1554*I03^5*i9*j9*j12*i18*j18 +
   3119*I03^3*i6*i9*j9*j12*i18*j18 + 50930*I03*i6^2*i9*j9*j12*i18*j18 +
   152589*I03^2*i9^2*j9*j12*i18*j18 + 23383*i6*i9^2*j9*j12*i18*j18 +
   6857*I03^5*j9^2*j12*i18*j18 + 167879*I03^3*i6*j9^2*j12*i18*j18 +
   1336386*I03*i6^2*j9^2*j12*i18*j18 + 241513*I03^2*i9*j9^2*j12*i18*j18 +
   2183007*i6*i9*j9^2*j12*i18*j18 + 1046397*I03^2*j9^3*j12*i18*j18 +
   10349001*i6*j9^3*j12*i18*j18 + 207*I03^7*i12*j12*i18*j18 +
   524*I03^5*i6*i12*j12*i18*j18 + 2328*I03^3*i6^2*i12*j12*i18*j18 +
   48498*I03*i6^3*i12*j12*i18*j18 + 5930*I03^4*i9*i12*j12*i18*j18 +
   47960*I03^2*i6*i9*i12*j12*i18*j18 + 45713*i6^2*i9*i12*j12*i18*j18 +
   44248*I03*i9^2*i12*j12*i18*j18 + 7851*I03^4*j9*i12*j12*i18*j18 +
   411944*I03^2*i6*j9*i12*j12*i18*j18 + 8976*i6^2*j9*i12*j12*i18*j18 +
   512725*I03*i9*j9*i12*j12*i18*j18 + 3692349*I03*j9^2*i12*j12*i18*j18 +
   46779*I03^3*i12^2*j12*i18*j18 + 193848*I03*i6*i12^2*j12*i18*j18 +
   434889*i9*i12^2*j12*i18*j18 + 3913638*j9*i12^2*j12*i18*j18 +
   57*I03^7*j12^2*i18*j18 + 920*I03^5*i6*j12^2*i18*j18 +
   15491*I03^3*i6^2*j12^2*i18*j18 + 34914*I03*i6^3*j12^2*i18*j18 +
   310*I03^4*i9*j12^2*i18*j18 + 41861*I03^2*i6*i9*j12^2*i18*j18 +
   57405*i6^2*i9*j12^2*i18*j18 + 78822*I03*i9^2*j12^2*i18*j18 +
   19143*I03^4*j9*j12^2*i18*j18 + 101471*I03^2*i6*j9*j12^2*i18*j18 +
   191362*i6^2*j9*j12^2*i18*j18 + 466101*I03*i9*j9*j12^2*i18*j18 +
   1702335*I03*j9^2*j12^2*i18*j18 + 3387*I03^3*i12*j12^2*i18*j18 +
   57776*I03*i6*i12*j12^2*i18*j18 + 36506*i9*i12*j12^2*i18*j18 +
   262087*j9*i12*j12^2*i18*j18 + 4869*I03^3*j12^3*i18*j18 +
   107530*I03*i6*j12^3*i18*j18 + 120834*i9*j12^3*i18*j18 + 166965*j9*j12^3*i18*j18
   + 51*I03^10*i15*i18*j18 + 474*I03^8*i6*i15*i18*j18 + 1508*I03^6*i6^2*i15*i18*j18
   + 37502*I03^4*i6^3*i15*i18*j18 + 441717*I03^2*i6^4*i15*i18*j18 +
   4247328*i6^5*i15*i18*j18 + 225*I03^7*i9*i15*i18*j18 +
   3939*I03^5*i6*i9*i15*i18*j18 + 32691*I03^3*i6^2*i9*i15*i18*j18 +
   40176*I03*i6^3*i9*i15*i18*j18 + 3745*I03^4*i9^2*i15*i18*j18 +
   45100*I03^2*i6*i9^2*i15*i18*j18 + 33345*i6^2*i9^2*i15*i18*j18 +
   148857*I03*i9^3*i15*i18*j18 + 10824*I03^7*j9*i15*i18*j18 +
   5388*I03^5*i6*j9*i15*i18*j18 + 437974*I03^3*i6^2*j9*i15*i18*j18 +
   4043787*I03*i6^3*j9*i15*i18*j18 + 12160*I03^4*i9*j9*i15*i18*j18 +
   177665*I03^2*i6*i9*j9*i15*i18*j18 + 1466673*i6^2*i9*j9*i15*i18*j18 +
   81609*I03*i9^2*j9*i15*i18*j18 + 489706*I03^4*j9^2*i15*i18*j18 +
   837447*I03^2*i6*j9^2*i15*i18*j18 + 23870979*i6^2*j9^2*i15*i18*j18 +
   3665112*I03*i9*j9^2*i15*i18*j18 + 41624487*I03*j9^3*i15*i18*j18 +
   18387*I03^6*i12*i15*i18*j18 + 25775*I03^4*i6*i12*i15*i18*j18 +
   263342*I03^2*i6^2*i12*i15*i18*j18 + 2788662*i6^3*i12*i15*i18*j18 +
   5545*I03^3*i9*i12*i15*i18*j18 + 10249*I03*i6*i9*i12*i15*i18*j18 +
   56640*i9^2*i12*i15*i18*j18 + 464297*I03^3*j9*i12*i15*i18*j18 +
   3545766*I03*i6*j9*i12*i15*i18*j18 + 78273*i9*j9*i12*i15*i18*j18 +
   81882900*j9^2*i12*i15*i18*j18 + 610686*I03^2*i12^2*i15*i18*j18 +
   187695*i6*i12^2*i15*i18*j18 + 4974*I03^6*j12*i15*i18*j18 +
   8776*I03^4*i6*j12*i15*i18*j18 + 162941*I03^2*i6^2*j12*i15*i18*j18 +
   1513407*i6^3*j12*i15*i18*j18 + 12081*I03^3*i9*j12*i15*i18*j18 +
   150793*I03*i6*i9*j12*i15*i18*j18 + 9948*i9^2*j12*i15*i18*j18 +
   351318*I03^3*j9*j12*i15*i18*j18 + 647463*I03*i6*j9*j12*i15*i18*j18 +
   481827*i9*j9*j12*i15*i18*j18 + 4363497*j9^2*j12*i15*i18*j18 +
   129914*I03^2*i12*j12*i15*i18*j18 + 208533*i6*i12*j12*i15*i18*j18 +
   91013*I03^2*j12^2*i15*i18*j18 + 1535193*i6*j12^2*i15*i18*j18 +
   9693*I03^5*i15^2*i18*j18 + 257328*I03^3*i6*i15^2*i18*j18 +
   1016379*I03*i6^2*i15^2*i18*j18 + 11403*I03^2*i9*i15^2*i18*j18 +
   1402776*i6*i9*i15^2*i18*j18 + 1966842*I03^2*j9*i15^2*i18*j18 +
   16357194*i6*j9*i15^2*i18*j18 + 3905973*I03*i12*i15^2*i18*j18 +
   337221*I03*j12*i15^2*i18*j18 + 108853551*i15^3*i18*j18 + 30*I03^10*j15*i18*j18 +
   464*I03^8*i6*j15*i18*j18 + 523*I03^6*i6^2*j15*i18*j18 +
   49*I03^4*i6^3*j15*i18*j18 + 52991*I03^2*i6^4*j15*i18*j18 +
   682233*i6^5*j15*i18*j18 + 16*I03^7*i9*j15*i18*j18 + 615*I03^5*i6*i9*j15*i18*j18
   + 4140*I03^3*i6^2*i9*j15*i18*j18 + 36430*I03*i6^3*i9*j15*i18*j18 +
   569*I03^4*i9^2*j15*i18*j18 + 479*I03^2*i6*i9^2*j15*i18*j18 +
   1998*i6^2*i9^2*j15*i18*j18 + 1998*I03*i9^3*j15*i18*j18 +
   857*I03^7*j9*j15*i18*j18 + 2535*I03^5*i6*j9*j15*i18*j18 +
   42438*I03^3*i6^2*j9*j15*i18*j18 + 207009*I03*i6^3*j9*j15*i18*j18 +
   2064*I03^4*i9*j9*j15*i18*j18 + 16835*I03^2*i6*i9*j9*j15*i18*j18 +
   157410*i6^2*i9*j9*j15*i18*j18 + 2106*I03*i9^2*j9*j15*i18*j18 +
   87124*I03^4*j9^2*j15*i18*j18 + 116841*I03^2*i6*j9^2*j15*i18*j18 +
   2723391*i6^2*j9^2*j15*i18*j18 + 86982*I03*i9*j9^2*j15*i18*j18 +
   42620787*I03*j9^3*j15*i18*j18 + 4560*I03^6*i12*j15*i18*j18 +
   12002*I03^4*i6*i12*j15*i18*j18 + 64211*I03^2*i6^2*i12*j15*i18*j18 +
   375651*i6^3*i12*j15*i18*j18 + 1660*I03^3*i9*i12*j15*i18*j18 +
   10426*I03*i6*i9*i12*j15*i18*j18 + 642*i9^2*i12*j15*i18*j18 +
   115097*I03^3*j9*i12*j15*i18*j18 + 2372400*I03*i6*j9*i12*j15*i18*j18 +
   16149*i9*j9*i12*j15*i18*j18 + 6071688*j9^2*i12*j15*i18*j18 +
   552012*I03^2*i12^2*j15*i18*j18 + 1841277*i6*i12^2*j15*i18*j18 +
   14*I03^6*j12*j15*i18*j18 + 2057*I03^4*i6*j12*j15*i18*j18 +
   4943*I03^2*i6^2*j12*j15*i18*j18 + 2142*i6^3*j12*j15*i18*j18 +
   1165*I03^3*i9*j12*j15*i18*j18 + 6423*I03*i6*i9*j12*j15*i18*j18 +
   14139*i9^2*j12*j15*i18*j18 + 6289*I03^3*j9*j12*j15*i18*j18 +
   55800*I03*i6*j9*j12*j15*i18*j18 + 30564*i9*j9*j12*j15*i18*j18 +
   373833*j9^2*j12*j15*i18*j18 + 16637*I03^2*i12*j12*j15*i18*j18 +
   156204*i6*i12*j12*j15*i18*j18 + 5874*I03^2*j12^2*j15*i18*j18 +
   6009*i6*j12^2*j15*i18*j18 + 6330*I03^5*i15*j15*i18*j18 +
   44652*I03^3*i6*i15*j15*i18*j18 + 174900*I03*i6^2*i15*j15*i18*j18 +
   44763*I03^2*i9*i15*j15*i18*j18 + 582*i6*i9*i15*j15*i18*j18 +
   340296*I03^2*j9*i15*j15*i18*j18 + 8584749*i6*j9*i15*j15*i18*j18 +
   57225*I03*i12*i15*j15*i18*j18 + 16824*I03*j12*i15*j15*i18*j18 +
   1089450*i15^2*j15*i18*j18 + 4131*I03^5*j15^2*i18*j18 +
   55521*I03^3*i6*j15^2*i18*j18 + 42654*I03*i6^2*j15^2*i18*j18 +
   375*I03^2*i9*j15^2*i18*j18 + 55863*i6*i9*j15^2*i18*j18 +
   395502*I03^2*j9*j15^2*i18*j18 + 3532806*i6*j9*j15^2*i18*j18 +
   433965*I03*i12*j15^2*i18*j18 + 9873*I03*j12*j15^2*i18*j18 +
   8016759*i15*j15^2*i18*j18 + 1080540*j15^3*i18*j18 + 15*I03^9*i18^2*j18 +
   1606*I03^7*i6*i18^2*j18 + 10805*I03^5*i6^2*i18^2*j18 +
   12904*I03^3*i6^3*i18^2*j18 + 66651*I03*i6^4*i18^2*j18 + 1007*I03^6*i9*i18^2*j18
   + 18865*I03^4*i6*i9*i18^2*j18 + 91712*I03^2*i6^2*i9*i18^2*j18 +
   203529*i6^3*i9*i18^2*j18 + 14157*I03^3*i9^2*i18^2*j18 +
   51114*I03*i6*i9^2*i18^2*j18 + 291348*i9^3*i18^2*j18 + 14677*I03^6*j9*i18^2*j18 +
   31702*I03^4*i6*j9*i18^2*j18 + 20412*I03^2*i6^2*j9*i18^2*j18 +
   1480893*i6^3*j9*i18^2*j18 + 38148*I03^3*i9*j9*i18^2*j18 +
   724389*I03*i6*i9*j9*i18^2*j18 + 1096605*i9^2*j9*i18^2*j18 +
   253569*I03^3*j9^2*i18^2*j18 + 215955*I03*i6*j9^2*i18^2*j18 +
   3847302*i9*j9^2*i18^2*j18 + 4749057*j9^3*i18^2*j18 + 5316*I03^5*i12*i18^2*j18 +
   9474*I03^3*i6*i12*i18^2*j18 + 72474*I03*i6^2*i12*i18^2*j18 +
   119298*I03^2*i9*i12*i18^2*j18 + 383073*i6*i9*i12*i18^2*j18 +
   258192*I03^2*j9*i12*i18^2*j18 + 8502270*i6*j9*i12*i18^2*j18 +
   3885813*I03*i12^2*i18^2*j18 + 940*I03^5*j12*i18^2*j18 +
   9472*I03^3*i6*j12*i18^2*j18 + 24048*I03*i6^2*j12*i18^2*j18 +
   24702*I03^2*i9*j12*i18^2*j18 + 313950*i6*i9*j12*i18^2*j18 +
   308034*I03^2*j9*j12*i18^2*j18 + 110403*i6*j9*j12*i18^2*j18 +
   482766*I03*i12*j12*i18^2*j18 + 18114*I03*j12^2*i18^2*j18 +
   12609*I03^4*i15*i18^2*j18 + 195354*I03^2*i6*i15*i18^2*j18 +
   2774187*i6^2*i15*i18^2*j18 + 171018*I03*i9*i15*i18^2*j18 +
   2812599*I03*j9*i15*i18^2*j18 + 13489272*i12*i15*i18^2*j18 +
   162612*j12*i15*i18^2*j18 + 11526*I03^4*j15*i18^2*j18 +
   56238*I03^2*i6*j15*i18^2*j18 + 4084974*i6^2*j15*i18^2*j18 +
   12753*I03*i9*j15*i18^2*j18 + 4707081*I03*j9*j15*i18^2*j18 +
   4176603*i12*j15*i18^2*j18 + 123417*j12*j15*i18^2*j18 + 12042*I03^3*i18^3*j18 +
   1269801*I03*i6*i18^3*j18 + 1301940*i9*i18^3*j18 + 1070226*j9*i18^3*j18 +
   28*I03^15*j18^2 + 24*I03^13*i6*j18^2 + 17*I03^11*i6^2*j18^2 +
   161*I03^9*i6^3*j18^2 + 372*I03^7*i6^4*j18^2 + 5947*I03^5*i6^5*j18^2 +
   25284*I03^3*i6^6*j18^2 + 131610*I03*i6^7*j18^2 + 5*I03^12*i9*j18^2 +
   51*I03^10*i6*i9*j18^2 + 233*I03^8*i6^2*i9*j18^2 + 383*I03^6*i6^3*i9*j18^2 +
   2161*I03^4*i6^4*i9*j18^2 + 15170*I03^2*i6^5*i9*j18^2 + 39792*i6^6*i9*j18^2 +
   69*I03^9*i9^2*j18^2 + 89*I03^7*i6*i9^2*j18^2 + 512*I03^5*i6^2*i9^2*j18^2 +
   3341*I03^3*i6^3*i9^2*j18^2 + 2379*I03*i6^4*i9^2*j18^2 + 588*I03^6*i9^3*j18^2 +
   2515*I03^4*i6*i9^3*j18^2 + 2858*I03^2*i6^2*i9^3*j18^2 + 4409*i6^3*i9^3*j18^2 +
   6384*I03^3*i9^4*j18^2 + 4607*I03*i6*i9^4*j18^2 + 125595*i9^5*j18^2 +
   43*I03^12*j9*j18^2 + I03^10*i6*j9*j18^2 + 1743*I03^8*i6^2*j9*j18^2 +
   3447*I03^6*i6^3*j9*j18^2 + 53398*I03^4*i6^4*j9*j18^2 +
   287435*I03^2*i6^5*j9*j18^2 + 532701*i6^6*j9*j18^2 + 200*I03^9*i9*j9*j18^2 +
   1040*I03^7*i6*i9*j9*j18^2 + 6128*I03^5*i6^2*i9*j9*j18^2 +
   8215*I03^3*i6^3*i9*j9*j18^2 + 87031*I03*i6^4*i9*j9*j18^2 +
   4093*I03^6*i9^2*j9*j18^2 + 592*I03^4*i6*i9^2*j9*j18^2 +
   4414*I03^2*i6^2*i9^2*j9*j18^2 + 81420*i6^3*i9^2*j9*j18^2 +
   30923*I03^3*i9^3*j9*j18^2 + 14403*I03*i6*i9^3*j9*j18^2 + 630006*i9^4*j9*j18^2 +
   563*I03^9*j9^2*j18^2 + 128*I03^7*i6*j9^2*j18^2 + 57501*I03^5*i6^2*j9^2*j18^2 +
   84083*I03^3*i6^3*j9^2*j18^2 + 1275357*I03*i6^4*j9^2*j18^2 +
   509*I03^6*i9*j9^2*j18^2 + 9883*I03^4*i6*i9*j9^2*j18^2 +
   1416*I03^2*i6^2*i9*j9^2*j18^2 + 322482*i6^3*i9*j9^2*j18^2 +
   147687*I03^3*i9^2*j9^2*j18^2 + 28896*I03*i6*i9^2*j9^2*j18^2 +
   1371528*i9^3*j9^2*j18^2 + 41135*I03^6*j9^3*j18^2 + 140928*I03^4*i6*j9^3*j18^2 +
   2799378*I03^2*i6^2*j9^3*j18^2 + 5239512*i6^3*j9^3*j18^2 +
   447156*I03^3*i9*j9^3*j18^2 + 598302*I03*i6*i9*j9^3*j18^2 +
   2269998*i9^2*j9^3*j18^2 + 4354137*I03^3*j9^4*j18^2 + 29655693*I03*i6*j9^4*j18^2
   + 17411328*i9*j9^4*j18^2 + 321345144*j9^5*j18^2 + 71*I03^11*i12*j18^2 +
   57*I03^9*i6*i12*j18^2 + 145*I03^7*i6^2*i12*j18^2 + 630*I03^5*i6^3*i12*j18^2 +
   11638*I03^3*i6^4*i12*j18^2 + 10179*I03*i6^5*i12*j18^2 + 7*I03^8*i9*i12*j18^2 +
   45*I03^6*i6*i9*i12*j18^2 + 184*I03^4*i6^2*i9*i12*j18^2 +
   1224*I03^2*i6^3*i9*i12*j18^2 + 9429*i6^4*i9*i12*j18^2 + 50*I03^5*i9^2*i12*j18^2
   + 77*I03^3*i6*i9^2*i12*j18^2 + 2048*I03*i6^2*i9^2*i12*j18^2 +
   411*I03^2*i9^3*i12*j18^2 + 237*i6*i9^3*i12*j18^2 + 133*I03^8*j9*i12*j18^2 +
   114*I03^6*i6*j9*i12*j18^2 + 14495*I03^4*i6^2*j9*i12*j18^2 +
   130283*I03^2*i6^3*j9*i12*j18^2 + 927369*i6^4*j9*i12*j18^2 +
   15*I03^5*i9*j9*i12*j18^2 + 1791*I03^3*i6*i9*j9*i12*j18^2 +
   17074*I03*i6^2*i9*j9*i12*j18^2 + 2184*I03^2*i9^2*j9*i12*j18^2 +
   11280*i6*i9^2*j9*i12*j18^2 + 16230*I03^5*j9^2*i12*j18^2 +
   108809*I03^3*i6*j9^2*i12*j18^2 + 4126332*I03*i6^2*j9^2*i12*j18^2 +
   9849*I03^2*i9*j9^2*i12*j18^2 + 294033*i6*i9*j9^2*i12*j18^2 +
   1534653*I03^2*j9^3*i12*j18^2 + 10226520*i6*j9^3*i12*j18^2 + 49*I03^7*i12^2*j18^2
   + 2675*I03^5*i6*i12^2*j18^2 + 13727*I03^3*i6^2*i12^2*j18^2 +
   31248*I03*i6^3*i12^2*j18^2 + 108*I03^4*i9*i12^2*j18^2 +
   528*I03^2*i6*i9*i12^2*j18^2 + 9660*i6^2*i9*i12^2*j18^2 +
   582*I03*i9^2*i12^2*j18^2 + 20670*I03^4*j9*i12^2*j18^2 +
   61881*I03^2*i6*j9*i12^2*j18^2 + 767997*i6^2*j9*i12^2*j18^2 +
   19272*I03*i9*j9*i12^2*j18^2 + 333432*I03*j9^2*i12^2*j18^2 +
   37863*I03^3*i12^3*j18^2 + 95340*I03*i6*i12^3*j18^2 + 21366*i9*i12^3*j18^2 +
   3171825*j9*i12^3*j18^2 + 26*I03^11*j12*j18^2 + 16*I03^9*i6*j12*j18^2 +
   64*I03^7*i6^2*j12*j18^2 + 106*I03^5*i6^3*j12*j18^2 + 308*I03^3*i6^4*j12*j18^2 +
   7731*I03*i6^5*j12*j18^2 + 9*I03^8*i9*j12*j18^2 + 71*I03^6*i6*i9*j12*j18^2 +
   208*I03^4*i6^2*i9*j12*j18^2 + 151*I03^2*i6^3*i9*j12*j18^2 +
   4923*i6^4*i9*j12*j18^2 + 113*I03^5*i9^2*j12*j18^2 + 48*I03^3*i6*i9^2*j12*j18^2 +
   924*I03*i6^2*i9^2*j12*j18^2 + 644*I03^2*i9^3*j12*j18^2 + 14568*i6*i9^3*j12*j18^2
   + 30*I03^8*j9*j12*j18^2 + 123*I03^6*i6*j9*j12*j18^2 +
   2076*I03^4*i6^2*j9*j12*j18^2 + 11128*I03^2*i6^3*j9*j12*j18^2 +
   41085*i6^4*j9*j12*j18^2 + 188*I03^5*i9*j9*j12*j18^2 +
   1785*I03^3*i6*i9*j9*j12*j18^2 + 2794*I03*i6^2*i9*j9*j12*j18^2 +
   1318*I03^2*i9^2*j9*j12*j18^2 + 4863*i6*i9^2*j9*j12*j18^2 +
   58*I03^5*j9^2*j12*j18^2 + 2147*I03^3*i6*j9^2*j12*j18^2 +
   52500*I03*i6^2*j9^2*j12*j18^2 + 1131*I03^2*i9*j9^2*j12*j18^2 +
   5709*i6*i9*j9^2*j12*j18^2 + 36360*I03^2*j9^3*j12*j18^2 + 55350*i6*j9^3*j12*j18^2
   + 20*I03^7*i12*j12*j18^2 + 134*I03^5*i6*i12*j12*j18^2 +
   378*I03^3*i6^2*i12*j12*j18^2 + 3429*I03*i6^3*i12*j12*j18^2 +
   111*I03^4*i9*i12*j12*j18^2 + 387*I03^2*i6*i9*i12*j12*j18^2 +
   543*i6^2*i9*i12*j12*j18^2 + 678*I03*i9^2*i12*j12*j18^2 +
   458*I03^4*j9*i12*j12*j18^2 + 383*I03^2*i6*j9*i12*j12*j18^2 +
   162*i6^2*j9*i12*j12*j18^2 + 909*I03*i9*j9*i12*j12*j18^2 +
   41760*I03*j9^2*i12*j12*j18^2 + 678*I03^3*i12^2*j12*j18^2 +
   17019*I03*i6*i12^2*j12*j18^2 + 4818*i9*i12^2*j12*j18^2 + 7713*j9*i12^2*j12*j18^2
   + 45*I03^7*j12^2*j18^2 + 139*I03^5*i6*j12^2*j18^2 + 1074*I03^3*i6^2*j12^2*j18^2
   + 2103*I03*i6^3*j12^2*j18^2 + 515*I03^4*i9*j12^2*j18^2 +
   1578*I03^2*i6*i9*j12^2*j18^2 + 17790*i6^2*i9*j12^2*j18^2 +
   332*I03*i9^2*j12^2*j18^2 + 192*I03^4*j9*j12^2*j18^2 +
   1595*I03^2*i6*j9*j12^2*j18^2 + 27162*i6^2*j9*j12^2*j18^2 +
   2103*I03*i9*j9*j12^2*j18^2 + 16290*I03*j9^2*j12^2*j18^2 +
   18*I03^3*i12*j12^2*j18^2 + 5847*I03*i6*i12*j12^2*j18^2 + 2409*i9*i12*j12^2*j18^2
   + 15192*j9*i12*j12^2*j18^2 + 193*I03^3*j12^3*j18^2 + 15399*I03*i6*j12^3*j18^2 +
   18405*i9*j12^3*j18^2 + 54243*j9*j12^3*j18^2 + 30*I03^10*i15*j18^2 +
   30*I03^8*i6*i15*j18^2 + 410*I03^6*i6^2*i15*j18^2 + 3419*I03^4*i6^3*i15*j18^2 +
   27273*I03^2*i6^4*i15*j18^2 + 87237*i6^5*i15*j18^2 + 48*I03^7*i9*i15*j18^2 +
   490*I03^5*i6*i9*i15*j18^2 + 1939*I03^3*i6^2*i9*i15*j18^2 +
   16470*I03*i6^3*i9*i15*j18^2 + 480*I03^4*i9^2*i15*j18^2 +
   1356*I03^2*i6*i9^2*i15*j18^2 + 18108*i6^2*i9^2*i15*j18^2 +
   876*I03*i9^3*i15*j18^2 + 162*I03^7*j9*i15*j18^2 + 3140*I03^5*i6*j9*i15*j18^2 +
   48399*I03^3*i6^2*j9*i15*j18^2 + 78633*I03*i6^3*j9*i15*j18^2 +
   348*I03^4*i9*j9*i15*j18^2 + 3120*I03^2*i6*i9*j9*i15*j18^2 +
   16200*i6^2*i9*j9*i15*j18^2 + 3177*I03*i9^2*j9*i15*j18^2 +
   58233*I03^4*j9^2*i15*j18^2 + 8442*I03^2*i6*j9^2*i15*j18^2 +
   1882602*i6^2*j9^2*i15*j18^2 + 18891*I03*i9*j9^2*i15*j18^2 +
   2322351*I03*j9^3*i15*j18^2 + 375*I03^6*i12*i15*j18^2 +
   5346*I03^4*i6*i12*i15*j18^2 + 125445*I03^2*i6^2*i12*i15*j18^2 +
   205416*i6^3*i12*i15*j18^2 + 1644*I03^3*i9*i12*i15*j18^2 +
   12546*I03*i6*i9*i12*i15*j18^2 + 4104*i9^2*i12*i15*j18^2 +
   4413*I03^3*j9*i12*i15*j18^2 + 10134*I03*i6*j9*i12*i15*j18^2 +
   4428*i9*j9*i12*i15*j18^2 + 1165428*j9^2*i12*i15*j18^2 +
   123372*I03^2*i12^2*i15*j18^2 + 343521*i6*i12^2*i15*j18^2 +
   39*I03^6*j12*i15*j18^2 + 893*I03^4*i6*j12*i15*j18^2 +
   8277*I03^2*i6^2*j12*i15*j18^2 + 33345*i6^3*j12*i15*j18^2 +
   1542*I03^3*i9*j12*i15*j18^2 + 2115*I03*i6*i9*j12*i15*j18^2 +
   12699*i9^2*j12*i15*j18^2 + 57*I03^3*j9*j12*i15*j18^2 +
   53955*I03*i6*j9*j12*i15*j18^2 + 31725*i9*j9*j12*i15*j18^2 +
   23328*j9^2*j12*i15*j18^2 + 528*I03^2*i12*j12*i15*j18^2 +
   14067*i6*i12*j12*i15*j18^2 + 10848*I03^2*j12^2*i15*j18^2 +
   48978*i6*j12^2*i15*j18^2 + 5517*I03^5*i15^2*j18^2 + 16308*I03^3*i6*i15^2*j18^2 +
   115668*I03*i6^2*i15^2*j18^2 + 19404*I03^2*i9*i15^2*j18^2 +
   44226*i6*i9*i15^2*j18^2 + 55053*I03^2*j9*i15^2*j18^2 + 529740*i6*j9*i15^2*j18^2
   + 369360*I03*i12*i15^2*j18^2 + 23247*I03*j12*i15^2*j18^2 + 1620567*i15^3*j18^2 +
   3*I03^10*j15*j18^2 + 24*I03^8*i6*j15*j18^2 + 146*I03^6*i6^2*j15*j18^2 +
   1790*I03^4*i6^3*j15*j18^2 + 3432*I03^2*i6^4*j15*j18^2 + 37746*i6^5*j15*j18^2 +
   21*I03^7*i9*j15*j18^2 + 55*I03^5*i6*i9*j15*j18^2 + 652*I03^3*i6^2*i9*j15*j18^2 +
   4569*I03*i6^3*i9*j15*j18^2 + 45*I03^4*i9^2*j15*j18^2 +
   642*I03^2*i6*i9^2*j15*j18^2 + 1230*i6^2*i9^2*j15*j18^2 + 189*I03*i9^3*j15*j18^2
   + 24*I03^7*j9*j15*j18^2 + 332*I03^5*i6*j9*j15*j18^2 +
   1623*I03^3*i6^2*j9*j15*j18^2 + 4377*I03*i6^3*j9*j15*j18^2 +
   108*I03^4*i9*j9*j15*j18^2 + 27*I03^2*i6*i9*j9*j15*j18^2 +
   5409*i6^2*i9*j9*j15*j18^2 + 2058*I03*i9^2*j9*j15*j18^2 +
   426*I03^4*j9^2*j15*j18^2 + 15030*I03^2*i6*j9^2*j15*j18^2 +
   47142*i6^2*j9^2*j15*j18^2 + 4842*I03*i9*j9^2*j15*j18^2 +
   31563*I03*j9^3*j15*j18^2 + 204*I03^6*i12*j15*j18^2 + 492*I03^4*i6*i12*j15*j18^2
   + 2514*I03^2*i6^2*i12*j15*j18^2 + 1323*i6^3*i12*j15*j18^2 +
   159*I03^3*i9*i12*j15*j18^2 + 1947*I03*i6*i9*i12*j15*j18^2 +
   846*i9^2*i12*j15*j18^2 + 1797*I03^3*j9*i12*j15*j18^2 +
   16716*I03*i6*j9*i12*j15*j18^2 + 5589*i9*j9*i12*j15*j18^2 +
   102789*j9^2*i12*j15*j18^2 + 3711*I03^2*i12^2*j15*j18^2 +
   10665*i6*i12^2*j15*j18^2 + 6*I03^6*j12*j15*j18^2 + 92*I03^4*i6*j12*j15*j18^2 +
   1308*I03^2*i6^2*j12*j15*j18^2 + 3132*i6^3*j12*j15*j18^2 +
   237*I03^3*i9*j12*j15*j18^2 + 1956*I03*i6*i9*j12*j15*j18^2 +
   207*i9^2*j12*j15*j18^2 + 486*I03^3*j9*j12*j15*j18^2 +
   6042*I03*i6*j9*j12*j15*j18^2 + 3060*i9*j9*j12*j15*j18^2 +
   27216*j9^2*j12*j15*j18^2 + 444*I03^2*i12*j12*j15*j18^2 +
   12285*i6*i12*j12*j15*j18^2 + 1752*I03^2*j12^2*j15*j18^2 +
   1350*i6*j12^2*j15*j18^2 + 621*I03^5*i15*j15*j18^2 + 1530*I03^3*i6*i15*j15*j18^2
   + 19440*I03*i6^2*i15*j15*j18^2 + 894*I03^2*i9*i15*j15*j18^2 +
   5859*i6*i9*i15*j15*j18^2 + 40599*I03^2*j9*i15*j15*j18^2 +
   135999*i6*j9*i15*j15*j18^2 + 16740*I03*i12*i15*j15*j18^2 +
   1539*I03*j12*i15*j15*j18^2 + 149445*i15^2*j15*j18^2 + 117*I03^5*j15^2*j18^2 +
   1578*I03^3*i6*j15^2*j18^2 + 5922*I03*i6^2*j15^2*j18^2 + 441*I03^2*i9*j15^2*j18^2
   + 27*i6*i9*j15^2*j18^2 + 18855*I03^2*j9*j15^2*j18^2 + 46575*i6*j9*j15^2*j18^2 +
   11259*I03*i12*j15^2*j18^2 + 4446*I03*j12*j15^2*j18^2 + 11907*i15*j15^2*j18^2 +
   44712*j15^3*j18^2 + 69*I03^9*i18*j18^2 + 203*I03^7*i6*i18*j18^2 +
   683*I03^5*i6^2*i18*j18^2 + 1971*I03^3*i6^3*i18*j18^2 + 6984*I03*i6^4*i18*j18^2 +
   31*I03^6*i9*i18*j18^2 + 154*I03^4*i6*i9*i18*j18^2 + 162*I03^2*i6^2*i9*i18*j18^2
   + 1323*i6^3*i9*i18*j18^2 + 576*I03^3*i9^2*i18*j18^2 + 2079*I03*i6*i9^2*i18*j18^2
   + 18693*i9^3*i18*j18^2 + 1988*I03^6*j9*i18*j18^2 + 6660*I03^4*i6*j9*i18*j18^2 +
   52671*I03^2*i6^2*j9*i18*j18^2 + 10791*i6^3*j9*i18*j18^2 +
   2835*I03^3*i9*j9*i18*j18^2 + 12879*I03*i6*i9*j9*i18*j18^2 +
   19530*i9^2*j9*i18*j18^2 + 453807*I03^3*j9^2*i18*j18^2 +
   922941*I03*i6*j9^2*i18*j18^2 + 60966*i9*j9^2*i18*j18^2 + 2532384*j9^3*i18*j18^2
   + 699*I03^5*i12*i18*j18^2 + 10044*I03^3*i6*i12*i18*j18^2 +
   3870*I03*i6^2*i12*i18*j18^2 + 5724*I03^2*i9*i12*i18*j18^2 +
   54918*i6*i9*i12*i18*j18^2 + 455961*I03^2*j9*i12*i18*j18^2 +
   639324*i6*j9*i12*i18*j18^2 + 648*I03*i12^2*i18*j18^2 + 38*I03^5*j12*i18*j18^2 +
   270*I03^3*i6*j12*i18*j18^2 + 2808*I03*i6^2*j12*i18*j18^2 +
   624*I03^2*i9*j12*i18*j18^2 + 1440*i6*i9*j12*i18*j18^2 +
   2430*I03^2*j9*j12*i18*j18^2 + 8280*i6*j9*j12*i18*j18^2 +
   3177*I03*i12*j12*i18*j18^2 + 702*I03*j12^2*i18*j18^2 + 360*I03^4*i15*i18*j18^2 +
   5967*I03^2*i6*i15*i18*j18^2 + 5346*i6^2*i15*i18*j18^2 +
   10341*I03*i9*i15*i18*j18^2 + 170856*I03*j9*i15*i18*j18^2 +
   122472*i12*i15*i18*j18^2 + 36774*j12*i15*i18*j18^2 + 1803*I03^4*j15*i18*j18^2 +
   1143*I03^2*i6*j15*i18*j18^2 + 31158*i6^2*j15*i18*j18^2 +
   5067*I03*i9*j15*i18*j18^2 + 30969*I03*j9*j15*i18*j18^2 + 8262*i12*j15*i18*j18^2
   + 2619*j12*j15*i18*j18^2 + 239904*I03^3*i18^2*j18^2 + 169776*I03*i6*i18^2*j18^2
   + 2484*i9*i18^2*j18^2 + 1978344*j9*i18^2*j18^2 + 57*I03^9*j18^3 +
   90*I03^7*i6*j18^3 + 168*I03^5*i6^2*j18^3 + 1413*I03^3*i6^3*j18^3 +
   4131*I03*i6^4*j18^3 + 96*I03^6*i9*j18^3 + 27*I03^4*i6*i9*j18^3 +
   144*I03^2*i6^2*i9*j18^3 + 31509*i6^3*i9*j18^3 + 927*I03^3*i9^2*j18^3 +
   216*I03*i6*i9^2*j18^3 + 2997*i9^3*j18^3 + 48*I03^6*j9*j18^3 +
   108*I03^4*i6*j9*j18^3 + 9882*I03^2*i6^2*j9*j18^3 + 8424*i6^3*j9*j18^3 +
   252*I03^3*i9*j9*j18^3 + 17091*I03*i6*i9*j9*j18^3 + 5670*i9^2*j9*j18^3 +
   4320*I03^3*j9^2*j18^3 + 49977*I03*i6*j9^2*j18^3 + 138186*i9*j9^2*j18^3 +
   463644*j9^3*j18^3 + 222*I03^5*i12*j18^3 + 450*I03^3*i6*i12*j18^3 +
   17496*I03*i6^2*i12*j18^3 + 1188*I03^2*i9*i12*j18^3 + 3564*i6*i9*i12*j18^3 +
   17037*I03^2*j9*i12*j18^3 + 56538*i6*j9*i12*j18^3 + 5994*I03*i12^2*j18^3 +
   96*I03^5*j12*j18^3 + 387*I03^3*i6*j12*j18^3 + 3240*I03*i6^2*j12*j18^3 +
   288*I03^2*i9*j12*j18^3 + 5913*i6*i9*j12*j18^3 + 9369*I03^2*j9*j12*j18^3 +
   9639*i6*j9*j12*j18^3 + 17253*I03*i12*j12*j18^3 + 14661*I03*j12^2*j18^3 +
   54*I03^4*i15*j18^3 + 4212*I03^2*i6*i15*j18^3 + 81648*i6^2*i15*j18^3 +
   19440*I03*i9*i15*j18^3 + 59778*I03*j9*i15*j18^3 + 123201*i12*i15*j18^3 +
   21141*j12*i15*j18^3 + 1458*I03^4*j15*j18^3 + 10476*I03^2*i6*j15*j18^3 +
   27459*i6^2*j15*j18^3 + 4536*I03*i9*j15*j18^3 + 84483*I03*j9*j15*j18^3 +
   143613*i12*j15*j18^3 + 14823*j12*j15*j18^3 + 18225*I03^3*i18*j18^3 +
   55809*I03*i6*i18*j18^3 + 34506*i9*i18*j18^3 + 333396*j9*i18*j18^3 +
   1944*I03^3*j18^4 + 5832*I03*i6*j18^4 + 129033*i9*j18^4 + 113724*j9*j18^4 +
   6*I03^20*i21 + 3*I03^18*i6*i21 + 21*I03^16*i6^2*i21 + 121*I03^14*i6^3*i21 +
   190*I03^12*i6^4*i21 + 807*I03^10*i6^5*i21 + 1869*I03^8*i6^6*i21 +
   15676*I03^6*i6^7*i21 + 365011*I03^4*i6^8*i21 + 87462005*I03^2*i6^9*i21 +
   783424988*i6^10*i21 + 15*I03^17*i9*i21 + 7*I03^15*i6*i9*i21 +
   7*I03^13*i6^2*i9*i21 + 164*I03^11*i6^3*i9*i21 + 83*I03^9*i6^4*i9*i21 +
   1809*I03^7*i6^5*i9*i21 + 24381*I03^5*i6^6*i9*i21 + 682304*I03^3*i6^7*i9*i21 +
   116324776*I03*i6^8*i9*i21 + 26*I03^14*i9^2*i21 + 163*I03^12*i6*i9^2*i21 +
   241*I03^10*i6^2*i9^2*i21 + 640*I03^8*i6^3*i9^2*i21 + 639*I03^6*i6^4*i9^2*i21 +
   8739*I03^4*i6^5*i9^2*i21 + 13671629*I03^2*i6^6*i9^2*i21 + 90094256*i6^7*i9^2*i21
   + 197*I03^11*i9^3*i21 + 206*I03^9*i6*i9^3*i21 + 256*I03^7*i6^2*i9^3*i21 +
   894*I03^5*i6^3*i9^3*i21 + 13465*I03^3*i6^4*i9^3*i21 + 217309*I03*i6^5*i9^3*i21 +
   1788*I03^8*i9^4*i21 + 654*I03^6*i6*i9^4*i21 + 3705*I03^4*i6^2*i9^4*i21 +
   222377*I03^2*i6^3*i9^4*i21 + 6248672*i6^4*i9^4*i21 + 22201*I03^5*i9^5*i21 +
   11702*I03^3*i6*i9^5*i21 + 431786*I03*i6^2*i9^5*i21 + 61222*I03^2*i9^6*i21 +
   1275078*i6*i9^6*i21 + 22*I03^17*j9*i21 + 2*I03^15*i6*j9*i21 +
   71*I03^13*i6^2*j9*i21 + 127*I03^11*i6^3*j9*i21 + 586*I03^9*i6^4*j9*i21 +
   1058*I03^7*i6^5*j9*i21 + 39771*I03^5*i6^6*j9*i21 + 852393*I03^3*i6^7*j9*i21 +
   5011498*I03*i6^8*j9*i21 + 21*I03^12*i6*i9*j9*i21 + 80*I03^10*i6^2*i9*j9*i21 +
   342*I03^8*i6^3*i9*j9*i21 + 953*I03^6*i6^4*i9*j9*i21 + 3028*I03^4*i6^5*i9*j9*i21
   + 1149395*I03^2*i6^6*i9*j9*i21 + 555870*i6^7*i9*j9*i21 + 70*I03^11*i9^2*j9*i21 +
   184*I03^9*i6*i9^2*j9*i21 + 244*I03^7*i6^2*i9^2*j9*i21 +
   437*I03^5*i6^3*i9^2*j9*i21 + 1978*I03^3*i6^4*i9^2*j9*i21 +
   408917*I03*i6^5*i9^2*j9*i21 + 98*I03^8*i9^3*j9*i21 + 121*I03^6*i6*i9^3*j9*i21 +
   3327*I03^4*i6^2*i9^3*j9*i21 + 315615*I03^2*i6^3*i9^3*j9*i21 +
   432320*i6^4*i9^3*j9*i21 + 14598*I03^5*i9^4*j9*i21 + 4803*I03^3*i6*i9^4*j9*i21 +
   479961*I03*i6^2*i9^4*j9*i21 + 18163*I03^2*i9^5*j9*i21 + 1293886*i6*i9^5*j9*i21 +
   2*I03^14*j9^2*i21 + 25*I03^12*i6*j9^2*i21 + 128*I03^10*i6^2*j9^2*i21 +
   723*I03^8*i6^3*j9^2*i21 + 16629*I03^6*i6^4*j9^2*i21 + 3381*I03^4*i6^5*j9^2*i21 +
   3021173*I03^2*i6^6*j9^2*i21 + 20514222*i6^7*j9^2*i21 + 76*I03^11*i9*j9^2*i21 +
   119*I03^9*i6*i9*j9^2*i21 + 83*I03^7*i6^2*i9*j9^2*i21 +
   4076*I03^5*i6^3*i9*j9^2*i21 + 107716*I03^3*i6^4*i9*j9^2*i21 +
   3968316*I03*i6^5*i9*j9^2*i21 + 1415*I03^8*i9^2*j9^2*i21 +
   15*I03^6*i6*i9^2*j9^2*i21 + 7127*I03^4*i6^2*i9^2*j9^2*i21 +
   131408*I03^2*i6^3*i9^2*j9^2*i21 + 676480*i6^4*i9^2*j9^2*i21 +
   10734*I03^5*i9^3*j9^2*i21 + 11331*I03^3*i6*i9^3*j9^2*i21 +
   41571*I03*i6^2*i9^3*j9^2*i21 + 262510*I03^2*i9^4*j9^2*i21 +
   1484857*i6*i9^4*j9^2*i21 + 40*I03^11*j9^3*i21 + 547*I03^9*i6*j9^3*i21 +
   2232*I03^7*i6^2*j9^3*i21 + 10942*I03^5*i6^3*j9^3*i21 + 30301*I03^3*i6^4*j9^3*i21
   + 9362852*I03*i6^5*j9^3*i21 + 1684*I03^8*i9*j9^3*i21 + 1729*I03^6*i6*i9*j9^3*i21
   + 5231*I03^4*i6^2*i9*j9^3*i21 + 176737*I03^2*i6^3*i9*j9^3*i21 +
   3898751*i6^4*i9*j9^3*i21 + 7216*I03^5*i9^2*j9^3*i21 +
   48000*I03^3*i6*i9^2*j9^3*i21 + 172386*I03*i6^2*i9^2*j9^3*i21 +
   120765*I03^2*i9^3*j9^3*i21 + 2806737*i6*i9^3*j9^3*i21 + 4790*I03^8*j9^4*i21 +
   42254*I03^6*i6*j9^4*i21 + 78710*I03^4*i6^2*j9^4*i21 +
   1248582*I03^2*i6^3*j9^4*i21 + 11531997*i6^4*j9^4*i21 + 31776*I03^5*i9*j9^4*i21 +
   44665*I03^3*i6*i9*j9^4*i21 + 522741*I03*i6^2*i9*j9^4*i21 +
   388147*I03^2*i9^2*j9^4*i21 + 2792186*i6*i9^2*j9^4*i21 + 34019*I03^5*j9^5*i21 +
   1383738*I03^3*i6*j9^5*i21 + 9280896*I03*i6^2*j9^5*i21 + 553340*I03^2*i9*j9^5*i21
   + 9729987*i6*i9*j9^5*i21 + 1341018*I03^2*j9^6*i21 + 107200800*i6*j9^6*i21 +
   19*I03^16*i12*i21 + 15*I03^14*i6*i12*i21 + 4*I03^12*i6^2*i12*i21 +
   51*I03^10*i6^3*i12*i21 + 118*I03^8*i6^4*i12*i21 + 469*I03^6*i6^5*i12*i21 +
   37021*I03^4*i6^6*i12*i21 + 9661062*I03^2*i6^7*i12*i21 + 53218922*i6^8*i12*i21 +
   7*I03^13*i9*i12*i21 + 2*I03^11*i6*i9*i12*i21 + I03^9*i6^2*i9*i12*i21 +
   15*I03^7*i6^3*i9*i12*i21 + 2009*I03^5*i6^4*i9*i12*i21 +
   11860*I03^3*i6^5*i9*i12*i21 + 2989539*I03*i6^6*i9*i12*i21 + I03^10*i9^2*i12*i21
   + 20*I03^8*i6*i9^2*i12*i21 + 23*I03^6*i6^2*i9^2*i12*i21 +
   656*I03^4*i6^3*i9^2*i12*i21 + 193009*I03^2*i6^4*i9^2*i12*i21 +
   861069*i6^5*i9^2*i12*i21 + 15*I03^7*i9^3*i12*i21 + 236*I03^5*i6*i9^3*i12*i21 +
   812*I03^3*i6^2*i9^3*i12*i21 + 304350*I03*i6^3*i9^3*i12*i21 +
   7*I03^4*i9^4*i12*i21 + 115289*I03^2*i6*i9^4*i12*i21 + 59373*i6^2*i9^4*i12*i21 +
   151453*I03*i9^5*i12*i21 + I03^13*j9*i12*i21 + 21*I03^11*i6*j9*i12*i21 +
   26*I03^9*i6^2*j9*i12*i21 + 441*I03^7*i6^3*j9*i12*i21 + 883*I03^5*i6^4*j9*i12*i21
   + 10138*I03^3*i6^5*j9*i12*i21 + 1175940*I03*i6^6*j9*i12*i21 +
   4*I03^10*i9*j9*i12*i21 + 4*I03^8*i6*i9*j9*i12*i21 + 210*I03^6*i6^2*i9*j9*i12*i21
   + 1714*I03^4*i6^3*i9*j9*i12*i21 + 15115*I03^2*i6^4*i9*j9*i12*i21 +
   460969*i6^5*i9*j9*i12*i21 + 21*I03^7*i9^2*j9*i12*i21 +
   312*I03^5*i6*i9^2*j9*i12*i21 + 5272*I03^3*i6^2*i9^2*j9*i12*i21 +
   34401*I03*i6^3*i9^2*j9*i12*i21 + 334*I03^4*i9^3*j9*i12*i21 +
   4188*I03^2*i6*i9^3*j9*i12*i21 + 4266*i6^2*i9^3*j9*i12*i21 +
   9877*I03*i9^4*j9*i12*i21 + 18*I03^10*j9^2*i12*i21 + 90*I03^8*i6*j9^2*i12*i21 +
   641*I03^6*i6^2*j9^2*i12*i21 + 7087*I03^4*i6^3*j9^2*i12*i21 +
   346858*I03^2*i6^4*j9^2*i12*i21 + 1732542*i6^5*j9^2*i12*i21 +
   71*I03^7*i9*j9^2*i12*i21 + 1484*I03^5*i6*i9*j9^2*i12*i21 +
   3719*I03^3*i6^2*i9*j9^2*i12*i21 + 204834*I03*i6^3*i9*j9^2*i12*i21 +
   400*I03^4*i9^2*j9^2*i12*i21 + 3475*I03^2*i6*i9^2*j9^2*i12*i21 +
   109009*i6^2*i9^2*j9^2*i12*i21 + 3943*I03*i9^3*j9^2*i12*i21 +
   93*I03^7*j9^3*i12*i21 + 14587*I03^5*i6*j9^3*i12*i21 +
   62790*I03^3*i6^2*j9^3*i12*i21 + 2594483*I03*i6^3*j9^3*i12*i21 +
   3743*I03^4*i9*j9^3*i12*i21 + 161047*I03^2*i6*i9*j9^3*i12*i21 +
   721238*i6^2*i9*j9^3*i12*i21 + 27803*I03*i9^2*j9^3*i12*i21 +
   142487*I03^4*j9^4*i12*i21 + 985977*I03^2*i6*j9^4*i12*i21 +
   4312998*i6^2*j9^4*i12*i21 + 247710*I03*i9*j9^4*i12*i21 +
   13136004*I03*j9^5*i12*i21 + 4*I03^12*i12^2*i21 + 19*I03^10*i6*i12^2*i21 +
   62*I03^8*i6^2*i12^2*i21 + 213*I03^6*i6^3*i12^2*i21 + 2057*I03^4*i6^4*i12^2*i21 +
   201226*I03^2*i6^5*i12^2*i21 + 16725148*i6^6*i12^2*i21 + 3*I03^9*i9*i12^2*i21 +
   2*I03^7*i6*i9*i12^2*i21 + 233*I03^5*i6^2*i9*i12^2*i21 +
   4331*I03^3*i6^3*i9*i12^2*i21 + 215563*I03*i6^4*i9*i12^2*i21 +
   7*I03^6*i9^2*i12^2*i21 + 120*I03^4*i6*i9^2*i12^2*i21 +
   931*I03^2*i6^2*i9^2*i12^2*i21 + 945520*i6^3*i9^2*i12^2*i21 +
   169*I03^3*i9^3*i12^2*i21 + 18486*I03*i6*i9^3*i12^2*i21 + 129861*i9^4*i12^2*i21 +
   8*I03^9*j9*i12^2*i21 + 73*I03^7*i6*j9*i12^2*i21 + 2021*I03^5*i6^2*j9*i12^2*i21 +
   10436*I03^3*i6^3*j9*i12^2*i21 + 885908*I03*i6^4*j9*i12^2*i21 +
   47*I03^6*i9*j9*i12^2*i21 + 51*I03^4*i6*i9*j9*i12^2*i21 +
   6195*I03^2*i6^2*i9*j9*i12^2*i21 + 104815*i6^3*i9*j9*i12^2*i21 +
   1189*I03^3*i9^2*j9*i12^2*i21 + 1923*I03*i6*i9^2*j9*i12^2*i21 +
   3627*i9^3*j9*i12^2*i21 + 452*I03^6*j9^2*i12^2*i21 + 2879*I03^4*i6*j9^2*i12^2*i21
   + 131518*I03^2*i6^2*j9^2*i12^2*i21 + 1429761*i6^3*j9^2*i12^2*i21 +
   1130*I03^3*i9*j9^2*i12^2*i21 + 44954*I03*i6*i9*j9^2*i12^2*i21 +
   15426*i9^2*j9^2*i12^2*i21 + 154835*I03^3*j9^3*i12^2*i21 +
   1443240*I03*i6*j9^3*i12^2*i21 + 952962*i9*j9^3*i12^2*i21 +
   53467461*j9^4*i12^2*i21 + 19*I03^8*i12^3*i21 + 71*I03^6*i6*i12^3*i21 +
   382*I03^4*i6^2*i12^3*i21 + 150596*I03^2*i6^3*i12^3*i21 + 13445395*i6^4*i12^3*i21
   + 29*I03^5*i9*i12^3*i21 + 46*I03^3*i6*i9*i12^3*i21 + 9399*I03*i6^2*i9*i12^3*i21
   + 8322*I03^2*i9^2*i12^3*i21 + 57639*i6*i9^2*i12^3*i21 + 44*I03^5*j9*i12^3*i21 +
   1391*I03^3*i6*j9*i12^3*i21 + 99048*I03*i6^2*j9*i12^3*i21 +
   5202*I03^2*i9*j9*i12^3*i21 + 33354*i6*i9*j9*i12^3*i21 +
   146613*I03^2*j9^2*i12^3*i21 + 574224*i6*j9^2*i12^3*i21 + 5055*I03^4*i12^4*i21 +
   22098*I03^2*i6*i12^4*i21 + 802743*i6^2*i12^4*i21 + 115767*I03*i9*i12^4*i21 +
   348093*I03*j9*i12^4*i21 + 329165856*i12^5*i21 + 5*I03^16*j12*i21 +
   4*I03^14*i6*j12*i21 + 4*I03^12*i6^2*j12*i21 + 3*I03^10*i6^3*j12*i21 +
   13*I03^8*i6^4*j12*i21 + 675*I03^4*i6^6*j12*i21 + 19573*I03^2*i6^7*j12*i21 +
   1082868*i6^8*j12*i21 + 5*I03^13*i9*j12*i21 + 5*I03^11*i6*i9*j12*i21 +
   7*I03^9*i6^2*i9*j12*i21 + 2*I03^7*i6^3*i9*j12*i21 + 44*I03^5*i6^4*i9*j12*i21 +
   335*I03^3*i6^5*i9*j12*i21 + 481*I03*i6^6*i9*j12*i21 + 5*I03^10*i9^2*j12*i21 +
   6*I03^8*i6*i9^2*j12*i21 + 2*I03^6*i6^2*i9^2*j12*i21 +
   241*I03^4*i6^3*i9^2*j12*i21 + 638*I03^2*i6^4*i9^2*j12*i21 +
   1015*i6^5*i9^2*j12*i21 + 2*I03^7*i9^3*j12*i21 + 8*I03^5*i6*i9^3*j12*i21 +
   80*I03^3*i6^2*i9^3*j12*i21 + 184*I03*i6^3*i9^3*j12*i21 + 143*I03^4*i9^4*j12*i21
   + 664*I03^2*i6*i9^4*j12*i21 + 362*i6^2*i9^4*j12*i21 + 1787*I03*i9^5*j12*i21 +
   7*I03^13*j9*j12*i21 + 6*I03^11*i6*j9*j12*i21 + 2*I03^9*i6^2*j9*j12*i21 +
   16*I03^7*i6^3*j9*j12*i21 + 388*I03^5*i6^4*j9*j12*i21 +
   4443*I03^3*i6^5*j9*j12*i21 + 7802*I03*i6^6*j9*j12*i21 + 8*I03^10*i9*j9*j12*i21 +
   7*I03^8*i6*i9*j9*j12*i21 + 25*I03^6*i6^2*i9*j9*j12*i21 +
   261*I03^4*i6^3*i9*j9*j12*i21 + 5487*I03^2*i6^4*i9*j9*j12*i21 +
   12675*i6^5*i9*j9*j12*i21 + 9*I03^5*i6*i9^2*j9*j12*i21 +
   169*I03^3*i6^2*i9^2*j9*j12*i21 + 1896*I03*i6^3*i9^2*j9*j12*i21 +
   119*I03^4*i9^3*j9*j12*i21 + 589*I03^2*i6*i9^3*j9*j12*i21 +
   272*i6^2*i9^3*j9*j12*i21 + 13*I03*i9^4*j9*j12*i21 + 6*I03^10*j9^2*j12*i21 +
   I03^8*i6*j9^2*j12*i21 + 47*I03^6*i6^2*j9^2*j12*i21 +
   2072*I03^4*i6^3*j9^2*j12*i21 + 180*I03^2*i6^4*j9^2*j12*i21 +
   53025*i6^5*j9^2*j12*i21 + 10*I03^7*i9*j9^2*j12*i21 + 42*I03^5*i6*i9*j9^2*j12*i21
   + 22*I03^3*i6^2*i9*j9^2*j12*i21 + 2723*I03*i6^3*i9*j9^2*j12*i21 +
   82*I03^4*i9^2*j9^2*j12*i21 + 603*I03^2*i6*i9^2*j9^2*j12*i21 +
   2079*i6^2*i9^2*j9^2*j12*i21 + 1830*I03*i9^3*j9^2*j12*i21 + 74*I03^7*j9^3*j12*i21
   + 2111*I03^5*i6*j9^3*j12*i21 + 3924*I03^3*i6^2*j9^3*j12*i21 +
   12570*I03*i6^3*j9^3*j12*i21 + 701*I03^4*i9*j9^3*j12*i21 +
   5164*I03^2*i6*i9*j9^3*j12*i21 + 6222*i6^2*i9*j9^3*j12*i21 +
   2055*I03*i9^2*j9^3*j12*i21 + 6125*I03^4*j9^4*j12*i21 +
   42907*I03^2*i6*j9^4*j12*i21 + 27360*i6^2*j9^4*j12*i21 + 7980*I03*i9*j9^4*j12*i21
   + 19926*I03*j9^5*j12*i21 + 4*I03^10*i6*i12*j12*i21 + 4*I03^8*i6^2*i12*j12*i21 +
   22*I03^6*i6^3*i12*j12*i21 + 437*I03^4*i6^4*i12*j12*i21 +
   17953*I03^2*i6^5*i12*j12*i21 + 1320071*i6^6*i12*j12*i21 + 3*I03^9*i9*i12*j12*i21
   + 2*I03^7*i6*i9*i12*j12*i21 + 6*I03^5*i6^2*i9*i12*j12*i21 +
   22*I03^3*i6^3*i9*i12*j12*i21 + 1630*I03*i6^4*i9*i12*j12*i21 +
   6*I03^6*i9^2*i12*j12*i21 + 112*I03^2*i6^2*i9^2*i12*j12*i21 +
   342*i6^3*i9^2*i12*j12*i21 + 3*I03^3*i9^3*i12*j12*i21 + 95*i9^4*i12*j12*i21 +
   4*I03^9*j9*i12*j12*i21 + I03^7*i6*j9*i12*j12*i21 + 28*I03^5*i6^2*j9*i12*j12*i21
   + 347*I03^3*i6^3*j9*i12*j12*i21 + 15143*I03*i6^4*j9*i12*j12*i21 +
   16*I03^6*i9*j9*i12*j12*i21 + 157*I03^4*i6*i9*j9*i12*j12*i21 +
   1624*I03^2*i6^2*i9*j9*i12*j12*i21 + 4138*i6^3*i9*j9*i12*j12*i21 +
   38*I03^3*i9^2*j9*i12*j12*i21 + 648*I03*i6*i9^2*j9*i12*j12*i21 +
   608*i9^3*j9*i12*j12*i21 + 274*I03^4*i6*j9^2*i12*j12*i21 +
   9916*I03^2*i6^2*j9^2*i12*j12*i21 + 40512*i6^3*j9^2*i12*j12*i21 +
   46*I03^3*i9*j9^2*i12*j12*i21 + 3753*I03*i6*i9*j9^2*i12*j12*i21 +
   1822*i9^2*j9^2*i12*j12*i21 + 2722*I03^3*j9^3*i12*j12*i21 +
   13314*I03*i6*j9^3*i12*j12*i21 + 6540*i9*j9^3*i12*j12*i21 +
   35100*j9^4*i12*j12*i21 + 3*I03^8*i12^2*j12*i21 + 22*I03^6*i6*i12^2*j12*i21 +
   10271*I03^2*i6^3*i12^2*j12*i21 + 175732*i6^4*i12^2*j12*i21 +
   9*I03^5*i9*i12^2*j12*i21 + 29*I03^3*i6*i9*i12^2*j12*i21 +
   6150*I03*i6^2*i9*i12^2*j12*i21 + 87*I03^2*i9^2*i12^2*j12*i21 +
   50*i6*i9^2*i12^2*j12*i21 + 614*I03^5*j9*i12^2*j12*i21 +
   1671*I03^3*i6*j9*i12^2*j12*i21 + 12996*I03*i6^2*j9*i12^2*j12*i21 +
   367*I03^2*i9*j9*i12^2*j12*i21 + 4093*i6*i9*j9*i12^2*j12*i21 +
   10779*I03^2*j9^2*i12^2*j12*i21 + 27600*i6*j9^2*i12^2*j12*i21 +
   433*I03^4*i12^3*j12*i21 + 19324*I03^2*i6*i12^3*j12*i21 +
   161720*i6^2*i12^3*j12*i21 + 969*I03*i9*i12^3*j12*i21 +
   15561*I03*j9*i12^3*j12*i21 + 57690*i12^4*j12*i21 + 5*I03^12*j12^2*i21 +
   I03^10*i6*j12^2*i21 + I03^8*i6^2*j12^2*i21 + 6*I03^6*i6^3*j12^2*i21 +
   69*I03^4*i6^4*j12^2*i21 + 1577*I03^2*i6^5*j12^2*i21 + 4876*i6^6*j12^2*i21 +
   7*I03^9*i9*j12^2*i21 + 2*I03^7*i6*i9*j12^2*i21 + 11*I03^5*i6^2*i9*j12^2*i21 +
   18*I03^3*i6^3*i9*j12^2*i21 + 723*I03*i6^4*i9*j12^2*i21 + 6*I03^6*i9^2*j12^2*i21
   + 8*I03^4*i6*i9^2*j12^2*i21 + 25*I03^2*i6^2*i9^2*j12^2*i21 +
   84*i6^3*i9^2*j12^2*i21 + 9*I03^3*i9^3*j12^2*i21 + 123*I03*i6*i9^3*j12^2*i21 +
   650*i9^4*j12^2*i21 + 2*I03^7*i6*j9*j12^2*i21 + 11*I03^5*i6^2*j9*j12^2*i21 +
   133*I03^3*i6^3*j9*j12^2*i21 + 745*I03*i6^4*j9*j12^2*i21 +
   2*I03^6*i9*j9*j12^2*i21 + 5*I03^4*i6*i9*j9*j12^2*i21 +
   83*I03^2*i6^2*i9*j9*j12^2*i21 + 140*i6^3*i9*j9*j12^2*i21 +
   36*I03^3*i9^2*j9*j12^2*i21 + 629*I03*i6*i9^2*j9*j12^2*i21 +
   685*i9^3*j9*j12^2*i21 + 3*I03^6*j9^2*j12^2*i21 + 13*I03^4*i6*j9^2*j12^2*i21 +
   607*I03^2*i6^2*j9^2*j12^2*i21 + 489*i6^3*j9^2*j12^2*i21 +
   4*I03^3*i9*j9^2*j12^2*i21 + 422*I03*i6*i9*j9^2*j12^2*i21 +
   37*i9^2*j9^2*j12^2*i21 + 178*I03^3*j9^3*j12^2*i21 + 727*I03*i6*j9^3*j12^2*i21 +
   685*i9*j9^3*j12^2*i21 + 18603*j9^4*j12^2*i21 + 2*I03^8*i12*j12^2*i21 +
   48*I03^4*i6^2*i12*j12^2*i21 + 442*I03^2*i6^3*i12*j12^2*i21 +
   2780*i6^4*i12*j12^2*i21 + 17*I03^5*i9*i12*j12^2*i21 +
   51*I03^3*i6*i9*i12*j12^2*i21 + 117*I03*i6^2*i9*i12*j12^2*i21 +
   71*I03^2*i9^2*i12*j12^2*i21 + 144*i6*i9^2*i12*j12^2*i21 +
   53*I03^5*j9*i12*j12^2*i21 + 119*I03^3*i6*j9*i12*j12^2*i21 +
   1593*I03*i6^2*j9*i12*j12^2*i21 + 445*I03^2*i9*j9*i12*j12^2*i21 +
   514*i6*i9*j9*i12*j12^2*i21 + 1911*I03^2*j9^2*i12*j12^2*i21 +
   1674*i6*j9^2*i12*j12^2*i21 + 35*I03^4*i12^2*j12^2*i21 +
   464*I03^2*i6*i12^2*j12^2*i21 + 1303*i6^2*i12^2*j12^2*i21 +
   19*I03*i9*i12^2*j12^2*i21 + 259*I03*j9*i12^2*j12^2*i21 + 159*i12^3*j12^2*i21 +
   I03^8*j12^3*i21 + 3*I03^6*i6*j12^3*i21 + 68*I03^4*i6^2*j12^3*i21 +
   608*I03^2*i6^3*j12^3*i21 + 804*i6^4*j12^3*i21 + 3*I03^5*i9*j12^3*i21 +
   22*I03^3*i6*i9*j12^3*i21 + 565*I03*i6^2*i9*j12^3*i21 + 25*I03^2*i9^2*j12^3*i21 +
   426*i6*i9^2*j12^3*i21 + 4*I03^5*j9*j12^3*i21 + 37*I03^3*i6*j9*j12^3*i21 +
   1975*I03*i6^2*j9*j12^3*i21 + 206*I03^2*i9*j9*j12^3*i21 + 1323*i6*i9*j9*j12^3*i21
   + 1465*I03^2*j9^2*j12^3*i21 + 1458*i6*j9^2*j12^3*i21 + 15*I03^4*i12*j12^3*i21 +
   717*I03^2*i6*i12*j12^3*i21 + 502*i6^2*i12*j12^3*i21 + 140*I03*i9*i12*j12^3*i21 +
   13*I03*j9*i12*j12^3*i21 + 1834*i12^2*j12^3*i21 + 18*I03^4*j12^4*i21 +
   337*I03^2*i6*j12^4*i21 + 1314*i6^2*j12^4*i21 + 627*I03*i9*j12^4*i21 +
   39*I03*j9*j12^4*i21 + 853*i12*j12^4*i21 + 2151*j12^5*i21 + 7*I03^15*i15*i21 +
   7*I03^13*i6*i15*i21 + 92*I03^11*i6^2*i15*i21 + 561*I03^9*i6^3*i15*i21 +
   12*I03^7*i6^4*i15*i21 + 69669*I03^5*i6^5*i15*i21 + 214458*I03^3*i6^6*i15*i21 +
   33016286*I03*i6^7*i15*i21 + 23*I03^12*i9*i15*i21 + 9*I03^10*i6*i9*i15*i21 +
   19*I03^8*i6^2*i9*i15*i21 + 673*I03^6*i6^3*i9*i15*i21 +
   26341*I03^4*i6^4*i9*i15*i21 + 1974889*I03^2*i6^5*i9*i15*i21 +
   223541125*i6^6*i9*i15*i21 + 26*I03^9*i9^2*i15*i21 + 56*I03^7*i6*i9^2*i15*i21 +
   3215*I03^5*i6^2*i9^2*i15*i21 + 79216*I03^3*i6^3*i9^2*i15*i21 +
   8718120*I03*i6^4*i9^2*i15*i21 + 167*I03^6*i9^3*i15*i21 +
   1123*I03^4*i6*i9^3*i15*i21 + 363987*I03^2*i6^2*i9^3*i15*i21 +
   18571295*i6^3*i9^3*i15*i21 + 5445*I03^3*i9^4*i15*i21 +
   569265*I03*i6*i9^4*i15*i21 + 3214362*i9^5*i15*i21 + 31*I03^12*j9*i15*i21 +
   144*I03^10*i6*j9*i15*i21 + 49*I03^8*i6^2*j9*i15*i21 + 128*I03^6*i6^3*j9*i15*i21
   + 132809*I03^4*i6^4*j9*i15*i21 + 276526*I03^2*i6^5*j9*i15*i21 +
   1050735*i6^6*j9*i15*i21 + 26*I03^9*i9*j9*i15*i21 + 201*I03^7*i6*i9*j9*i15*i21 +
   4778*I03^5*i6^2*i9*j9*i15*i21 + 5640*I03^3*i6^3*i9*j9*i15*i21 +
   14478*I03*i6^4*i9*j9*i15*i21 + 215*I03^6*i9^2*j9*i15*i21 +
   4240*I03^4*i6*i9^2*j9*i15*i21 + 3079*I03^2*i6^2*i9^2*j9*i15*i21 +
   8784*i6^3*i9^2*j9*i15*i21 + 8149*I03^3*i9^3*j9*i15*i21 +
   27379*I03*i6*i9^3*j9*i15*i21 + 42375*i9^4*j9*i15*i21 + 168*I03^9*j9^2*i15*i21 +
   2031*I03^7*i6*j9^2*i15*i21 + 350*I03^5*i6^2*j9^2*i15*i21 +
   67519*I03^3*i6^3*j9^2*i15*i21 + 1555572*I03*i6^4*j9^2*i15*i21 +
   157*I03^6*i9*j9^2*i15*i21 + 850*I03^4*i6*i9*j9^2*i15*i21 +
   39192*I03^2*i6^2*i9*j9^2*i15*i21 + 15093*i6^3*i9*j9^2*i15*i21 +
   14874*I03^3*i9^2*j9^2*i15*i21 + 22869*I03*i6*i9^2*j9^2*i15*i21 +
   18606*i9^3*j9^2*i15*i21 + 3640*I03^6*j9^3*i15*i21 + 108196*I03^4*i6*j9^3*i15*i21
   + 1080345*I03^2*i6^2*j9^3*i15*i21 + 7331418*i6^3*j9^3*i15*i21 +
   19578*I03^3*i9*j9^3*i15*i21 + 80412*I03*i6*i9*j9^3*i15*i21 +
   67128*i9^2*j9^3*i15*i21 + 266541*I03^3*j9^4*i15*i21 +
   6646212*I03*i6*j9^4*i15*i21 + 19773*i9*j9^4*i15*i21 + 14262966*j9^5*i15*i21 +
   5*I03^11*i12*i15*i21 + 4*I03^9*i6*i12*i15*i21 + 107*I03^7*i6^2*i12*i15*i21 +
   323*I03^5*i6^3*i12*i15*i21 + 69746*I03^3*i6^4*i12*i15*i21 +
   577503*I03*i6^5*i12*i15*i21 + 2*I03^8*i9*i12*i15*i21 +
   75*I03^6*i6*i9*i12*i15*i21 + 969*I03^4*i6^2*i9*i12*i15*i21 +
   956680*I03^2*i6^3*i9*i12*i15*i21 + 41495622*i6^4*i9*i12*i15*i21 +
   446*I03^5*i9^2*i12*i15*i21 + 16779*I03^3*i6*i9^2*i12*i15*i21 +
   799186*I03*i6^2*i9^2*i12*i15*i21 + 202407*I03^2*i9^3*i12*i15*i21 +
   3021783*i6*i9^3*i12*i15*i21 + 203*I03^8*j9*i12*i15*i21 +
   554*I03^6*i6*j9*i12*i15*i21 + 7906*I03^4*i6^2*j9*i12*i15*i21 +
   206648*I03^2*i6^3*j9*i12*i15*i21 + 299289*i6^4*j9*i12*i15*i21 +
   1633*I03^5*i9*j9*i12*i15*i21 + 3788*I03^3*i6*i9*j9*i12*i15*i21 +
   12229*I03*i6^2*i9*j9*i12*i15*i21 + 1268*I03^2*i9^2*j9*i12*i15*i21 +
   58826*i6*i9^2*j9*i12*i15*i21 + 359*I03^5*j9^2*i12*i15*i21 +
   18186*I03^3*i6*j9^2*i12*i15*i21 + 259017*I03*i6^2*j9^2*i12*i15*i21 +
   1030*I03^2*i9*j9^2*i12*i15*i21 + 57279*i6*i9*j9^2*i12*i15*i21 +
   201783*I03^2*j9^3*i12*i15*i21 + 314496*i6*j9^3*i12*i15*i21 +
   72*I03^7*i12^2*i15*i21 + 341*I03^5*i6*i12^2*i15*i21 +
   19107*I03^3*i6^2*i12^2*i15*i21 + 1427281*I03*i6^3*i12^2*i15*i21 +
   482*I03^4*i9*i12^2*i15*i21 + 35548*I03^2*i6*i9*i12^2*i15*i21 +
   37736*i6^2*i9*i12^2*i15*i21 + 63975*I03*i9^2*i12^2*i15*i21 +
   1003*I03^4*j9*i12^2*i15*i21 + 118879*I03^2*i6*j9*i12^2*i15*i21 +
   309393*i6^2*j9*i12^2*i15*i21 + 3699*I03*i9*j9*i12^2*i15*i21 +
   168753*I03*j9^2*i12^2*i15*i21 + 147*I03^3*i12^3*i15*i21 +
   30024*I03*i6*i12^3*i15*i21 + 434556*i9*i12^3*i15*i21 + 391779*j9*i12^3*i15*i21 +
   5*I03^11*j12*i15*i21 + 3*I03^9*i6*j12*i15*i21 + 22*I03^7*i6^2*j12*i15*i21 +
   656*I03^5*i6^3*j12*i15*i21 + 1333*I03^3*i6^4*j12*i15*i21 +
   77941*I03*i6^5*j12*i15*i21 + 3*I03^8*i9*j12*i15*i21 + 22*I03^6*i6*i9*j12*i15*i21
   + I03^4*i6^2*i9*j12*i15*i21 + 40*I03^2*i6^3*i9*j12*i15*i21 +
   5623*i6^4*i9*j12*i15*i21 + 69*I03^5*i9^2*j12*i15*i21 +
   140*I03^3*i6*i9^2*j12*i15*i21 + 1611*I03*i6^2*i9^2*j12*i15*i21 +
   I03^2*i9^3*j12*i15*i21 + 1576*i6*i9^3*j12*i15*i21 + 19*I03^8*j9*j12*i15*i21 +
   80*I03^6*i6*j9*j12*i15*i21 + 1522*I03^4*i6^2*j9*j12*i15*i21 +
   10675*I03^2*i6^3*j9*j12*i15*i21 + 14829*i6^4*j9*j12*i15*i21 +
   77*I03^5*i9*j9*j12*i15*i21 + 61*I03^3*i6*i9*j9*j12*i15*i21 +
   677*I03*i6^2*i9*j9*j12*i15*i21 + 824*I03^2*i9^2*j9*j12*i15*i21 +
   148*i6*i9^2*j9*j12*i15*i21 + 884*I03^5*j9^2*j12*i15*i21 +
   3986*I03^3*i6*j9^2*j12*i15*i21 + 8322*I03*i6^2*j9^2*j12*i15*i21 +
   504*I03^2*i9*j9^2*j12*i15*i21 + 18345*i6*i9*j9^2*j12*i15*i21 +
   26049*I03^2*j9^3*j12*i15*i21 + 16497*i6*j9^3*j12*i15*i21 +
   3*I03^7*i12*j12*i15*i21 + 32*I03^5*i6*i12*j12*i15*i21 +
   664*I03^3*i6^2*i12*j12*i15*i21 + 6149*I03*i6^3*i12*j12*i15*i21 +
   31*I03^4*i9*i12*j12*i15*i21 + 242*I03^2*i6*i9*i12*j12*i15*i21 +
   2113*i6^2*i9*i12*j12*i15*i21 + 492*I03*i9^2*i12*j12*i15*i21 +
   161*I03^4*j9*i12*j12*i15*i21 + 3778*I03^2*i6*j9*i12*j12*i15*i21 +
   15042*i6^2*j9*i12*j12*i15*i21 + 154*I03*i9*j9*i12*j12*i15*i21 +
   7557*I03*j9^2*i12*j12*i15*i21 + 13*I03^3*i12^2*j12*i15*i21 +
   6229*I03*i6*i12^2*j12*i15*i21 + 1302*i9*i12^2*j12*i15*i21 +
   10581*j9*i12^2*j12*i15*i21 + 8*I03^7*j12^2*i15*i21 + 20*I03^5*i6*j12^2*i15*i21 +
   39*I03^3*i6^2*j12^2*i15*i21 + 2125*I03*i6^3*j12^2*i15*i21 +
   69*I03^4*i9*j12^2*i15*i21 + 444*I03^2*i6*i9*j12^2*i15*i21 +
   1707*i6^2*i9*j12^2*i15*i21 + 331*I03*i9^2*j12^2*i15*i21 +
   42*I03^4*j9*j12^2*i15*i21 + 552*I03^2*i6*j9*j12^2*i15*i21 +
   19134*i6^2*j9*j12^2*i15*i21 + 1690*I03*i9*j9*j12^2*i15*i21 +
   408*I03*j9^2*j12^2*i15*i21 + 66*I03^3*i12*j12^2*i15*i21 +
   1594*I03*i6*i12*j12^2*i15*i21 + 102*i9*i12*j12^2*i15*i21 +
   1656*j9*i12*j12^2*i15*i21 + 89*I03^3*j12^3*i15*i21 + 842*I03*i6*j12^3*i15*i21 +
   1060*i9*j12^3*i15*i21 + 108*j9*j12^3*i15*i21 + 1767*I03^10*i15^2*i21 +
   1372*I03^8*i6*i15^2*i21 + 6313*I03^6*i6^2*i15^2*i21 +
   134434*I03^4*i6^3*i15^2*i21 + 7768228*I03^2*i6^4*i15^2*i21 +
   468174411*i6^5*i15^2*i21 + 548*I03^7*i9*i15^2*i21 + 16251*I03^5*i6*i9*i15^2*i21
   + 6375*I03^3*i6^2*i9*i15^2*i21 + 1590881*I03*i6^3*i9*i15^2*i21 +
   9524*I03^4*i9^2*i15^2*i21 + 3929162*I03^2*i6*i9^2*i15^2*i21 +
   31751184*i6^2*i9^2*i15^2*i21 + 2432691*I03*i9^3*i15^2*i21 +
   19105*I03^7*j9*i15^2*i21 + 137202*I03^5*i6*j9*i15^2*i21 +
   234073*I03^3*i6^2*j9*i15^2*i21 + 7416123*I03*i6^3*j9*i15^2*i21 +
   5794*I03^4*i9*j9*i15^2*i21 + 12480*I03^2*i6*i9*j9*i15^2*i21 +
   906918*i6^2*i9*j9*i15^2*i21 + 176955*I03*i9^2*j9*i15^2*i21 +
   496143*I03^4*j9^2*i15^2*i21 + 3321351*I03^2*i6*j9^2*i15^2*i21 +
   6759990*i6^2*j9^2*i15^2*i21 + 287307*I03*i9*j9^2*i15^2*i21 +
   5991030*I03*j9^3*i15^2*i21 + 102*I03^6*i12*i15^2*i21 +
   6691*I03^4*i6*i12*i15^2*i21 + 1165684*I03^2*i6^2*i12*i15^2*i21 +
   28235628*i6^3*i12*i15^2*i21 + 27503*I03^3*i9*i12*i15^2*i21 +
   611903*I03*i6*i9*i12*i15^2*i21 + 8648010*i9^2*i12*i15^2*i21 +
   18979*I03^3*j9*i12*i15^2*i21 + 160503*I03*i6*j9*i12*i15^2*i21 +
   99267*i9*j9*i12*i15^2*i21 + 236817*j9^2*i12*i15^2*i21 +
   405669*I03^2*i12^2*i15^2*i21 + 4007448*i6*i12^2*i15^2*i21 +
   409*I03^6*j12*i15^2*i21 + 14785*I03^4*i6*j12*i15^2*i21 +
   306755*I03^2*i6^2*j12*i15^2*i21 + 964386*i6^3*j12*i15^2*i21 +
   669*I03^3*i9*j12*i15^2*i21 + 19451*I03*i6*i9*j12*i15^2*i21 +
   1437*i9^2*j12*i15^2*i21 + 607*I03^3*j9*j12*i15^2*i21 +
   26430*I03*i6*j9*j12*i15^2*i21 + 10599*i9*j9*j12*i15^2*i21 +
   27675*j9^2*j12*i15^2*i21 + 2629*I03^2*i12*j12*i15^2*i21 +
   53496*i6*i12*j12*i15^2*i21 + 607*I03^2*j12^2*i15^2*i21 +
   12033*i6*j12^2*i15^2*i21 + 358479*I03^5*i15^3*i21 + 1349811*I03^3*i6*i15^3*i21 +
   116939691*I03*i6^2*i15^3*i21 + 10351395*I03^2*i9*i15^3*i21 +
   294679998*i6*i9*i15^3*i21 + 181386*I03^2*j9*i15^3*i21 + 74998791*i6*j9*i15^3*i21
   + 8572005*I03*i12*i15^3*i21 + 13680405*I03*j12*i15^3*i21 + 608012244*i15^4*i21 +
   2*I03^15*j15*i21 + 7*I03^13*i6*j15*i21 + 2*I03^11*i6^2*j15*i21 +
   8*I03^7*i6^4*j15*i21 + 12*I03^5*i6^5*j15*i21 + 3*I03^3*i6^6*j15*i21 +
   1481*I03*i6^7*j15*i21 + 2*I03^12*i9*j15*i21 + 4*I03^10*i6*i9*j15*i21 +
   4*I03^8*i6^2*i9*j15*i21 + 4*I03^6*i6^3*i9*j15*i21 + 19*I03^4*i6^4*i9*j15*i21 +
   12*I03^2*i6^5*i9*j15*i21 + 17*i6^6*i9*j15*i21 + 11*I03^9*i9^2*j15*i21 +
   7*I03^7*i6*i9^2*j15*i21 + 5*I03^5*i6^2*i9^2*j15*i21 + 4*I03^3*i6^3*i9^2*j15*i21
   + 8*I03*i6^4*i9^2*j15*i21 + 26*I03^6*i9^3*j15*i21 + 16*I03^4*i6*i9^3*j15*i21 +
   20*I03^2*i6^2*i9^3*j15*i21 + 23*i6^3*i9^3*j15*i21 + 6*I03^3*i9^4*j15*i21 +
   39*i9^5*j15*i21 + I03^12*j9*j15*i21 + 5*I03^10*i6*j9*j15*i21 +
   2*I03^8*i6^2*j9*j15*i21 + I03^6*i6^3*j9*j15*i21 + 29*I03^4*i6^4*j9*j15*i21 +
   330*I03^2*i6^5*j9*j15*i21 + 4949*i6^6*j9*j15*i21 + 6*I03^9*i9*j9*j15*i21 +
   4*I03^7*i6*i9*j9*j15*i21 + 20*I03^3*i6^3*i9*j9*j15*i21 +
   65*I03*i6^4*i9*j9*j15*i21 + 4*I03^6*i9^2*j9*j15*i21 + I03^4*i6*i9^2*j9*j15*i21 +
   3*I03^2*i6^2*i9^2*j9*j15*i21 + 11*i6^3*i9^2*j9*j15*i21 +
   23*I03^3*i9^3*j9*j15*i21 + 7*I03*i6*i9^3*j9*j15*i21 + 36*i9^4*j9*j15*i21 +
   4*I03^7*i6*j9^2*j15*i21 + 40*I03^5*i6^2*j9^2*j15*i21 +
   98*I03^3*i6^3*j9^2*j15*i21 + 1288*I03*i6^4*j9^2*j15*i21 +
   12*I03^6*i9*j9^2*j15*i21 + 12*I03^4*i6*i9*j9^2*j15*i21 +
   30*I03^2*i6^2*i9*j9^2*j15*i21 + 62*i6^3*i9*j9^2*j15*i21 +
   23*I03^3*i9^2*j9^2*j15*i21 + I03*i6*i9^2*j9^2*j15*i21 + 30*i9^3*j9^2*j15*i21 +
   45*I03^6*j9^3*j15*i21 + 446*I03^4*i6*j9^3*j15*i21 + 561*I03^2*i6^2*j9^3*j15*i21
   + 3393*i6^3*j9^3*j15*i21 + 24*I03^3*i9*j9^3*j15*i21 + 18*I03*i6*i9*j9^3*j15*i21
   + 24*i9^2*j9^3*j15*i21 + 5842*I03^3*j9^4*j15*i21 + 53406*I03*i6*j9^4*j15*i21 +
   3*i9*j9^4*j15*i21 + 19791*j9^5*j15*i21 + 4*I03^11*i12*j15*i21 +
   I03^9*i6*i12*j15*i21 + 4*I03^7*i6^2*i12*j15*i21 + 2*I03^5*i6^3*i12*j15*i21 +
   3*I03^3*i6^4*i12*j15*i21 + 100*I03*i6^5*i12*j15*i21 + 8*I03^8*i9*i12*j15*i21 +
   6*I03^4*i6^2*i9*i12*j15*i21 + 8*I03^2*i6^3*i9*i12*j15*i21 +
   35*i6^4*i9*i12*j15*i21 + 2*I03^5*i9^2*i12*j15*i21 + I03^3*i6*i9^2*i12*j15*i21 +
   8*I03*i6^2*i9^2*i12*j15*i21 + 6*I03^2*i9^3*i12*j15*i21 + 21*i6*i9^3*i12*j15*i21
   + 3*I03^6*i6*j9*i12*j15*i21 + 20*I03^4*i6^2*j9*i12*j15*i21 +
   27*I03^2*i6^3*j9*i12*j15*i21 + 52*i6^4*j9*i12*j15*i21 +
   7*I03^5*i9*j9*i12*j15*i21 + 2*I03^3*i6*i9*j9*i12*j15*i21 +
   55*I03*i6^2*i9*j9*i12*j15*i21 + 23*I03^2*i9^2*j9*i12*j15*i21 +
   72*i6*i9^2*j9*i12*j15*i21 + 13*I03^5*j9^2*i12*j15*i21 +
   78*I03^3*i6*j9^2*i12*j15*i21 + 313*I03*i6^2*j9^2*i12*j15*i21 +
   5*I03^2*i9*j9^2*i12*j15*i21 + 188*i6*i9*j9^2*i12*j15*i21 +
   161*I03^2*j9^3*i12*j15*i21 + 495*i6*j9^3*i12*j15*i21 + 6*I03^7*i12^2*j15*i21 +
   5*I03^3*i6^2*i12^2*j15*i21 + 74*I03*i6^3*i12^2*j15*i21 +
   5*I03^4*i9*i12^2*j15*i21 + 8*I03^2*i6*i9*i12^2*j15*i21 +
   27*i6^2*i9*i12^2*j15*i21 + 12*I03*i9^2*i12^2*j15*i21 + I03^4*j9*i12^2*j15*i21 +
   28*I03^2*i6*j9*i12^2*j15*i21 + 341*i6^2*j9*i12^2*j15*i21 +
   27*I03*i9*j9*i12^2*j15*i21 + 198*I03*j9^2*i12^2*j15*i21 + 18*I03^3*i12^3*j15*i21
   + 105*I03*i6*i12^3*j15*i21 + 36*i9*i12^3*j15*i21 + 90*j9*i12^3*j15*i21 +
   4*I03^11*j12*j15*i21 + 4*I03^9*i6*j12*j15*i21 + I03^7*i6^2*j12*j15*i21 +
   8*I03^5*i6^3*j12*j15*i21 + 12*I03^3*i6^4*j12*j15*i21 + 153*I03*i6^5*j12*j15*i21
   + 3*I03^8*i9*j12*j15*i21 + 8*I03^4*i6^2*i9*j12*j15*i21 +
   5*I03^2*i6^3*i9*j12*j15*i21 + 39*i6^4*i9*j12*j15*i21 + 7*I03^5*i9^2*j12*j15*i21
   + 22*I03*i6^2*i9^2*j12*j15*i21 + 3*I03^2*i9^3*j12*j15*i21 +
   26*i6*i9^3*j12*j15*i21 + 9*I03^4*i6^2*j9*j12*j15*i21 +
   68*I03^2*i6^3*j9*j12*j15*i21 + 33*i6^4*j9*j12*j15*i21 +
   6*I03^5*i9*j9*j12*j15*i21 + 23*I03^3*i6*i9*j9*j12*j15*i21 +
   80*I03*i6^2*i9*j9*j12*j15*i21 + 5*I03^2*i9^2*j9*j12*j15*i21 +
   67*i6*i9^2*j9*j12*j15*i21 + 20*I03^5*j9^2*j12*j15*i21 +
   11*I03^3*i6*j9^2*j12*j15*i21 + 59*I03^2*i9*j9^2*j12*j15*i21 +
   99*i6*i9*j9^2*j12*j15*i21 + 38*I03^2*j9^3*j12*j15*i21 + 153*i6*j9^3*j12*j15*i21
   + 4*I03^7*i12*j12*j15*i21 + 4*I03^5*i6*i12*j12*j15*i21 +
   7*I03^3*i6^2*i12*j12*j15*i21 + 26*I03*i6^3*i12*j12*j15*i21 +
   6*I03^2*i6*i9*i12*j12*j15*i21 + 36*i6^2*i9*i12*j12*j15*i21 +
   26*I03*i9^2*i12*j12*j15*i21 + I03^4*j9*i12*j12*j15*i21 +
   13*I03^2*i6*j9*i12*j12*j15*i21 + 21*i6^2*j9*i12*j12*j15*i21 +
   13*I03*i9*j9*i12*j12*j15*i21 + 240*I03*j9^2*i12*j12*j15*i21 +
   7*I03^3*i12^2*j12*j15*i21 + 74*I03*i6*i12^2*j12*j15*i21 + 9*i9*i12^2*j12*j15*i21
   + 114*j9*i12^2*j12*j15*i21 + 3*I03^5*i6*j12^2*j15*i21 +
   5*I03^3*i6^2*j12^2*j15*i21 + 25*I03*i6^3*j12^2*j15*i21 +
   6*I03^4*i9*j12^2*j15*i21 + 14*I03^2*i6*i9*j12^2*j15*i21 +
   70*i6^2*i9*j12^2*j15*i21 + 21*I03*i9^2*j12^2*j15*i21 + 4*I03^4*j9*j12^2*j15*i21
   + 24*I03^2*i6*j9*j12^2*j15*i21 + 70*i6^2*j9*j12^2*j15*i21 +
   68*I03*i9*j9*j12^2*j15*i21 + 79*I03*j9^2*j12^2*j15*i21 + I03^3*i12*j12^2*j15*i21
   + 12*I03*i6*i12*j12^2*j15*i21 + 70*i9*i12*j12^2*j15*i21 +
   163*j9*i12*j12^2*j15*i21 + 18*I03^3*j12^3*j15*i21 + 78*I03*i6*j12^3*j15*i21 +
   12*i9*j12^3*j15*i21 + 120*j9*j12^3*j15*i21 + 8*I03^8*i6*i15*j15*i21 +
   15*I03^6*i6^2*i15*j15*i21 + 223*I03^4*i6^3*i15*j15*i21 +
   954*I03^2*i6^4*i15*j15*i21 + 3180*i6^5*i15*j15*i21 + 19*I03^7*i9*i15*j15*i21 +
   10*I03^5*i6*i9*i15*j15*i21 + 6*I03^3*i6^2*i9*i15*j15*i21 +
   36*I03*i6^3*i9*i15*j15*i21 + 14*I03^4*i9^2*i15*j15*i21 +
   8*I03^2*i6*i9^2*i15*j15*i21 + 36*i6^2*i9^2*i15*j15*i21 + 12*I03*i9^3*i15*j15*i21
   + 26*I03^7*j9*i15*j15*i21 + 83*I03^5*i6*j9*i15*j15*i21 +
   409*I03^3*i6^2*j9*i15*j15*i21 + 2115*I03*i6^3*j9*i15*j15*i21 +
   12*I03^4*i9*j9*i15*j15*i21 + 44*I03^2*i6*i9*j9*i15*j15*i21 +
   60*i6^2*i9*j9*i15*j15*i21 + 15*I03*i9^2*j9*i15*j15*i21 +
   2032*I03^4*j9^2*i15*j15*i21 + 5022*I03^2*i6*j9^2*i15*j15*i21 +
   648*i6^2*j9^2*i15*j15*i21 + 93*I03*i9*j9^2*i15*j15*i21 +
   2556*I03*j9^3*i15*j15*i21 + 6*I03^6*i12*i15*j15*i21 +
   141*I03^2*i6^2*i12*i15*j15*i21 + 657*i6^3*i12*i15*j15*i21 +
   3*I03^3*i9*i12*i15*j15*i21 + 60*i9^2*i12*i15*j15*i21 +
   60*I03^3*j9*i12*i15*j15*i21 + 423*I03*i6*j9*i12*i15*j15*i21 +
   75*i9*j9*i12*i15*j15*i21 + 864*j9^2*i12*i15*j15*i21 +
   132*I03^2*i12^2*i15*j15*i21 + 366*i6*i12^2*i15*j15*i21 + 2*I03^6*j12*i15*j15*i21
   + 2*I03^4*i6*j12*i15*j15*i21 + 25*I03^2*i6^2*j12*i15*j15*i21 +
   276*i6^3*j12*i15*j15*i21 + 3*I03^3*i9*j12*i15*j15*i21 +
   71*I03*i6*i9*j12*i15*j15*i21 + 54*i9^2*j12*i15*j15*i21 +
   11*I03^3*j9*j12*i15*j15*i21 + 45*I03*i6*j9*j12*i15*j15*i21 +
   237*i9*j9*j12*i15*j15*i21 + 108*j9^2*j12*i15*j15*i21 +
   6*I03^2*i12*j12*i15*j15*i21 + 195*i6*i12*j12*i15*j15*i21 +
   19*I03^2*j12^2*i15*j15*i21 + 135*i6*j12^2*i15*j15*i21 + 5919*I03^5*i15^2*j15*i21
   + 19431*I03^3*i6*i15^2*j15*i21 + 4506*I03*i6^2*i15^2*j15*i21 +
   150*I03^2*i9*i15^2*j15*i21 + 36*i6*i9*i15^2*j15*i21 +
   16254*I03^2*j9*i15^2*j15*i21 + 3159*i6*j9*i15^2*j15*i21 +
   1275*I03*i12*i15^2*j15*i21 + 213*I03*j12*i15^2*j15*i21 + 18984861*i15^3*j15*i21
   + 3*I03^10*j15^2*i21 + 2*I03^8*i6*j15^2*i21 + 5*I03^6*i6^2*j15^2*i21 +
   12*I03^4*i6^3*j15^2*i21 + 60*I03^2*i6^4*j15^2*i21 + 513*i6^5*j15^2*i21 +
   7*I03^7*i9*j15^2*i21 + 8*I03^5*i6*i9*j15^2*i21 + 4*I03^3*i6^2*i9*j15^2*i21 +
   48*I03*i6^3*i9*j15^2*i21 + 17*I03^4*i9^2*j15^2*i21 + 20*I03^2*i6*i9^2*j15^2*i21
   + 33*i6^2*i9^2*j15^2*i21 + 66*I03*i9^3*j15^2*i21 + 11*I03^7*j9*j15^2*i21 +
   48*I03^3*i6^2*j9*j15^2*i21 + 228*I03*i6^3*j9*j15^2*i21 +
   19*I03^4*i9*j9*j15^2*i21 + 12*I03^2*i6*i9*j9*j15^2*i21 +
   213*i6^2*i9*j9*j15^2*i21 + 30*I03*i9^2*j9*j15^2*i21 + 36*I03^4*j9^2*j15^2*i21 +
   45*I03^2*i6*j9^2*j15^2*i21 + 621*i6^2*j9^2*j15^2*i21 + 192*I03*i9*j9^2*j15^2*i21
   + 2091*I03*j9^3*j15^2*i21 + 24*I03^6*i12*j15^2*i21 + 5*I03^4*i6*i12*j15^2*i21 +
   8*I03^2*i6^2*i12*j15^2*i21 + 48*i6^3*i12*j15^2*i21 + 22*I03^3*i9*i12*j15^2*i21 +
   22*I03*i6*i9*i12*j15^2*i21 + 33*i9^2*i12*j15^2*i21 + 11*I03^3*j9*i12*j15^2*i21 +
   102*I03*i6*j9*i12*j15^2*i21 + 129*i9*j9*i12*j15^2*i21 + 459*j9^2*i12*j15^2*i21 +
   30*I03^2*i12^2*j15^2*i21 + 120*i6*i12^2*j15^2*i21 + 2*I03^6*j12*j15^2*i21 +
   I03^4*i6*j12*j15^2*i21 + 40*I03^2*i6^2*j12*j15^2*i21 + 108*i6^3*j12*j15^2*i21 +
   3*I03^3*i9*j12*j15^2*i21 + 56*I03*i6*i9*j12*j15^2*i21 + 60*i9^2*j12*j15^2*i21 +
   16*I03^3*j9*j12*j15^2*i21 + 195*I03*i6*j9*j12*j15^2*i21 + 99*i9*j9*j12*j15^2*i21
   + 459*j9^2*j12*j15^2*i21 + 59*I03^2*i12*j12*j15^2*i21 + 58*I03^2*j12^2*j15^2*i21
   + 45*i6*j12^2*j15^2*i21 + 21*I03^5*i15*j15^2*i21 + 24*I03^3*i6*i15*j15^2*i21 +
   333*I03*i6^2*i15*j15^2*i21 + 6*I03^2*i9*i15*j15^2*i21 + 153*i6*i9*i15*j15^2*i21
   + 96*I03^2*j9*i15*j15^2*i21 + 756*i6*j9*i15*j15^2*i21 +
   135*I03*i12*i15*j15^2*i21 + 60*I03*j12*i15*j15^2*i21 + 6156*i15^2*j15^2*i21 +
   12*I03^5*j15^3*i21 + 9*I03^3*i6*j15^3*i21 + 36*I03*i6^2*j15^3*i21 +
   15*I03^2*i9*j15^3*i21 + 9*i6*i9*j15^3*i21 + 135*I03^2*j9*j15^3*i21 +
   81*i6*j9*j15^3*i21 + 93*I03*i12*j15^3*i21 + 204*I03*j12*j15^3*i21 +
   1296*i15*j15^3*i21 + 1782*j15^4*i21 + 26*I03^12*i6*i18*i21 +
   23*I03^10*i6^2*i18*i21 + 4*I03^8*i6^3*i18*i21 + 68*I03^6*i6^4*i18*i21 +
   13000*I03^4*i6^5*i18*i21 + 360121*I03^2*i6^6*i18*i21 + 125333284*i6^7*i18*i21 +
   5*I03^11*i9*i18*i21 + 14*I03^9*i6*i9*i18*i21 + 8*I03^7*i6^2*i9*i18*i21 +
   1173*I03^5*i6^3*i9*i18*i21 + 49139*I03^3*i6^4*i9*i18*i21 +
   73614*I03*i6^5*i9*i18*i21 + 7*I03^8*i9^2*i18*i21 + 20*I03^6*i6*i9^2*i18*i21 +
   550*I03^4*i6^2*i9^2*i18*i21 + 99180*I03^2*i6^3*i9^2*i18*i21 +
   2174435*i6^4*i9^2*i18*i21 + 134*I03^5*i9^3*i18*i21 + 1115*I03^3*i6*i9^3*i18*i21
   + 127725*I03*i6^2*i9^3*i18*i21 + 53250*I03^2*i9^4*i18*i21 +
   215796*i6*i9^4*i18*i21 + 4*I03^11*j9*i18*i21 + 5*I03^9*i6*j9*i18*i21 +
   69*I03^7*i6^2*j9*i18*i21 + 22*I03^5*i6^3*j9*i18*i21 +
   10570*I03^3*i6^4*j9*i18*i21 + 2223*I03*i6^5*j9*i18*i21 + 18*I03^8*i9*j9*i18*i21
   + 2121*I03^4*i6^2*i9*j9*i18*i21 + 299*I03^2*i6^3*i9*j9*i18*i21 +
   3094*i6^4*i9*j9*i18*i21 + 169*I03^5*i9^2*j9*i18*i21 +
   2035*I03^3*i6*i9^2*j9*i18*i21 + 3580*I03*i6^2*i9^2*j9*i18*i21 +
   5619*I03^2*i9^3*j9*i18*i21 + 2358*i6*i9^3*j9*i18*i21 + 11*I03^8*j9^2*i18*i21 +
   86*I03^6*i6*j9^2*i18*i21 + 1305*I03^4*i6^2*j9^2*i18*i21 +
   10581*I03^2*i6^3*j9^2*i18*i21 + 56199*i6^4*j9^2*i18*i21 +
   117*I03^5*i9*j9^2*i18*i21 + 912*I03^3*i6*i9*j9^2*i18*i21 +
   6407*I03*i6^2*i9*j9^2*i18*i21 + 4656*I03^2*i9^2*j9^2*i18*i21 +
   4554*i6*i9^2*j9^2*i18*i21 + 1980*I03^5*j9^3*i18*i21 + 2324*I03^3*i6*j9^3*i18*i21
   + 151137*I03*i6^2*j9^3*i18*i21 + 1767*I03^2*i9*j9^3*i18*i21 +
   40302*i6*i9*j9^3*i18*i21 + 524721*I03^2*j9^4*i18*i21 + 681570*i6*j9^4*i18*i21 +
   6*I03^10*i12*i18*i21 + 6*I03^8*i6*i12*i18*i21 + 13*I03^6*i6^2*i12*i18*i21 +
   1095*I03^4*i6^3*i12*i18*i21 + 137450*I03^2*i6^4*i12*i18*i21 +
   6543311*i6^5*i12*i18*i21 + I03^7*i9*i12*i18*i21 + 31*I03^5*i6*i9*i12*i18*i21 +
   5469*I03^3*i6^2*i9*i12*i18*i21 + 110319*I03*i6^3*i9*i12*i18*i21 +
   144*I03^4*i9^2*i12*i18*i21 + 17685*I03^2*i6*i9^2*i12*i18*i21 +
   253752*i6^2*i9^2*i12*i18*i21 + 12000*I03*i9^3*i12*i18*i21 +
   8*I03^7*j9*i12*i18*i21 + 212*I03^5*i6*j9*i12*i18*i21 +
   5147*I03^3*i6^2*j9*i12*i18*i21 + 17739*I03*i6^3*j9*i12*i18*i21 +
   174*I03^4*i9*j9*i12*i18*i21 + 2428*I03^2*i6*i9*j9*i12*i18*i21 +
   3202*i6^2*i9*j9*i12*i18*i21 + 5886*I03*i9^2*j9*i12*i18*i21 +
   1329*I03^4*j9^2*i12*i18*i21 + 3934*I03^2*i6*j9^2*i12*i18*i21 +
   40953*i6^2*j9^2*i12*i18*i21 + 5814*I03*i9*j9^2*i12*i18*i21 +
   1050381*I03*j9^3*i12*i18*i21 + 21*I03^6*i12^2*i18*i21 +
   58*I03^4*i6*i12^2*i18*i21 + 14027*I03^2*i6^2*i12^2*i18*i21 +
   918163*i6^3*i12^2*i18*i21 + 639*I03^3*i9*i12^2*i18*i21 +
   15606*I03*i6*i9*i12^2*i18*i21 + 4338*i9^2*i12^2*i18*i21 +
   10647*I03^3*j9*i12^2*i18*i21 + 37344*I03*i6*j9*i12^2*i18*i21 +
   428490*i9*j9*i12^2*i18*i21 + 316683*j9^2*i12^2*i18*i21 +
   291744*I03^2*i12^3*i18*i21 + 82512*i6*i12^3*i18*i21 + 4*I03^10*j12*i18*i21 +
   4*I03^8*i6*j12*i18*i21 + 8*I03^6*i6^2*j12*i18*i21 + 21*I03^4*i6^3*j12*i18*i21 +
   I03^2*i6^4*j12*i18*i21 + 4191*i6^5*j12*i18*i21 + 7*I03^7*i9*j12*i18*i21 +
   7*I03^5*i6*i9*j12*i18*i21 + 201*I03*i6^3*i9*j12*i18*i21 +
   3*I03^4*i9^2*j12*i18*i21 + 64*I03^2*i6*i9^2*j12*i18*i21 +
   145*i6^2*i9^2*j12*i18*i21 + 54*I03*i9^3*j12*i18*i21 + 6*I03^7*j9*j12*i18*i21 +
   19*I03^5*i6*j9*j12*i18*i21 + 105*I03^3*i6^2*j9*j12*i18*i21 +
   537*I03*i6^3*j9*j12*i18*i21 + 20*I03^2*i6*i9*j9*j12*i18*i21 +
   45*i6^2*i9*j9*j12*i18*i21 + 30*I03*i9^2*j9*j12*i18*i21 +
   13*I03^4*j9^2*j12*i18*i21 + 105*I03^2*i6*j9^2*j12*i18*i21 +
   2610*i6^2*j9^2*j12*i18*i21 + 144*I03*i9*j9^2*j12*i18*i21 +
   135*I03*j9^3*j12*i18*i21 + 8*I03^6*i12*j12*i18*i21 + 7*I03^4*i6*i12*j12*i18*i21
   + 647*I03^2*i6^2*i12*j12*i18*i21 + 3015*i6^3*i12*j12*i18*i21 +
   13*I03^3*i9*i12*j12*i18*i21 + 58*I03*i6*i9*i12*j12*i18*i21 +
   231*i9^2*i12*j12*i18*i21 + 254*I03^3*j9*i12*j12*i18*i21 +
   1692*I03*i6*j9*i12*j12*i18*i21 + 114*i9*j9*i12*j12*i18*i21 +
   504*j9^2*i12*j12*i18*i21 + 4128*I03^2*i12^2*j12*i18*i21 +
   278697*i6*i12^2*j12*i18*i21 + 7*I03^6*j12^2*i18*i21 + 6*I03^4*i6*j12^2*i18*i21 +
   25*I03^2*i6^2*j12^2*i18*i21 + 542*i6^3*j12^2*i18*i21 + I03^3*i9*j12^2*i18*i21 +
   5*I03*i6*i9*j12^2*i18*i21 + 30*i9^2*j12^2*i18*i21 + 25*I03^3*j9*j12^2*i18*i21 +
   43*I03*i6*j9*j12^2*i18*i21 + 240*i9*j9*j12^2*i18*i21 + 474*j9^2*j12^2*i18*i21 +
   65*I03^2*i12*j12^2*i18*i21 + 167*i6*i12*j12^2*i18*i21 + 42*I03^2*j12^3*i18*i21 +
   114*i6*j12^3*i18*i21 + 12*I03^9*i15*i18*i21 + 19*I03^7*i6*i15*i18*i21 +
   6503*I03^5*i6^2*i15*i18*i21 + 12520*I03^3*i6^3*i15*i18*i21 +
   12993795*I03*i6^4*i15*i18*i21 + 14*I03^6*i9*i15*i18*i21 +
   2548*I03^4*i6*i9*i15*i18*i21 + 1462091*I03^2*i6^2*i9*i15*i18*i21 +
   3365919*i6^3*i9*i15*i18*i21 + 2598*I03^3*i9^2*i15*i18*i21 +
   707715*I03*i6*i9^2*i15*i18*i21 + 2202345*i9^3*i15*i18*i21 +
   151*I03^6*j9*i15*i18*i21 + 2512*I03^4*i6*j9*i15*i18*i21 +
   4965*I03^2*i6^2*j9*i15*i18*i21 + 7227*i6^3*j9*i15*i18*i21 +
   2436*I03^3*i9*j9*i15*i18*i21 + 2085*I03*i6*i9*j9*i15*i18*i21 +
   558*i9^2*j9*i15*i18*i21 + 4329*I03^3*j9^2*i15*i18*i21 +
   10584*I03*i6*j9^2*i15*i18*i21 + 3105*i9*j9^2*i15*i18*i21 +
   51165*j9^3*i15*i18*i21 + 582*I03^5*i12*i15*i18*i21 +
   10041*I03^3*i6*i12*i15*i18*i21 + 493614*I03*i6^2*i12*i15*i18*i21 +
   19719*I03^2*i9*i12*i15*i18*i21 + 344196*i6*i9*i12*i15*i18*i21 +
   4224*I03^2*j9*i12*i15*i18*i21 + 1692*i6*j9*i12*i15*i18*i21 +
   154233*I03*i12^2*i15*i18*i21 + 22*I03^5*j12*i15*i18*i21 +
   40*I03^3*i6*j12*i15*i18*i21 + 69*I03*i6^2*j12*i15*i18*i21 +
   3*I03^2*i9*j12*i15*i18*i21 + 177*i6*i9*j12*i15*i18*i21 +
   120*I03^2*j9*j12*i15*i18*i21 + 2601*i6*j9*j12*i15*i18*i21 +
   1263*I03*i12*j12*i15*i18*i21 + 714*I03*j12^2*i15*i18*i21 +
   6444*I03^4*i15^2*i18*i21 + 2987820*I03^2*i6*i15^2*i18*i21 +
   28332918*i6^2*i15^2*i18*i21 + 1179063*I03*i9*i15^2*i18*i21 +
   50004*I03*j9*i15^2*i18*i21 + 4339638*i12*i15^2*i18*i21 + 12159*j12*i15^2*i18*i21
   + 21*I03^9*j15*i18*i21 + 18*I03^7*i6*j15*i18*i21 + 3*I03^5*i6^2*j15*i18*i21 +
   12*I03*i6^4*j15*i18*i21 + 9*I03^6*i9*j15*i18*i21 + 9*I03^4*i6*i9*j15*i18*i21 +
   15*I03^2*i6^2*i9*j15*i18*i21 + 63*i6^3*i9*j15*i18*i21 +
   54*I03^3*i9^2*j15*i18*i21 + 9*I03*i6*i9^2*j15*i18*i21 + 63*i9^3*j15*i18*i21 +
   6*I03^6*j9*j15*i18*i21 + 21*I03^4*i6*j9*j15*i18*i21 +
   18*I03^2*i6^2*j9*j15*i18*i21 + 411*i6^3*j9*j15*i18*i21 +
   6*I03^3*i9*j9*j15*i18*i21 + 48*I03*i6*i9*j9*j15*i18*i21 + 72*i9^2*j9*j15*i18*i21
   + 39*I03^3*j9^2*j15*i18*i21 + 582*I03*i6*j9^2*j15*i18*i21 +
   108*i9*j9^2*j15*i18*i21 + 342*j9^3*j15*i18*i21 + 24*I03^3*i6*i12*j15*i18*i21 +
   99*I03*i6^2*i12*j15*i18*i21 + 24*I03^2*i9*i12*j15*i18*i21 +
   39*i6*i9*i12*j15*i18*i21 + 72*I03^2*j9*i12*j15*i18*i21 +
   654*i6*j9*i12*j15*i18*i21 + 189*I03*i12^2*j15*i18*i21 + 6*I03^5*j12*j15*i18*i21
   + 9*I03^2*i9*j12*j15*i18*i21 + 48*i6*i9*j12*j15*i18*i21 +
   69*I03^2*j9*j12*j15*i18*i21 + 216*i6*j9*j12*j15*i18*i21 +
   15*I03*i12*j12*j15*i18*i21 + 48*I03*j12^2*j15*i18*i21 + 78*I03^4*i15*j15*i18*i21
   + 123*I03^2*i6*i15*j15*i18*i21 + 126*i6^2*i15*j15*i18*i21 +
   180*I03*i9*i15*j15*i18*i21 + 702*I03*j9*i15*j15*i18*i21 +
   531*i12*i15*j15*i18*i21 + 603*j12*i15*j15*i18*i21 + 27*I03^4*j15^2*i18*i21 +
   36*I03^2*i6*j15^2*i18*i21 + 144*i6^2*j15^2*i18*i21 + 81*I03*i9*j15^2*i18*i21 +
   45*I03*j9*j15^2*i18*i21 + 243*i12*j15^2*i18*i21 + 630*j12*j15^2*i18*i21 +
   18*I03^8*i18^2*i21 + 58*I03^6*i6*i18^2*i21 + 470*I03^4*i6^2*i18^2*i21 +
   417928*I03^2*i6^3*i18^2*i21 + 3798237*i6^4*i18^2*i21 + 80*I03^5*i9*i18^2*i21 +
   1837*I03^3*i6*i9*i18^2*i21 + 145586*I03*i6^2*i9*i18^2*i21 +
   5709*I03^2*i9^2*i18^2*i21 + 86538*i6*i9^2*i18^2*i21 + 355*I03^5*j9*i18^2*i21 +
   5644*I03^3*i6*j9*i18^2*i21 + 9102*I03*i6^2*j9*i18^2*i21 +
   4917*I03^2*i9*j9*i18^2*i21 + 4380*i6*i9*j9*i18^2*i21 +
   17712*I03^2*j9^2*i18^2*i21 + 257022*i6*j9^2*i18^2*i21 + 588*I03^4*i12*i18^2*i21
   + 5892*I03^2*i6*i12*i18^2*i21 + 583392*i6^2*i12*i18^2*i21 +
   19008*I03*i9*i12*i18^2*i21 + 1534320*I03*j9*i12*i18^2*i21 +
   13574493*i12^2*i18^2*i21 + 409*I03^4*j12*i18^2*i21 +
   14518*I03^2*i6*j12*i18^2*i21 + 4077*i6^2*j12*i18^2*i21 + 69*I03*i9*j12*i18^2*i21
   + 207*I03*j9*j12*i18^2*i21 + 245232*i12*j12*i18^2*i21 + 630*j12^2*i18^2*i21 +
   19440*I03^3*i15*i18^2*i21 + 1034685*I03*i6*i15*i18^2*i21 +
   1053351*i9*i15*i18^2*i21 + 54216*j9*i15*i18^2*i21 + 69*I03^3*j15*i18^2*i21 +
   366*I03*i6*j15*i18^2*i21 + 225*i9*j15*i18^2*i21 + 5778*j9*j15*i18^2*i21 +
   316773*I03^2*i18^3*i21 + 320661*i6*i18^3*i21 + 26*I03^14*j18*i21 +
   13*I03^12*i6*j18*i21 + 20*I03^10*i6^2*j18*i21 + 11*I03^8*i6^3*j18*i21 +
   I03^6*i6^4*j18*i21 + 19*I03^4*i6^5*j18*i21 + 548*I03^2*i6^6*j18*i21 +
   63*i6^7*j18*i21 + 17*I03^11*i9*j18*i21 + 21*I03^9*i6*i9*j18*i21 +
   18*I03^7*i6^2*i9*j18*i21 + 8*I03^5*i6^3*i9*j18*i21 + 26*I03^3*i6^4*i9*j18*i21 +
   94*I03*i6^5*i9*j18*i21 + 26*I03^8*i9^2*j18*i21 + 5*I03^6*i6*i9^2*j18*i21 +
   4*I03^4*i6^2*i9^2*j18*i21 + 11*I03^2*i6^3*i9^2*j18*i21 + 42*i6^4*i9^2*j18*i21 +
   16*I03^5*i9^3*j18*i21 + 22*I03^3*i6*i9^3*j18*i21 + 51*I03*i6^2*i9^3*j18*i21 +
   144*I03^2*i9^4*j18*i21 + 66*i6*i9^4*j18*i21 + 2*I03^11*j9*j18*i21 +
   4*I03^9*i6*j9*j18*i21 + 7*I03^7*i6^2*j9*j18*i21 + 70*I03^5*i6^3*j9*j18*i21 +
   182*I03^3*i6^4*j9*j18*i21 + 39*I03*i6^5*j9*j18*i21 + 23*I03^8*i9*j9*j18*i21 +
   6*I03^4*i6^2*i9*j9*j18*i21 + 15*I03^2*i6^3*i9*j9*j18*i21 +
   480*i6^4*i9*j9*j18*i21 + 13*I03^5*i9^2*j9*j18*i21 + 22*I03^3*i6*i9^2*j9*j18*i21
   + I03*i6^2*i9^2*j9*j18*i21 + 129*I03^2*i9^3*j9*j18*i21 + 210*i6*i9^3*j9*j18*i21
   + 3*I03^8*j9^2*j18*i21 + 41*I03^6*i6*j9^2*j18*i21 + 372*I03^4*i6^2*j9^2*j18*i21
   + 864*I03^2*i6^3*j9^2*j18*i21 + 6831*i6^4*j9^2*j18*i21 +
   20*I03^5*i9*j9^2*j18*i21 + 48*I03^3*i6*i9*j9^2*j18*i21 +
   270*I03*i6^2*i9*j9^2*j18*i21 + 102*I03^2*i9^2*j9^2*j18*i21 +
   687*i6*i9^2*j9^2*j18*i21 + 214*I03^5*j9^3*j18*i21 + 909*I03^3*i6*j9^3*j18*i21 +
   2844*I03*i6^2*j9^3*j18*i21 + 579*I03^2*i9*j9^3*j18*i21 + 1521*i6*i9*j9^3*j18*i21
   + 16038*I03^2*j9^4*j18*i21 + 28836*i6*j9^4*j18*i21 + 13*I03^10*i12*j18*i21 +
   4*I03^6*i6^2*i12*j18*i21 + 24*I03^4*i6^3*i12*j18*i21 +
   131*I03^2*i6^4*i12*j18*i21 + 963*i6^5*i12*j18*i21 + 17*I03^7*i9*i12*j18*i21 +
   4*I03^5*i6*i9*i12*j18*i21 + 7*I03*i6^3*i9*i12*j18*i21 + 2*I03^4*i9^2*i12*j18*i21
   + 20*I03^2*i6*i9^2*i12*j18*i21 + 57*i6^2*i9^2*i12*j18*i21 +
   75*I03*i9^3*i12*j18*i21 + 5*I03^7*j9*i12*j18*i21 + 3*I03^5*i6*j9*i12*j18*i21 +
   9*I03^3*i6^2*j9*i12*j18*i21 + 669*I03*i6^3*j9*i12*j18*i21 +
   22*I03^4*i9*j9*i12*j18*i21 + 102*i6^2*i9*j9*i12*j18*i21 +
   66*I03*i9^2*j9*i12*j18*i21 + 18*I03^4*j9^2*i12*j18*i21 +
   189*I03^2*i6*j9^2*i12*j18*i21 + 1107*i6^2*j9^2*i12*j18*i21 +
   45*I03*i9*j9^2*i12*j18*i21 + 486*I03*j9^3*i12*j18*i21 + 15*I03^6*i12^2*j18*i21 +
   6*I03^4*i6*i12^2*j18*i21 + 12*I03^2*i6^2*i12^2*j18*i21 + 360*i6^3*i12^2*j18*i21
   + 15*I03^3*i9*i12^2*j18*i21 + 75*I03*i6*i9*i12^2*j18*i21 + 36*i9^2*i12^2*j18*i21
   + 18*I03^3*j9*i12^2*j18*i21 + 27*I03*i6*j9*i12^2*j18*i21 +
   18*i9*j9*i12^2*j18*i21 + 864*j9^2*i12^2*j18*i21 + 243*i6*i12^3*j18*i21 +
   I03^10*j12*j18*i21 + I03^8*i6*j12*j18*i21 + 7*I03^6*i6^2*j12*j18*i21 +
   15*I03^4*i6^3*j12*j18*i21 + 30*I03^2*i6^4*j12*j18*i21 + 144*i6^5*j12*j18*i21 +
   8*I03^7*i9*j12*j18*i21 + 6*I03^5*i6*i9*j12*j18*i21 + 6*I03^3*i6^2*i9*j12*j18*i21
   + 23*I03*i6^3*i9*j12*j18*i21 + 26*I03^4*i9^2*j12*j18*i21 +
   56*I03^2*i6*i9^2*j12*j18*i21 + 60*i6^2*i9^2*j12*j18*i21 +
   27*I03*i9^3*j12*j18*i21 + 5*I03^7*j9*j12*j18*i21 + I03^5*i6*j9*j12*j18*i21 +
   55*I03^3*i6^2*j9*j12*j18*i21 + 492*I03*i6^3*j9*j12*j18*i21 +
   21*I03^4*i9*j9*j12*j18*i21 + 7*I03^2*i6*i9*j9*j12*j18*i21 +
   222*i6^2*i9*j9*j12*j18*i21 + 3*I03*i9^2*j9*j12*j18*i21 +
   10*I03^4*j9^2*j12*j18*i21 + 93*I03^2*i6*j9^2*j12*j18*i21 +
   513*i6^2*j9^2*j12*j18*i21 + 42*I03*i9*j9^2*j12*j18*i21 +
   378*I03*j9^3*j12*j18*i21 + 4*I03^6*i12*j12*j18*i21 + 5*I03^4*i6*i12*j12*j18*i21
   + 58*I03^2*i6^2*i12*j12*j18*i21 + 504*i6^3*i12*j12*j18*i21 +
   8*I03^3*i9*i12*j12*j18*i21 + 10*I03*i6*i9*i12*j12*j18*i21 +
   186*i9^2*i12*j12*j18*i21 + 14*I03^3*j9*i12*j12*j18*i21 +
   48*I03*i6*j9*i12*j12*j18*i21 + 111*i9*j9*i12*j12*j18*i21 +
   1728*j9^2*i12*j12*j18*i21 + 18*I03^2*i12^2*j12*j18*i21 +
   720*i6*i12^2*j12*j18*i21 + 7*I03^6*j12^2*j18*i21 + 25*I03^4*i6*j12^2*j18*i21 +
   11*I03^2*i6^2*j12^2*j18*i21 + 99*i6^3*j12^2*j18*i21 + 20*I03^3*i9*j12^2*j18*i21
   + 68*I03*i6*i9*j12^2*j18*i21 + 147*i9^2*j12^2*j18*i21 +
   10*I03^3*j9*j12^2*j18*i21 + 78*I03*i6*j9*j12^2*j18*i21 + 132*i9*j9*j12^2*j18*i21
   + 621*j9^2*j12^2*j18*i21 + 20*I03^2*i12*j12^2*j18*i21 + 36*i6*i12*j12^2*j18*i21
   + 49*I03^2*j12^3*j18*i21 + 135*i6*j12^3*j18*i21 + 15*I03^9*i15*j18*i21 +
   13*I03^7*i6*i15*j18*i21 + 10*I03^5*i6^2*i15*j18*i21 + 102*I03^3*i6^3*i15*j18*i21
   + 1476*I03*i6^4*i15*j18*i21 + 8*I03^6*i9*i15*j18*i21 +
   23*I03^4*i6*i9*i15*j18*i21 + 183*I03^2*i6^2*i9*i15*j18*i21 +
   540*i6^3*i9*i15*j18*i21 + 51*I03^3*i9^2*i15*j18*i21 +
   138*I03*i6*i9^2*i15*j18*i21 + 423*i9^3*i15*j18*i21 + 10*I03^6*j9*i15*j18*i21 +
   210*I03^4*i6*j9*i15*j18*i21 + 1233*I03^2*i6^2*j9*i15*j18*i21 +
   12717*i6^3*j9*i15*j18*i21 + 42*I03^3*i9*j9*i15*j18*i21 +
   36*I03*i6*i9*j9*i15*j18*i21 + 171*i9^2*j9*i15*j18*i21 +
   702*I03^3*j9^2*i15*j18*i21 + 1242*I03*i6*j9^2*i15*j18*i21 +
   891*i9*j9^2*i15*j18*i21 + 11907*j9^3*i15*j18*i21 + 12*I03^5*i12*i15*j18*i21 +
   18*I03^3*i6*i12*i15*j18*i21 + 297*I03*i6^2*i12*i15*j18*i21 +
   18*I03^2*i9*i12*i15*j18*i21 + 378*i6*i9*i12*i15*j18*i21 +
   414*I03^2*j9*i12*i15*j18*i21 + 162*i6*j9*i12*i15*j18*i21 +
   90*I03*i12^2*i15*j18*i21 + I03^5*j12*i15*j18*i21 + 63*I03^3*i6*j12*i15*j18*i21 +
   90*I03*i6^2*j12*i15*j18*i21 + 36*I03^2*i9*j12*i15*j18*i21 +
   216*i6*i9*j12*i15*j18*i21 + 351*I03^2*j9*j12*i15*j18*i21 +
   2025*i6*j9*j12*i15*j18*i21 + 27*I03*i12*j12*i15*j18*i21 +
   9*I03*j12^2*i15*j18*i21 + 63*I03^4*i15^2*j18*i21 + 4860*I03^2*i6*i15^2*j18*i21 +
   38232*i6^2*i15^2*j18*i21 + 1728*I03*i9*i15^2*j18*i21 +
   16281*I03*j9*i15^2*j18*i21 + 1296*i12*i15^2*j18*i21 + 6156*j12*i15^2*j18*i21 +
   15*I03^9*j15*j18*i21 + 18*I03^7*i6*j15*j18*i21 + 21*I03^5*i6^2*j15*j18*i21 +
   222*I03^3*i6^3*j15*j18*i21 + 723*I03*i6^4*j15*j18*i21 + 15*I03^6*i9*j15*j18*i21
   + 57*I03^2*i6^2*i9*j15*j18*i21 + 135*i6^3*i9*j15*j18*i21 +
   18*I03^3*i9^2*j15*j18*i21 + 33*I03*i6*i9^2*j15*j18*i21 + 189*i9^3*j15*j18*i21 +
   12*I03^6*j9*j15*j18*i21 + 3*I03^4*i6*j9*j15*j18*i21 +
   72*I03^2*i6^2*j9*j15*j18*i21 + 351*i6^3*j9*j15*j18*i21 +
   24*I03^3*i9*j9*j15*j18*i21 + 225*I03*i6*i9*j9*j15*j18*i21 +
   144*i9^2*j9*j15*j18*i21 + 222*I03^3*j9^2*j15*j18*i21 +
   1269*I03*i6*j9^2*j15*j18*i21 + 126*i9*j9^2*j15*j18*i21 + 3726*j9^3*j15*j18*i21 +
   6*I03^5*i12*j15*j18*i21 + 33*I03^3*i6*i12*j15*j18*i21 +
   12*I03*i6^2*i12*j15*j18*i21 + 18*I03^2*i9*i12*j15*j18*i21 +
   153*i6*i9*i12*j15*j18*i21 + 237*I03^2*j9*i12*j15*j18*i21 +
   621*i6*j9*i12*j15*j18*i21 + 27*I03*i12^2*j15*j18*i21 +
   18*I03^3*i6*j12*j15*j18*i21 + 24*I03*i6^2*j12*j15*j18*i21 +
   162*i6*i9*j12*j15*j18*i21 + 45*I03^2*j9*j12*j15*j18*i21 +
   513*i6*j9*j12*j15*j18*i21 + 111*I03*i12*j12*j15*j18*i21 +
   15*I03*j12^2*j15*j18*i21 + 33*I03^4*i15*j15*j18*i21 +
   270*I03^2*i6*i15*j15*j18*i21 + 2025*i6^2*i15*j15*j18*i21 +
   54*I03*j9*i15*j15*j18*i21 + 729*i12*i15*j15*j18*i21 + 1377*j12*i15*j15*j18*i21 +
   18*I03^4*j15^2*j18*i21 + 126*I03*i9*j15^2*j18*i21 + 180*I03*j9*j15^2*j18*i21 +
   648*i12*j15^2*j18*i21 + 648*j12*j15^2*j18*i21 + 15*I03^8*i18*j18*i21 +
   57*I03^6*i6*i18*j18*i21 + 141*I03^4*i6^2*i18*j18*i21 +
   312*I03^2*i6^3*i18*j18*i21 + 9819*i6^4*i18*j18*i21 + 21*I03^5*i9*i18*j18*i21 +
   15*I03^3*i6*i9*i18*j18*i21 + 72*I03*i6^2*i9*i18*j18*i21 +
   135*I03^2*i9^2*i18*j18*i21 + 90*i6*i9^2*i18*j18*i21 + 189*I03^5*j9*i18*j18*i21 +
   411*I03^3*i6*j9*i18*j18*i21 + 2547*I03*i6^2*j9*i18*j18*i21 +
   99*I03^2*i9*j9*i18*j18*i21 + 423*i6*i9*j9*i18*j18*i21 +
   2475*I03^2*j9^2*i18*j18*i21 + 6291*i6*j9^2*i18*j18*i21 + 6*I03^4*i12*i18*j18*i21
   + 33*I03^2*i6*i12*i18*j18*i21 + 423*i6^2*i12*i18*j18*i21 +
   126*I03*j9*i12*i18*j18*i21 + 1917*i12^2*i18*j18*i21 + 21*I03^4*j12*i18*j18*i21 +
   144*I03^2*i6*j12*i18*j18*i21 + 171*i6^2*j12*i18*j18*i21 +
   27*I03*i9*j12*i18*j18*i21 + 387*I03*j9*j12*i18*j18*i21 + 153*i12*j12*i18*j18*i21
   + 333*j12^2*i18*j18*i21 + 72*I03^3*i15*i18*j18*i21 + 810*I03*i6*i15*i18*j18*i21
   + 540*i9*i15*i18*j18*i21 + 8505*j9*i15*i18*j18*i21 + 54*I03^3*j15*i18*j18*i21 +
   675*I03*i6*j15*i18*j18*i21 + 162*i9*j15*i18*j18*i21 + 189*j9*j15*i18*j18*i21 +
   149418*I03^2*i18^2*j18*i21 + 2417526*i6*i18^2*j18*i21 + 9*I03^8*j18^2*i21 +
   21*I03^6*i6*j18^2*i21 + 54*I03^4*i6^2*j18^2*i21 + 1296*I03^2*i6^3*j18^2*i21 +
   4536*i6^4*j18^2*i21 + 6*I03^5*i9*j18^2*i21 + 72*I03^3*i6*i9*j18^2*i21 +
   378*I03*i6^2*i9*j18^2*i21 + 63*I03^2*i9^2*j18^2*i21 + 648*i6*i9^2*j18^2*i21 +
   24*I03^5*j9*j18^2*i21 + 3321*I03*i6^2*j9*j18^2*i21 + 486*I03^2*i9*j9*j18^2*i21 +
   486*i6*i9*j9*j18^2*i21 + 3078*I03^2*j9^2*j18^2*i21 + 11421*i6*j9^2*j18^2*i21 +
   36*I03^4*i12*j18^2*i21 + 108*I03^2*i6*i12*j18^2*i21 + 1377*i6^2*i12*j18^2*i21 +
   189*I03*i9*i12*j18^2*i21 + 1377*I03*j9*i12*j18^2*i21 + 1944*i12^2*j18^2*i21 +
   36*I03^4*j12*j18^2*i21 + 27*I03^2*i6*j12*j18^2*i21 + 1053*i6^2*j12*j18^2*i21 +
   189*I03*i9*j12*j18^2*i21 + 405*i12*j12*j18^2*i21 + 324*j12^2*j18^2*i21 +
   162*I03^3*i15*j18^2*i21 + 243*I03*i6*i15*j18^2*i21 + 1215*i9*i15*j18^2*i21 +
   16038*j9*i15*j18^2*i21 + 108*I03^3*j15*j18^2*i21 + 1782*I03*i6*j15*j18^2*i21 +
   3159*j9*j15*j18^2*i21 + 3078*I03^2*i18*j18^2*i21 + 6318*i6*i18*j18^2*i21 +
   4374*I03^2*j18^3*i21 + 37179*i6*j18^3*i21 + 6*I03^13*i21^2 + 14*I03^11*i6*i21^2
   + 16*I03^9*i6^2*i21^2 + 24*I03^7*i6^3*i21^2 + 13594*I03^5*i6^4*i21^2 +
   652287*I03^3*i6^5*i21^2 + 74574867*I03*i6^6*i21^2 + 20*I03^10*i9*i21^2 +
   8*I03^8*i6*i9*i21^2 + 422*I03^6*i6^2*i9*i21^2 + 27116*I03^4*i6^3*i9*i21^2 +
   1301361*I03^2*i6^4*i9*i21^2 + 348476013*i6^5*i9*i21^2 + 15*I03^7*i9^2*i21^2 +
   1180*I03^5*i6*i9^2*i21^2 + 100764*I03^3*i6^2*i9^2*i21^2 +
   5389571*I03*i6^3*i9^2*i21^2 + 4448*I03^4*i9^3*i21^2 + 74567*I03^2*i6*i9^3*i21^2
   + 27896760*i6^2*i9^3*i21^2 + 1204992*I03*i9^4*i21^2 + 13*I03^10*j9*i21^2 +
   17*I03^8*i6*j9*i21^2 + 164*I03^6*i6^2*j9*i21^2 + 759*I03^4*i6^3*j9*i21^2 +
   3834*I03^2*i6^4*j9*i21^2 + 1602*i6^5*j9*i21^2 + 20*I03^7*i9*j9*i21^2 +
   5478*I03^5*i6*i9*j9*i21^2 + 1919*I03^3*i6^2*i9*j9*i21^2 +
   4770*I03*i6^3*i9*j9*i21^2 + 6392*I03^4*i9^2*j9*i21^2 +
   1657*I03^2*i6*i9^2*j9*i21^2 + 2985*i6^2*i9^2*j9*i21^2 + 5502*I03*i9^3*j9*i21^2 +
   28*I03^7*j9^2*i21^2 + 845*I03^5*i6*j9^2*i21^2 + 5700*I03^3*i6^2*j9^2*i21^2 +
   15228*I03*i6^3*j9^2*i21^2 + 503*I03^4*i9*j9^2*i21^2 +
   1977*I03^2*i6*i9*j9^2*i21^2 + 3114*i6^2*i9*j9^2*i21^2 + 1452*I03*i9^2*j9^2*i21^2
   + 4008*I03^4*j9^3*i21^2 + 4473*I03^2*i6*j9^3*i21^2 + 17010*i6^2*j9^3*i21^2 +
   621*I03*i9*j9^3*i21^2 + 18873*I03*j9^4*i21^2 + 15*I03^7*i6*i12*i21^2 +
   672*I03^5*i6^2*i12*i21^2 + 131088*I03^3*i6^3*i12*i21^2 +
   13342056*I03*i6^4*i12*i21^2 + 53*I03^6*i9*i12*i21^2 + 4846*I03^4*i6*i9*i12*i21^2
   + 1369730*I03^2*i6^2*i9*i12*i21^2 + 9938529*i6^3*i9*i12*i21^2 +
   8841*I03^3*i9^2*i12*i21^2 + 795150*I03*i6*i9^2*i12*i21^2 + 433458*i9^3*i12*i21^2
   + 49*I03^6*j9*i12*i21^2 + 5659*I03^4*i6*j9*i12*i21^2 +
   5757*I03^2*i6^2*j9*i12*i21^2 + 4392*i6^3*j9*i12*i21^2 +
   4719*I03^3*i9*j9*i12*i21^2 + 5064*I03*i6*i9*j9*i12*i21^2 + 639*i9^2*j9*i12*i21^2
   + 2382*I03^3*j9^2*i12*i21^2 + 4437*I03*i6*j9^2*i12*i21^2 + 81*i9*j9^2*i12*i21^2
   + 324*j9^3*i12*i21^2 + 720*I03^5*i12^2*i21^2 + 8391*I03^3*i6*i12^2*i21^2 +
   481386*I03*i6^2*i12^2*i21^2 + 279*I03^2*i9*i12^2*i21^2 +
   3265596*i6*i9*i12^2*i21^2 + 3573*I03^2*j9*i12^2*i21^2 + 1467*i6*j9*i12^2*i21^2 +
   83754*I03*i12^3*i21^2 + 4*I03^9*j12*i21^2 + 7*I03^7*i6*j12*i21^2 +
   14*I03^5*i6^2*j12*i21^2 + 58*I03^3*i6^3*j12*i21^2 + 306*I03*i6^4*j12*i21^2 +
   5*I03^6*i9*j12*i21^2 + 16*I03^4*i6*i9*j12*i21^2 + 69*I03^2*i6^2*i9*j12*i21^2 +
   2097*i6^3*i9*j12*i21^2 + 8*I03^3*i9^2*j12*i21^2 + 139*I03*i6*i9^2*j12*i21^2 +
   855*i9^3*j12*i21^2 + 5*I03^6*j9*j12*i21^2 + I03^4*i6*j9*j12*i21^2 +
   37*I03^2*i6^2*j9*j12*i21^2 + 5355*i6^3*j9*j12*i21^2 + 15*I03^3*i9*j9*j12*i21^2 +
   83*I03*i6*i9*j9*j12*i21^2 + 528*i9^2*j9*j12*i21^2 + 25*I03^3*j9^2*j12*i21^2 +
   24*I03*i6*j9^2*j12*i21^2 + 1959*i9*j9^2*j12*i21^2 + 4671*j9^3*j12*i21^2 +
   4*I03^5*i12*j12*i21^2 + 7*I03^3*i6*i12*j12*i21^2 + 45*I03*i6^2*i12*j12*i21^2 +
   66*I03^2*i9*i12*j12*i21^2 + 963*i6*i9*i12*j12*i21^2 + 237*I03^2*j9*i12*j12*i21^2
   + 2016*i6*j9*i12*j12*i21^2 + 153*I03*i12^2*j12*i21^2 + 25*I03^5*j12^2*i21^2 +
   31*I03^3*i6*j12^2*i21^2 + 60*I03*i6^2*j12^2*i21^2 + 74*I03^2*i9*j12^2*i21^2 +
   225*i6*i9*j12^2*i21^2 + 235*I03^2*j9*j12^2*i21^2 + 45*i6*j9*j12^2*i21^2 +
   213*I03*i12*j12^2*i21^2 + 72*I03*j12^3*i21^2 + 24*I03^8*i15*i21^2 +
   1089*I03^6*i6*i15*i21^2 + 121017*I03^4*i6^2*i15*i21^2 +
   5634918*I03^2*i6^3*i15*i21^2 + 796522302*i6^4*i15*i21^2 +
   1326*I03^5*i9*i15*i21^2 + 218361*I03^3*i6*i9*i15*i21^2 +
   41112837*I03*i6^2*i9*i15*i21^2 + 478107*I03^2*i9^2*i15*i21^2 +
   14263803*i6*i9^2*i15*i21^2 + 138*I03^5*j9*i15*i21^2 + 3123*I03^3*i6*j9*i15*i21^2
   + 9504*I03*i6^2*j9*i15*i21^2 + 3654*I03^2*i9*j9*i15*i21^2 +
   19440*i6*i9*j9*i15*i21^2 + 6534*I03^2*j9^2*i15*i21^2 + 40824*i6*j9^2*i15*i21^2 +
   99*I03^4*i12*i15*i21^2 + 697149*I03^2*i6*i12*i15*i21^2 +
   71246196*i6^2*i12*i15*i21^2 + 4032126*I03*i9*i12*i15*i21^2 +
   4320*I03*j9*i12*i15*i21^2 + 6021216*i12^2*i15*i21^2 + 48*I03^4*j12*i15*i21^2 +
   324*I03^2*i6*j12*i15*i21^2 + 3591*i6^2*j12*i15*i21^2 + 54*I03*i9*j12*i15*i21^2 +
   1179*I03*j9*j12*i15*i21^2 + 27*i12*j12*i15*i21^2 + 891*j12^2*i15*i21^2 +
   188730*I03^3*i15^2*i21^2 + 31662495*I03*i6*i15^2*i21^2 +
   119775753*i9*i15^2*i21^2 + 41553*j9*i15^2*i21^2 + 9*I03^8*j15*i21^2 +
   15*I03^6*i6*j15*i21^2 + 9*I03^4*i6^2*j15*i21^2 + 60*I03^2*i6^3*j15*i21^2 +
   351*i6^4*j15*i21^2 + 9*I03^5*i9*j15*i21^2 + 18*I03^3*i6*i9*j15*i21^2 +
   78*I03*i6^2*i9*j15*i21^2 + 33*I03^2*i9^2*j15*i21^2 + 36*i6*i9^2*j15*i21^2 +
   18*I03^5*j9*j15*i21^2 + 9*I03^3*i6*j9*j15*i21^2 + 531*I03*i6^2*j9*j15*i21^2 +
   30*I03^2*i9*j9*j15*i21^2 + 90*i6*i9*j9*j15*i21^2 + 126*I03^2*j9^2*j15*i21^2 +
   1458*i6*j9^2*j15*i21^2 + 24*I03^4*i12*j15*i21^2 + 6*I03^2*i6*i12*j15*i21^2 +
   351*i6^2*i12*j15*i21^2 + 9*I03*i9*i12*j15*i21^2 + 216*I03*j9*i12*j15*i21^2 +
   486*i12^2*j15*i21^2 + 6*I03^4*j12*j15*i21^2 + 36*I03^2*i6*j12*j15*i21^2 +
   189*i6^2*j12*j15*i21^2 + 12*I03*i9*j12*j15*i21^2 + 186*I03*j9*j12*j15*i21^2 +
   189*i12*j12*j15*i21^2 + 27*j12^2*j15*i21^2 + 153*I03^3*i15*j15*i21^2 +
   1350*I03*i6*i15*j15*i21^2 + 81*i9*i15*j15*i21^2 + 729*j9*i15*j15*i21^2 +
   9*I03^3*j15^2*i21^2 + 54*I03*i6*j15^2*i21^2 + 27*i9*j15^2*i21^2 +
   1215*j9*j15^2*i21^2 + 27*I03^7*i18*i21^2 + 5496*I03^5*i6*i18*i21^2 +
   136833*I03^3*i6^2*i18*i21^2 + 1314126*I03*i6^3*i18*i21^2 +
   2880*I03^4*i9*i18*i21^2 + 310275*I03^2*i6*i9*i18*i21^2 +
   13762836*i6^2*i9*i18*i21^2 + 1306818*I03*i9^2*i18*i21^2 +
   5490*I03^4*j9*i18*i21^2 + 2160*I03^2*i6*j9*i18*i21^2 + 4671*i6^2*j9*i18*i21^2 +
   2286*I03*i9*j9*i18*i21^2 + 9666*I03*j9^2*i18*i21^2 + 17937*I03^3*i12*i18*i21^2 +
   1082871*I03*i6*i12*i18*i21^2 + 1067634*i9*i12*i18*i21^2 + 2133*j9*i12*i18*i21^2
   + 504*I03*i6*j12*i18*i21^2 + 9*i9*j12*i18*i21^2 + 1251*j9*j12*i18*i21^2 +
   161676*I03^2*i15*i18*i21^2 + 21728817*i6*i15*i18*i21^2 + 162*I03^2*j15*i18*i21^2
   + 648*i6*j15*i18*i21^2 + 319464*I03*i18^2*i21^2 + 3*I03^7*j18*i21^2 +
   75*I03^5*i6*j18*i21^2 + 216*I03^3*i6^2*j18*i21^2 + 1782*I03*i6^3*j18*i21^2 +
   18*I03^4*i9*j18*i21^2 + 45*I03^2*i6*i9*j18*i21^2 + 405*i6^2*i9*j18*i21^2 +
   621*I03*i9^2*j18*i21^2 + 81*I03^4*j9*j18*i21^2 + 324*I03^2*i6*j9*j18*i21^2 +
   135*I03*i9*j9*j18*i21^2 + 972*I03*j9^2*j18*i21^2 + 54*I03^3*i12*j18*i21^2 +
   648*I03*i6*i12*j18*i21^2 + 81*i9*i12*j18*i21^2 + 486*j9*i12*j18*i21^2 +
   63*I03^3*j12*j18*i21^2 + 81*i9*j12*j18*i21^2 + 6399*j9*j12*j18*i21^2 +
   5184*I03^2*i15*j18*i21^2 + 4374*i6*i15*j18*i21^2 + 81*I03^2*j15*j18*i21^2 +
   1458*i6*j15*j18*i21^2 + 23328*I03*i18*j18*i21^2 + 4374*I03*j18^2*i21^2 +
   1692*I03^6*i21^3 + 99891*I03^4*i6*i21^3 + 6671133*I03^2*i6^2*i21^3 +
   814914351*i6^3*i21^3 + 503118*I03^3*i9*i21^3 + 19438029*I03*i6*i9*i21^3 +
   82312605*i9^2*i21^3 + 1782*I03^3*j9*i21^3 + 9072*I03*i6*j9*i21^3 +
   46332*i9*j9*i21^3 + 51030*j9^2*i21^3 + 553473*I03^2*i12*i21^3 +
   86659146*i6*i12*i21^3 + 1863*I03^2*j12*i21^3 + 3888*i6*j12*i21^3 +
   75363291*I03*i15*i21^3 + 81*I03*j15*i21^3 + 105768909*i18*i21^3 +
   43740*j18*i21^3 + 4*I03^20*j21 + 17*I03^18*i6*j21 + 5*I03^16*i6^2*j21 +
   6*I03^14*i6^3*j21 + 4*I03^12*i6^4*j21 + 74*I03^10*i6^5*j21 + 73*I03^8*i6^6*j21 +
   119*I03^6*i6^7*j21 + 132*I03^4*i6^8*j21 + 3070*I03^2*i6^9*j21 + 5292*i6^10*j21 +
   5*I03^17*i9*j21 + I03^15*i6*i9*j21 + 5*I03^11*i6^3*i9*j21 + I03^9*i6^4*i9*j21 +
   3*I03^7*i6^5*i9*j21 + 70*I03^5*i6^6*i9*j21 + 26*I03^3*i6^7*i9*j21 +
   78*I03*i6^8*i9*j21 + 4*I03^14*i9^2*j21 + 2*I03^12*i6*i9^2*j21 +
   I03^10*i6^2*i9^2*j21 + 6*I03^8*i6^3*i9^2*j21 + 7*I03^6*i6^4*i9^2*j21 +
   8*I03^4*i6^5*i9^2*j21 + 12*I03^2*i6^6*i9^2*j21 + 11*i6^7*i9^2*j21 +
   4*I03^11*i9^3*j21 + 2*I03^9*i6*i9^3*j21 + 8*I03^7*i6^2*i9^3*j21 +
   6*I03^5*i6^3*i9^3*j21 + I03^3*i6^4*i9^3*j21 + 4*I03*i6^5*i9^3*j21 +
   2*I03^8*i9^4*j21 + 7*I03^6*i6*i9^4*j21 + 7*I03^4*i6^2*i9^4*j21 +
   7*I03^2*i6^3*i9^4*j21 + 2*i6^4*i9^4*j21 + 8*I03^5*i9^5*j21 + 4*I03^3*i6*i9^5*j21
   + 8*I03*i6^2*i9^5*j21 + 3*I03^2*i9^6*j21 + 6*i6*i9^6*j21 + 4*I03^17*j9*j21 +
   6*I03^15*i6*j9*j21 + 5*I03^13*i6^2*j9*j21 + I03^11*i6^3*j9*j21 +
   6*I03^9*i6^4*j9*j21 + 8*I03^7*i6^5*j9*j21 + 112*I03^5*i6^6*j9*j21 +
   510*I03^3*i6^7*j9*j21 + 2987*I03*i6^8*j9*j21 + 7*I03^14*i9*j9*j21 +
   6*I03^12*i6*i9*j9*j21 + 7*I03^10*i6^2*i9*j9*j21 + 7*I03^8*i6^3*i9*j9*j21 +
   3*I03^6*i6^4*i9*j9*j21 + 9*I03^4*i6^5*i9*j9*j21 + 42*I03^2*i6^6*i9*j9*j21 +
   251*i6^7*i9*j9*j21 + I03^11*i9^2*j9*j21 + 2*I03^9*i6*i9^2*j9*j21 +
   2*I03^7*i6^2*i9^2*j9*j21 + 8*I03^3*i6^4*i9^2*j9*j21 + 11*I03*i6^5*i9^2*j9*j21 +
   2*I03^8*i9^3*j9*j21 + 2*I03^4*i6^2*i9^3*j9*j21 + 2*I03^2*i6^3*i9^3*j9*j21 +
   4*i6^4*i9^3*j9*j21 + 2*I03^5*i9^4*j9*j21 + 2*I03^3*i6*i9^4*j9*j21 +
   6*I03*i6^2*i9^4*j9*j21 + 7*I03^2*i9^5*j9*j21 + i6*i9^5*j9*j21 +
   6*I03^14*j9^2*j21 + 2*I03^12*i6*j9^2*j21 + 2*I03^10*i6^2*j9^2*j21 +
   8*I03^8*i6^3*j9^2*j21 + 7*I03^6*i6^4*j9^2*j21 + 39*I03^4*i6^5*j9^2*j21 +
   96*I03^2*i6^6*j9^2*j21 + 3491*i6^7*j9^2*j21 + 2*I03^9*i6*i9*j9^2*j21 +
   4*I03^5*i6^3*i9*j9^2*j21 + 4*I03^3*i6^4*i9*j9^2*j21 + 187*I03*i6^5*i9*j9^2*j21 +
   3*I03^2*i6^3*i9^2*j9^2*j21 + 7*i6^4*i9^2*j9^2*j21 + I03^5*i9^3*j9^2*j21 +
   7*I03^2*i9^4*j9^2*j21 + 4*i6*i9^4*j9^2*j21 + 2*I03^11*j9^3*j21 +
   2*I03^7*i6^2*j9^3*j21 + 51*I03^5*i6^3*j9^3*j21 + 27*I03^3*i6^4*j9^3*j21 +
   3445*I03*i6^5*j9^3*j21 + I03^8*i9*j9^3*j21 + 13*I03^4*i6^2*i9*j9^3*j21 +
   16*I03^2*i6^3*i9*j9^3*j21 + 82*i6^4*i9*j9^3*j21 + 2*I03^5*i9^2*j9^3*j21 +
   7*I03^3*i6*i9^2*j9^3*j21 + 26*I03*i6^2*i9^2*j9^3*j21 + 8*I03^2*i9^3*j9^3*j21 +
   22*i6*i9^3*j9^3*j21 + 23*I03^8*j9^4*j21 + 49*I03^6*i6*j9^4*j21 +
   1181*I03^4*i6^2*j9^4*j21 + 4582*I03^2*i6^3*j9^4*j21 + 5175*i6^4*j9^4*j21 +
   8*I03^5*i9*j9^4*j21 + 61*I03^3*i6*i9*j9^4*j21 + 50*I03*i6^2*i9*j9^4*j21 +
   22*I03^2*i9^2*j9^4*j21 + 9*i6*i9^2*j9^4*j21 + 376*I03^5*j9^5*j21 +
   3602*I03^3*i6*j9^5*j21 + 2484*I03*i6^2*j9^5*j21 + 1979*I03^2*i9*j9^5*j21 +
   1248*i6*i9*j9^5*j21 + 4122*I03^2*j9^6*j21 + 2565*i6*j9^6*j21 + I03^14*i6*i12*j21
   + 2*I03^12*i6^2*i12*j21 + 2*I03^8*i6^4*i12*j21 + I03^6*i6^5*i12*j21 +
   6*I03^4*i6^6*i12*j21 + 73*I03^2*i6^7*i12*j21 + 79*i6^8*i12*j21 +
   8*I03^13*i9*i12*j21 + 3*I03^11*i6*i9*i12*j21 + I03^9*i6^2*i9*i12*j21 +
   2*I03^7*i6^3*i9*i12*j21 + 2*I03^5*i6^4*i9*i12*j21 + 6*I03*i6^6*i9*i12*j21 +
   I03^8*i6*i9^2*i12*j21 + I03^6*i6^2*i9^2*i12*j21 + I03^4*i6^3*i9^2*i12*j21 +
   2*I03^2*i6^4*i9^2*i12*j21 + i6^5*i9^2*i12*j21 + 2*I03^7*i9^3*i12*j21 +
   7*I03^5*i6*i9^3*i12*j21 + 2*I03^3*i6^2*i9^3*i12*j21 + 3*I03^4*i9^4*i12*j21 +
   4*i6^2*i9^4*i12*j21 + 5*I03*i9^5*i12*j21 + 2*I03^11*i6*j9*i12*j21 +
   I03^9*i6^2*j9*i12*j21 + I03^7*i6^3*j9*i12*j21 + 25*I03^3*i6^5*j9*i12*j21 +
   90*I03*i6^6*j9*i12*j21 + I03^8*i6*i9*j9*i12*j21 + I03^6*i6^2*i9*j9*i12*j21 +
   I03^2*i6^4*i9*j9*i12*j21 + 6*i6^5*i9*j9*i12*j21 + 2*I03^7*i9^2*j9*i12*j21 +
   I03^5*i6*i9^2*j9*i12*j21 + 2*I03^3*i6^2*i9^2*j9*i12*j21 +
   3*I03*i6^3*i9^2*j9*i12*j21 + I03^4*i9^3*j9*i12*j21 + 2*I03^2*i6*i9^3*j9*i12*j21
   + 7*i6^2*i9^3*j9*i12*j21 + 2*I03*i9^4*j9*i12*j21 + I03^8*i6*j9^2*i12*j21 +
   8*I03^6*i6^2*j9^2*i12*j21 + 4*I03^4*i6^3*j9^2*i12*j21 +
   72*I03^2*i6^4*j9^2*i12*j21 + 584*i6^5*j9^2*i12*j21 + I03^7*i9*j9^2*i12*j21 +
   6*I03^3*i6^2*i9*j9^2*i12*j21 + 15*I03*i6^3*i9*j9^2*i12*j21 +
   I03^4*i9^2*j9^2*i12*j21 + 5*I03^2*i6*i9^2*j9^2*i12*j21 +
   11*i6^2*i9^2*j9^2*i12*j21 + 5*I03*i9^3*j9^2*i12*j21 + 5*I03^7*j9^3*i12*j21 +
   13*I03^5*i6*j9^3*i12*j21 + 156*I03^3*i6^2*j9^3*i12*j21 +
   190*I03*i6^3*j9^3*i12*j21 + I03^4*i9*j9^3*i12*j21 + 2*I03^2*i6*i9*j9^3*i12*j21 +
   22*i6^2*i9*j9^3*i12*j21 + 5*I03*i9^2*j9^3*i12*j21 + 47*I03^4*j9^4*i12*j21 +
   710*I03^2*i6*j9^4*i12*j21 + 1836*i6^2*j9^4*i12*j21 + 8*I03*i9*j9^4*i12*j21 +
   1377*I03*j9^5*i12*j21 + I03^12*i12^2*j21 + 8*I03^10*i6*i12^2*j21 +
   2*I03^6*i6^3*i12^2*j21 + 227*i6^6*i12^2*j21 + 6*I03^9*i9*i12^2*j21 +
   2*I03^7*i6*i9*i12^2*j21 + 4*I03*i6^4*i9*i12^2*j21 + 6*I03^6*i9^2*i12^2*j21 +
   3*I03^4*i6*i9^2*i12^2*j21 + 2*I03^2*i6^2*i9^2*i12^2*j21 + 7*I03^3*i9^3*i12^2*j21
   + 5*I03*i6*i9^3*i12^2*j21 + 3*i9^4*i12^2*j21 + 2*I03^7*i6*j9*i12^2*j21 +
   I03^5*i6^2*j9*i12^2*j21 + 56*I03^3*i6^3*j9*i12^2*j21 + 195*I03*i6^4*j9*i12^2*j21
   + 2*I03^6*i9*j9*i12^2*j21 + 7*I03^2*i6^2*i9*j9*i12^2*j21 +
   8*i6^3*i9*j9*i12^2*j21 + 8*I03^3*i9^2*j9*i12^2*j21 + 3*I03*i6*i9^2*j9*i12^2*j21
   + 15*i9^3*j9*i12^2*j21 + 3*I03^6*j9^2*i12^2*j21 + 79*I03^4*i6*j9^2*i12^2*j21 +
   95*I03^2*i6^2*j9^2*i12^2*j21 + 591*i6^3*j9^2*i12^2*j21 +
   3*I03^3*i9*j9^2*i12^2*j21 + 5*I03*i6*i9*j9^2*i12^2*j21 + 24*i9^2*j9^2*i12^2*j21
   + 108*I03^3*j9^3*i12^2*j21 + 90*I03*i6*j9^3*i12^2*j21 + 15*i9*j9^3*i12^2*j21 +
   72*j9^4*i12^2*j21 + I03^8*i12^3*j21 + 5*I03^6*i6*i12^3*j21 +
   8*I03^4*i6^2*i12^3*j21 + 48*I03^2*i6^3*i12^3*j21 + 19*i6^4*i12^3*j21 +
   2*I03^5*i9*i12^3*j21 + 8*I03^3*i6*i9*i12^3*j21 + I03*i6^2*i9*i12^3*j21 +
   3*i6*i9^2*i12^3*j21 + 6*I03^5*j9*i12^3*j21 + 24*I03^3*i6*j9*i12^3*j21 +
   35*I03*i6^2*j9*i12^3*j21 + 6*I03^2*i9*j9*i12^3*j21 + 18*i6*i9*j9*i12^3*j21 +
   192*I03^2*j9^2*i12^3*j21 + 636*i6*j9^2*i12^3*j21 + 6*I03^4*i12^4*j21 +
   21*I03^2*i6*i12^4*j21 + 222*i6^2*i12^4*j21 + 9*I03*i9*i12^4*j21 +
   477*I03*j9*i12^4*j21 + 135*i12^5*j21 + 8*I03^16*j12*j21 + 8*I03^14*i6*j12*j21 +
   I03^10*i6^3*j12*j21 + 2*I03^8*i6^4*j12*j21 + 9*I03^2*i6^7*j12*j21 +
   69*i6^8*j12*j21 + I03^11*i6*i9*j12*j21 + I03^9*i6^2*i9*j12*j21 +
   I03^7*i6^3*i9*j12*j21 + I03^5*i6^4*i9*j12*j21 + 2*I03^3*i6^5*i9*j12*j21 +
   2*I03*i6^6*i9*j12*j21 + 2*I03^6*i6^2*i9^2*j12*j21 + I03^4*i6^3*i9^2*j12*j21 +
   3*i6^5*i9^2*j12*j21 + 2*I03^7*i9^3*j12*j21 + I03*i6^3*i9^3*j12*j21 +
   i6^2*i9^4*j12*j21 + 8*I03*i9^5*j12*j21 + I03^13*j9*j12*j21 +
   I03^9*i6^2*j9*j12*j21 + 2*I03^5*i6^4*j9*j12*j21 + I03^3*i6^5*j9*j12*j21 +
   10*I03*i6^6*j9*j12*j21 + I03^10*i9*j9*j12*j21 + I03^8*i6*i9*j9*j12*j21 +
   I03^6*i6^2*i9*j9*j12*j21 + I03^2*i6^4*i9*j9*j12*j21 + 4*i6^5*i9*j9*j12*j21 +
   I03^7*i9^2*j9*j12*j21 + I03^5*i6*i9^2*j9*j12*j21 + 2*I03*i6^3*i9^2*j9*j12*j21 +
   I03^4*i9^3*j9*j12*j21 + I03^2*i6*i9^3*j9*j12*j21 + i6^2*i9^3*j9*j12*j21 +
   I03^10*j9^2*j12*j21 + 2*I03^8*i6*j9^2*j12*j21 + 2*I03^4*i6^3*j9^2*j12*j21 +
   I03^2*i6^4*j9^2*j12*j21 + 43*i6^5*j9^2*j12*j21 + 2*I03^5*i6*i9*j9^2*j12*j21 +
   2*I03^3*i6^2*i9*j9^2*j12*j21 + 3*I03*i6^3*i9*j9^2*j12*j21 +
   I03^4*i9^2*j9^2*j12*j21 + 2*I03^2*i6*i9^2*j9^2*j12*j21 +
   8*i6^2*i9^2*j9^2*j12*j21 + 5*I03*i9^3*j9^2*j12*j21 + I03^7*j9^3*j12*j21 +
   8*I03^3*i6^2*j9^3*j12*j21 + 17*I03*i6^3*j9^3*j12*j21 + 2*I03^4*i9*j9^3*j12*j21 +
   4*I03^2*i6*i9*j9^3*j12*j21 + 2*I03*i9^2*j9^3*j12*j21 + 2*I03^4*j9^4*j12*j21 +
   20*I03^2*i6*j9^4*j12*j21 + 9*i6^2*j9^4*j12*j21 + 7*I03*i9*j9^4*j12*j21 +
   6*I03*j9^5*j12*j21 + I03^12*i12*j12*j21 + I03^8*i6^2*i12*j12*j21 +
   I03^6*i6^3*i12*j12*j21 + I03^4*i6^4*i12*j12*j21 + I03^2*i6^5*i12*j12*j21 +
   14*i6^6*i12*j12*j21 + I03^9*i9*i12*j12*j21 + 2*I03^7*i6*i9*i12*j12*j21 +
   2*I03^4*i6*i9^2*i12*j12*j21 + i6^3*i9^2*i12*j12*j21 + 2*I03^3*i9^3*i12*j12*j21 +
   I03*i6*i9^3*i12*j12*j21 + 3*i9^4*i12*j12*j21 + I03^7*i6*j9*i12*j12*j21 +
   8*I03*i6^4*j9*i12*j12*j21 + 4*i6^3*i9*j9*i12*j12*j21 +
   2*I03*i6*i9^2*j9*i12*j12*j21 + i9^3*j9*i12*j12*j21 + 2*I03^6*j9^2*i12*j12*j21 +
   3*I03^2*i6^2*j9^2*i12*j12*j21 + 18*i6^3*j9^2*i12*j12*j21 +
   I03^3*i9*j9^2*i12*j12*j21 + 5*I03*i6*i9*j9^2*i12*j12*j21 +
   5*i9^2*j9^2*i12*j12*j21 + 4*I03*i6*j9^3*i12*j12*j21 + 9*i9*j9^3*i12*j12*j21 +
   45*j9^4*i12*j12*j21 + I03^8*i12^2*j12*j21 + I03^6*i6*i12^2*j12*j21 +
   I03^2*i6^3*i12^2*j12*j21 + 15*i6^4*i12^2*j12*j21 + 2*I03^5*i9*i12^2*j12*j21 +
   2*I03^2*i9^2*i12^2*j12*j21 + 8*i6*i9^2*i12^2*j12*j21 + 2*I03^5*j9*i12^2*j12*j21
   + I03^3*i6*j9*i12^2*j12*j21 + 8*I03*i6^2*j9*i12^2*j12*j21 +
   2*I03^2*i9*j9*i12^2*j12*j21 + 7*i6*i9*j9*i12^2*j12*j21 +
   I03^2*j9^2*i12^2*j12*j21 + 20*i6*j9^2*i12^2*j12*j21 + 25*i6^2*i12^3*j12*j21 +
   9*i12^4*j12*j21 + I03^12*j12^2*j21 + 24*i6^6*j12^2*j21 + 2*I03^9*i9*j12^2*j21 +
   2*I03^5*i6^2*i9*j12^2*j21 + i6^3*i9^2*j12^2*j21 + 8*i9^4*j12^2*j21 +
   2*I03*i6^4*j9*j12^2*j21 + 2*I03^2*i6^2*i9*j9*j12^2*j21 + 8*i6^3*i9*j9*j12^2*j21
   + 2*i9^3*j9*j12^2*j21 + 22*i6^3*j9^2*j12^2*j21 + 2*I03^3*i9*j9^2*j12^2*j21 +
   I03*i6*i9*j9^2*j12^2*j21 + 5*i9^2*j9^2*j12^2*j21 + 2*I03*i6*j9^3*j12^2*j21 +
   18*i9*j9^3*j12^2*j21 + 45*j9^4*j12^2*j21 + 2*I03^2*i6^3*i12*j12^2*j21 +
   22*i6^4*i12*j12^2*j21 + 4*i6*i9*j9*i12*j12^2*j21 + 14*i6*j9^2*i12*j12^2*j21 +
   i6^2*i12^2*j12^2*j21 + 7*I03*j9*i12^2*j12^2*j21 + I03^2*i6^3*j12^3*j21 +
   3*i6^4*j12^3*j21 + I03^2*i9^2*j12^3*j21 + i6*i9^2*j12^3*j21 +
   I03*i6^2*j9*j12^3*j21 + i6*i9*j9*j12^3*j21 + 2*I03^2*j9^2*j12^3*j21 +
   14*i6*j9^2*j12^3*j21 + i6^2*i12*j12^3*j21 + 2*I03*i9*i12*j12^3*j21 +
   2*i12^2*j12^3*j21 + 7*i6^2*j12^4*j21 + 2*I03*i9*j12^4*j21 + 2*I03*j9*j12^4*j21 +
   8*i12*j12^4*j21 + 2*j12^5*j21 + 7*I03^15*i15*j21 + 4*I03^13*i6*i15*j21 +
   2*I03^5*i6^5*i15*j21 + 11*I03^3*i6^6*i15*j21 + 119*I03*i6^7*i15*j21 +
   8*I03^10*i6*i9*i15*j21 + I03^8*i6^2*i9*i15*j21 + 2*I03^6*i6^3*i9*i15*j21 +
   2*I03^4*i6^4*i9*i15*j21 + 2*i6^6*i9*i15*j21 + 4*I03^9*i9^2*i15*j21 +
   2*I03^7*i6*i9^2*i15*j21 + 2*I03^5*i6^2*i9^2*i15*j21 + 2*I03^3*i6^3*i9^2*i15*j21
   + 2*I03*i6^4*i9^2*i15*j21 + I03^6*i9^3*i15*j21 + 4*I03^4*i6*i9^3*i15*j21 +
   I03^2*i6^2*i9^3*i15*j21 + i6^3*i9^3*i15*j21 + I03^3*i9^4*i15*j21 +
   6*I03*i6*i9^4*i15*j21 + 3*i9^5*i15*j21 + 8*I03^10*i6*j9*i15*j21 +
   4*I03^4*i6^4*j9*i15*j21 + 57*I03^2*i6^5*j9*i15*j21 + 157*i6^6*j9*i15*j21 +
   4*I03^9*i9*j9*i15*j21 + 2*I03^7*i6*i9*j9*i15*j21 + 2*I03^5*i6^2*i9*j9*i15*j21 +
   I03^3*i6^3*i9*j9*i15*j21 + 2*I03^4*i6*i9^2*j9*i15*j21 +
   I03^2*i6^2*i9^2*j9*i15*j21 + i6^3*i9^2*j9*i15*j21 + 2*I03^3*i9^3*j9*i15*j21 +
   6*I03*i6*i9^3*j9*i15*j21 + 3*i9^4*j9*i15*j21 + 8*I03^9*j9^2*i15*j21 +
   2*I03^7*i6*j9^2*i15*j21 + 7*I03^5*i6^2*j9^2*i15*j21 + 4*I03^3*i6^3*j9^2*i15*j21
   + 7*I03*i6^4*j9^2*i15*j21 + I03^6*i9*j9^2*i15*j21 + 3*I03^2*i6^2*i9*j9^2*i15*j21
   + i6^3*i9*j9^2*i15*j21 + I03^3*i9^2*j9^2*i15*j21 + 3*i9^3*j9^2*i15*j21 +
   7*I03^4*i6*j9^3*i15*j21 + 76*I03^2*i6^2*j9^3*i15*j21 + 252*i6^3*j9^3*i15*j21 +
   3*I03^3*i9*j9^3*i15*j21 + 24*I03*i6*i9*j9^3*i15*j21 + 15*i9^2*j9^3*i15*j21 +
   48*I03^3*j9^4*i15*j21 + 72*I03*i6*j9^4*i15*j21 + 18*i9*j9^4*i15*j21 +
   1944*j9^5*i15*j21 + 8*I03^11*i12*i15*j21 + 2*I03^9*i6*i12*i15*j21 +
   2*I03^7*i6^2*i12*i15*j21 + 4*I03^3*i6^4*i12*i15*j21 + 24*I03*i6^5*i12*i15*j21 +
   I03^8*i9*i12*i15*j21 + I03^4*i6^2*i9*i12*i15*j21 + 21*i6^4*i9*i12*i15*j21 +
   2*I03^5*i9^2*i12*i15*j21 + 3*I03^3*i6*i9^2*i12*i15*j21 +
   I03*i6^2*i9^2*i12*i15*j21 + 8*I03^2*i9^3*i12*i15*j21 + 6*i6*i9^3*i12*i15*j21 +
   2*I03^8*j9*i12*i15*j21 + 2*I03^6*i6*j9*i12*i15*j21 +
   40*I03^2*i6^3*j9*i12*i15*j21 + 11*i6^4*j9*i12*i15*j21 + I03^5*i9*j9*i12*i15*j21
   + 6*I03*i6^2*i9*j9*i12*i15*j21 + 7*I03^2*i9^2*j9*i12*i15*j21 +
   i6*i9^2*j9*i12*i15*j21 + I03^5*j9^2*i12*i15*j21 + 7*I03^3*i6*j9^2*i12*i15*j21 +
   I03*i6^2*j9^2*i12*i15*j21 + 5*I03^2*i9*j9^2*i12*i15*j21 +
   7*i6*i9*j9^2*i12*i15*j21 + 67*I03^2*j9^3*i12*i15*j21 + 549*i6*j9^3*i12*i15*j21 +
   5*I03^7*i12^2*i15*j21 + I03^5*i6*i12^2*i15*j21 + 3*I03^3*i6^2*i12^2*i15*j21 +
   55*I03*i6^3*i12^2*i15*j21 + 8*I03^4*i9*i12^2*i15*j21 + 4*i6^2*i9*i12^2*i15*j21 +
   7*I03^4*j9*i12^2*i15*j21 + 18*I03^2*i6*j9*i12^2*i15*j21 +
   187*i6^2*j9*i12^2*i15*j21 + 3*I03*i9*j9*i12^2*i15*j21 +
   78*I03*j9^2*i12^2*i15*j21 + 3*I03^3*i12^3*i15*j21 + 45*I03*i6*i12^3*i15*j21 +
   9*i9*i12^3*i15*j21 + 171*j9*i12^3*i15*j21 + I03^11*j12*i15*j21 +
   I03^9*i6*j12*i15*j21 + 10*I03*i6^5*j12*i15*j21 + 2*I03^6*i6*i9*j12*i15*j21 +
   2*I03^4*i6^2*i9*j12*i15*j21 + 2*i6^4*i9*j12*i15*j21 + 2*I03^5*i9^2*j12*i15*j21 +
   I03^3*i6*i9^2*j12*i15*j21 + 2*I03*i6^2*i9^2*j12*i15*j21 + I03^8*j9*j12*i15*j21 +
   I03^4*i6^2*j9*j12*i15*j21 + 2*I03^2*i6^3*j9*j12*i15*j21 + 60*i6^4*j9*j12*i15*j21
   + 2*I03^5*i9*j9*j12*i15*j21 + I03*i6^2*i9*j9*j12*i15*j21 +
   I03^2*i9^2*j9*j12*i15*j21 + 5*i6*i9^2*j9*j12*i15*j21 +
   8*I03^3*i6*j9^2*j12*i15*j21 + 9*I03*i6^2*j9^2*j12*i15*j21 +
   3*i6*i9*j9^2*j12*i15*j21 + 12*I03^2*j9^3*j12*i15*j21 + 108*i6*j9^3*j12*i15*j21 +
   2*I03^7*i12*j12*i15*j21 + 2*I03^5*i6*i12*j12*i15*j21 +
   2*I03^3*i6^2*i12*j12*i15*j21 + 4*I03*i6^3*i12*j12*i15*j21 +
   I03^4*i9*i12*j12*i15*j21 + 8*i6^2*i9*i12*j12*i15*j21 +
   7*I03*i9^2*i12*j12*i15*j21 + 8*I03^2*i6*j9*i12*j12*i15*j21 +
   42*i6^2*j9*i12*j12*i15*j21 + 6*I03*j9^2*i12*j12*i15*j21 +
   I03^3*i12^2*j12*i15*j21 + 5*I03*i6*i12^2*j12*i15*j21 + 42*j9*i12^2*j12*i15*j21 +
   2*I03^3*i6^2*j12^2*i15*j21 + 5*I03*i6^3*j12^2*i15*j21 + 2*I03^4*i9*j12^2*i15*j21
   + I03^2*i6*i9*j12^2*i15*j21 + 4*i6^2*i9*j12^2*i15*j21 + I03*i9^2*j12^2*i15*j21 +
   2*I03^4*j9*j12^2*i15*j21 + I03^2*i6*j9*j12^2*i15*j21 + 20*i6^2*j9*j12^2*i15*j21
   + 6*I03*j9^2*j12^2*i15*j21 + I03^3*i12*j12^2*i15*j21 +
   2*I03*i6*i12*j12^2*i15*j21 + 2*i9*i12*j12^2*i15*j21 + 8*j9*i12*j12^2*i15*j21 +
   I03^3*j12^3*i15*j21 + 4*I03*i6*j12^3*i15*j21 + i9*j12^3*i15*j21 +
   3*I03^10*i15^2*j21 + 2*I03^8*i6*i15^2*j21 + 19*I03^4*i6^3*i15^2*j21 +
   63*I03^2*i6^4*i15^2*j21 + 450*i6^5*i15^2*j21 + 7*I03^7*i9*i15^2*j21 +
   3*I03^5*i6*i9*i15^2*j21 + 5*I03^3*i6^2*i9*i15^2*j21 + 21*I03*i6^3*i9*i15^2*j21 +
   3*I03^4*i9^2*i15^2*j21 + 3*i6^2*i9^2*i15^2*j21 + 6*I03*i9^3*i15^2*j21 +
   8*I03^7*j9*i15^2*j21 + 7*I03^5*i6*j9*i15^2*j21 + 66*I03^3*i6^2*j9*i15^2*j21 +
   9*I03*i6^3*j9*i15^2*j21 + 48*i6^2*i9*j9*i15^2*j21 + 3*I03*i9^2*j9*i15^2*j21 +
   12*I03^4*j9^2*i15^2*j21 + 207*I03^2*i6*j9^2*i15^2*j21 + 648*i6^2*j9^2*i15^2*j21
   + 18*I03*i9*j9^2*i15^2*j21 + 216*I03*j9^3*i15^2*j21 + 3*I03^6*i12*i15^2*j21 +
   6*I03^4*i6*i12*i15^2*j21 + 48*I03^2*i6^2*i12*i15^2*j21 + 162*i6^3*i12*i15^2*j21
   + 18*I03*i6*i9*i12*i15^2*j21 + 3*i9^2*i12*i15^2*j21 + 3*I03^3*j9*i12*i15^2*j21 +
   108*I03*i6*j9*i12*i15^2*j21 + 75*i9*j9*i12*i15^2*j21 + 162*j9^2*i12*i15^2*j21 +
   9*I03^2*i12^2*i15^2*j21 + 63*i6*i12^2*i15^2*j21 + 5*I03^6*j12*i15^2*j21 +
   4*I03^4*i6*j12*i15^2*j21 + 15*I03^2*i6^2*j12*i15^2*j21 + 72*i6^3*j12*i15^2*j21 +
   6*I03*i6*i9*j12*i15^2*j21 + 6*i9^2*j12*i15^2*j21 + 6*I03^3*j9*j12*i15^2*j21 +
   162*j9^2*j12*i15^2*j21 + 72*i6*i12*j12*i15^2*j21 + 3*I03^2*j12^2*i15^2*j21 +
   18*i6*j12^2*i15^2*j21 + 9*I03^5*i15^3*j21 + 63*I03^3*i6*i15^3*j21 +
   216*I03*i6^2*i15^3*j21 + 27*i6*i9*i15^3*j21 + 27*I03^2*j9*i15^3*j21 +
   486*i6*j9*i15^3*j21 + 216*I03*i12*i15^3*j21 + 189*I03*j12*i15^3*j21 +
   I03^15*j15*j21 + I03^13*i6*j15*j21 + I03^9*i6^3*j15*j21 + 2*I03^5*i6^5*j15*j21 +
   10*I03*i6^7*j15*j21 + I03^12*i9*j15*j21 + 2*I03^10*i6*i9*j15*j21 +
   2*I03^8*i6^2*i9*j15*j21 + 2*I03^2*i6^5*i9*j15*j21 + 2*i6^6*i9*j15*j21 +
   I03^9*i9^2*j15*j21 + 2*I03^5*i6^2*i9^2*j15*j21 + 2*I03^3*i6^3*i9^2*j15*j21 +
   I03*i6^4*i9^2*j15*j21 + I03^6*i9^3*j15*j21 + I03^2*i6^2*i9^3*j15*j21 +
   2*i6^3*i9^3*j15*j21 + 3*i9^5*j15*j21 + I03^10*i6*j9*j15*j21 +
   I03^8*i6^2*j9*j15*j21 + 2*I03^6*i6^3*j9*j15*j21 + 8*I03^2*i6^5*j9*j15*j21 +
   62*i6^6*j9*j15*j21 + I03^9*i9*j9*j15*j21 + I03^5*i6^2*i9*j9*j15*j21 +
   4*I03*i6^4*i9*j9*j15*j21 + I03^6*i9^2*j9*j15*j21 + I03^4*i6*i9^2*j9*j15*j21 +
   2*I03^3*i9^3*j9*j15*j21 + I03*i6*i9^3*j9*j15*j21 + 2*I03^7*i6*j9^2*j15*j21 +
   I03^5*i6^2*j9^2*j15*j21 + 2*I03^3*i6^3*j9^2*j15*j21 + 8*I03*i6^4*j9^2*j15*j21 +
   2*I03^6*i9*j9^2*j15*j21 + 2*I03^4*i6*i9*j9^2*j15*j21 +
   I03^2*i6^2*i9*j9^2*j15*j21 + 7*i6^3*i9*j9^2*j15*j21 + 2*I03^3*i9^2*j9^2*j15*j21
   + 8*I03*i6*i9^2*j9^2*j15*j21 + I03^6*j9^3*j15*j21 + I03^4*i6*j9^3*j15*j21 +
   20*I03^2*i6^2*j9^3*j15*j21 + 36*i6^3*j9^3*j15*j21 + 8*I03*i6*i9*j9^3*j15*j21 +
   6*i9^2*j9^3*j15*j21 + 3*I03^3*j9^4*j15*j21 + 12*I03*i6*j9^4*j15*j21 +
   12*i9*j9^4*j15*j21 + 54*j9^5*j15*j21 + 2*I03^9*i6*i12*j15*j21 +
   2*I03^7*i6^2*i12*j15*j21 + I03*i6^5*i12*j15*j21 + 2*I03^8*i9*i12*j15*j21 +
   2*I03^6*i6*i9*i12*j15*j21 + I03^4*i6^2*i9*i12*j15*j21 +
   I03^3*i6*i9^2*i12*j15*j21 + I03*i6^2*i9^2*i12*j15*j21 + 3*I03^2*i9^3*i12*j15*j21
   + 6*i6*i9^3*i12*j15*j21 + 10*i6^4*j9*i12*j15*j21 + 2*I03^3*i6*i9*j9*i12*j15*j21
   + 2*I03*i6^2*i9*j9*i12*j15*j21 + I03^2*i9^2*j9*i12*j15*j21 +
   i6*i9^2*j9*i12*j15*j21 + I03^5*j9^2*i12*j15*j21 + I03^3*i6*j9^2*i12*j15*j21 +
   11*I03*i6^2*j9^2*i12*j15*j21 + 8*i6*i9*j9^2*i12*j15*j21 +
   14*I03^2*j9^3*i12*j15*j21 + 9*I03*i6^3*i12^2*j15*j21 + I03^4*i9*i12^2*j15*j21 +
   2*I03^2*i6*i9*i12^2*j15*j21 + 4*i6^2*i9*i12^2*j15*j21 + 2*I03^4*j9*i12^2*j15*j21
   + 2*I03^2*i6*j9*i12^2*j15*j21 + 29*i6^2*j9*i12^2*j15*j21 +
   15*I03*j9^2*i12^2*j15*j21 + 6*I03^3*i12^3*j15*j21 + 18*I03*i6*i12^3*j15*j21 +
   18*i9*i12^3*j15*j21 + 216*j9*i12^3*j15*j21 + I03^9*i6*j12*j15*j21 +
   I03^5*i6^3*j12*j15*j21 + 2*I03*i6^5*j12*j15*j21 + I03^6*i6*i9*j12*j15*j21 +
   2*I03^4*i6^2*i9*j12*j15*j21 + 2*I03^2*i6^3*i9*j12*j15*j21 +
   3*i6^4*i9*j12*j15*j21 + I03^5*i9^2*j12*j15*j21 + I03^3*i6*i9^2*j12*j15*j21 +
   I03*i6^2*i9^2*j12*j15*j21 + 2*i6*i9^3*j12*j15*j21 + I03^8*j9*j12*j15*j21 +
   2*I03^6*i6*j9*j12*j15*j21 + 2*I03^4*i6^2*j9*j12*j15*j21 +
   I03^2*i6^3*j9*j12*j15*j21 + 26*i6^4*j9*j12*j15*j21 + I03^3*i6*i9*j9*j12*j15*j21
   + I03^2*i9^2*j9*j12*j15*j21 + 2*i6*i9^2*j9*j12*j15*j21 +
   2*I03^3*i6*j9^2*j12*j15*j21 + I03^2*i9*j9^2*j12*j15*j21 +
   7*i6*i9*j9^2*j12*j15*j21 + 3*I03^2*j9^3*j12*j15*j21 + 45*i6*j9^3*j12*j15*j21 +
   2*I03^4*i9*i12*j12*j15*j21 + I03^2*i6*i9*i12*j12*j15*j21 +
   2*i6^2*i9*i12*j12*j15*j21 + 2*I03^2*i6*j9*i12*j12*j15*j21 +
   14*i6^2*j9*i12*j12*j15*j21 + 5*I03*j9^2*i12*j12*j15*j21 +
   2*I03^3*i12^2*j12*j15*j21 + 3*I03*i6*i12^2*j12*j15*j21 + 3*i9*i12^2*j12*j15*j21
   + 24*j9*i12^2*j12*j15*j21 + I03^2*i6*i9*j12^2*j15*j21 + 2*i6^2*i9*j12^2*j15*j21
   + 2*I03*i9^2*j12^2*j15*j21 + 11*i6^2*j9*j12^2*j15*j21 + I03*i9*j9*j12^2*j15*j21
   + 7*I03*j9^2*j12^2*j15*j21 + 7*I03*i6*i12*j12^2*j15*j21 + i9*i12*j12^2*j15*j21 +
   14*j9*i12*j12^2*j15*j21 + I03^3*j12^3*j15*j21 + I03*i6*j12^3*j15*j21 +
   i9*j12^3*j15*j21 + 9*j9*j12^3*j15*j21 + 2*I03^6*i6^2*i15*j15*j21 +
   22*I03^2*i6^4*i15*j15*j21 + 36*i6^5*i15*j15*j21 + 2*I03^3*i6^2*i9*i15*j15*j21 +
   8*I03*i6^3*i9*i15*j15*j21 + I03^4*i9^2*i15*j15*j21 + 7*I03^2*i6*i9^2*i15*j15*j21
   + 6*I03*i9^3*i15*j15*j21 + I03^5*i6*j9*i15*j15*j21 + 6*I03*i6^3*j9*i15*j15*j21 +
   I03^2*i6*i9*j9*i15*j15*j21 + 3*i6^2*i9*j9*i15*j15*j21 +
   6*I03*i9^2*j9*i15*j15*j21 + 8*I03^4*j9^2*i15*j15*j21 +
   24*I03^2*i6*j9^2*i15*j15*j21 + 216*i6^2*j9^2*i15*j15*j21 +
   3*I03*i9*j9^2*i15*j15*j21 + 54*I03*j9^3*i15*j15*j21 + 4*I03^4*i6*i12*i15*j15*j21
   + 7*I03^2*i6^2*i12*i15*j15*j21 + 18*i6^3*i12*i15*j15*j21 +
   2*I03^3*i9*i12*i15*j15*j21 + 5*I03*i6*i9*i12*i15*j15*j21 +
   4*I03^3*j9*i12*i15*j15*j21 + 3*I03*i6*j9*i12*i15*j15*j21 +
   24*i9*j9*i12*i15*j15*j21 + 216*j9^2*i12*i15*j15*j21 + 6*I03^2*i12^2*i15*j15*j21
   + 63*i6*i12^2*i15*j15*j21 + I03^4*i6*j12*i15*j15*j21 + 18*i6^3*j12*i15*j15*j21 +
   I03*i6*i9*j12*i15*j15*j21 + 6*i9^2*j12*i15*j15*j21 + I03^3*j9*j12*i15*j15*j21 +
   6*I03*i6*j9*j12*i15*j15*j21 + 3*i9*j9*j12*i15*j15*j21 + 27*j9^2*j12*i15*j15*j21
   + I03^2*i12*j12*i15*j15*j21 + 2*I03^2*j12^2*i15*j15*j21 + 9*i6*j12^2*i15*j15*j21
   + 3*I03^5*i15^2*j15*j21 + 6*I03^3*i6*i15^2*j15*j21 + 54*I03*i6^2*i15^2*j15*j21 +
   45*I03^2*j9*i15^2*j15*j21 + 54*I03*i12*i15^2*j15*j21 + 18*I03*j12*i15^2*j15*j21
   + 2*I03^6*i6^2*j15^2*j21 + 2*I03^4*i6^3*j15^2*j21 + 3*I03^2*i6^4*j15^2*j21 +
   15*i6^5*j15^2*j21 + 6*I03*i6^3*i9*j15^2*j21 + 7*I03^4*i9^2*j15^2*j21 +
   I03^2*i6*i9^2*j15^2*j21 + 6*i6^2*i9^2*j15^2*j21 + 3*I03*i9^3*j15^2*j21 +
   2*I03^5*i6*j9*j15^2*j21 + 15*I03*i6^3*j9*j15^2*j21 + 2*I03^4*i9*j9*j15^2*j21 +
   6*I03*i9^2*j9*j15^2*j21 + 3*I03^4*j9^2*j15^2*j21 + 6*I03^2*i6*j9^2*j15^2*j21 +
   3*I03*i9*j9^2*j15^2*j21 + 57*I03*j9^3*j15^2*j21 + I03^4*i6*i12*j15^2*j21 +
   4*I03^2*i6^2*i12*j15^2*j21 + 3*i6^3*i12*j15^2*j21 + 2*I03^3*i9*i12*j15^2*j21 +
   2*I03*i6*i9*i12*j15^2*j21 + 6*i9^2*i12*j15^2*j21 + 7*I03^3*j9*i12*j15^2*j21 +
   126*j9^2*i12*j15^2*j21 + 3*I03^2*i12^2*j15^2*j21 + 6*i6*i12^2*j15^2*j21 +
   2*I03^4*i6*j12*j15^2*j21 + 21*i6^3*j12*j15^2*j21 + 2*I03^3*i9*j12*j15^2*j21 +
   3*I03*i6*j9*j12*j15^2*j21 + 6*i9*j9*j12*j15^2*j21 + 36*j9^2*j12*j15^2*j21 +
   I03^2*i12*j12*j15^2*j21 + 6*i6*i12*j12*j15^2*j21 + 6*i6*j12^2*j15^2*j21 +
   3*I03^3*i6*i15*j15^2*j21 + 15*I03*i6^2*i15*j15^2*j21 + 3*I03^2*i9*i15*j15^2*j21
   + 3*I03^2*j9*i15*j15^2*j21 + 108*i6*j9*i15*j15^2*j21 + 6*I03*i12*i15*j15^2*j21 +
   21*I03*j12*i15*j15^2*j21 + 3*I03^3*i6*j15^3*j21 + 3*I03^2*i9*j15^3*j21 +
   18*I03^2*j9*j15^3*j21 + 54*i6*j9*j15^3*j21 + 15*I03*i12*j15^3*j21 +
   9*I03*j12*j15^3*j21 + 81*i15*j15^3*j21 + 162*j15^4*j21 + 5*I03^14*i18*j21 +
   8*I03^12*i6*i18*j21 + I03^10*i6^2*i18*j21 + 2*I03^8*i6^3*i18*j21 +
   3*I03^4*i6^5*i18*j21 + 2*I03^2*i6^6*i18*j21 + 63*i6^7*i18*j21 +
   5*I03^11*i9*i18*j21 + I03^9*i6*i9*i18*j21 + 8*I03^7*i6^2*i9*i18*j21 +
   8*I03^5*i6^3*i9*i18*j21 + I03^3*i6^4*i9*i18*j21 + 7*I03^8*i9^2*i18*j21 +
   I03^4*i6^2*i9^2*i18*j21 + I03^2*i6^3*i9^2*i18*j21 + 3*i6^4*i9^2*i18*j21 +
   3*I03^3*i6*i9^3*i18*j21 + 5*I03*i6^2*i9^3*i18*j21 + 4*I03^2*i9^4*i18*j21 +
   5*I03^11*j9*i18*j21 + 2*I03^9*i6*j9*i18*j21 + 2*I03^5*i6^3*j9*i18*j21 +
   I03^3*i6^4*j9*i18*j21 + 8*I03*i6^5*j9*i18*j21 + 2*I03^8*i9*j9*i18*j21 +
   2*I03^6*i6*i9*j9*i18*j21 + 8*i6^4*i9*j9*i18*j21 + 7*I03^5*i9^2*j9*i18*j21 +
   7*I03*i6^2*i9^2*j9*i18*j21 + 7*I03^2*i9^3*j9*i18*j21 + 2*i6*i9^3*j9*i18*j21 +
   2*I03^8*j9^2*i18*j21 + 2*I03^6*i6*j9^2*i18*j21 + 2*I03^4*i6^2*j9^2*i18*j21 +
   4*I03^2*i6^3*j9^2*i18*j21 + 24*i6^4*j9^2*i18*j21 + I03^5*i9*j9^2*i18*j21 +
   2*I03^3*i6*i9*j9^2*i18*j21 + 8*I03*i6^2*i9*j9^2*i18*j21 +
   2*I03^2*i9^2*j9^2*i18*j21 + 2*i6*i9^2*j9^2*i18*j21 + I03^5*j9^3*i18*j21 +
   I03^3*i6*j9^3*i18*j21 + 3*I03^2*i9*j9^3*i18*j21 + 3*i6*i9*j9^3*i18*j21 +
   9*I03^2*j9^4*i18*j21 + 162*i6*j9^4*i18*j21 + 3*I03^10*i12*i18*j21 +
   I03^6*i6^2*i12*i18*j21 + 5*I03^4*i6^3*i12*i18*j21 + 2*i6^5*i12*i18*j21 +
   I03^7*i9*i12*i18*j21 + 3*I03^5*i6*i9*i12*i18*j21 + I03^3*i6^2*i9*i12*i18*j21 +
   8*I03*i6^3*i9*i12*i18*j21 + 2*I03^4*i9^2*i12*i18*j21 +
   5*I03^2*i6*i9^2*i12*i18*j21 + 8*i6^2*i9^2*i12*i18*j21 + 3*I03*i9^3*i12*i18*j21 +
   2*I03^7*j9*i12*i18*j21 + I03^5*i6*j9*i12*i18*j21 + I03^3*i6^2*j9*i12*i18*j21 +
   5*I03*i6^3*j9*i12*i18*j21 + I03^2*i6*i9*j9*i12*i18*j21 +
   4*i6^2*i9*j9*i12*i18*j21 + 3*I03*i9^2*j9*i12*i18*j21 + 5*I03^4*j9^2*i12*i18*j21
   + 3*I03^2*i6*j9^2*i12*i18*j21 + 15*i6^2*j9^2*i12*i18*j21 +
   6*I03*i9*j9^2*i12*i18*j21 + 9*I03*j9^3*i12*i18*j21 + I03^6*i12^2*i18*j21 +
   5*I03^4*i6*i12^2*i18*j21 + 2*i6^3*i12^2*i18*j21 + 6*I03^3*i9*i12^2*i18*j21 +
   6*I03*i6*i9*i12^2*i18*j21 + 3*I03^3*j9*i12^2*i18*j21 + 3*I03*i6*j9*i12^2*i18*j21
   + 63*j9^2*i12^2*i18*j21 + 2*I03^10*j12*i18*j21 + I03^8*i6*j12*i18*j21 +
   2*I03^6*i6^2*j12*i18*j21 + I03^2*i6^4*j12*i18*j21 + 26*i6^5*j12*i18*j21 +
   2*I03^3*i6^2*i9*j12*i18*j21 + 2*I03*i6^3*i9*j12*i18*j21 + I03^4*i9^2*j12*i18*j21
   + I03^2*i6*i9^2*j12*i18*j21 + 2*i6^2*i9^2*j12*i18*j21 + 3*I03*i9^3*j12*i18*j21 +
   I03^7*j9*j12*i18*j21 + 2*I03^5*i6*j9*j12*i18*j21 + 2*I03^3*i6^2*j9*j12*i18*j21 +
   2*I03^4*i9*j9*j12*i18*j21 + 2*I03^2*i6*i9*j9*j12*i18*j21 +
   i6^2*i9*j9*j12*i18*j21 + 7*I03*i9^2*j9*j12*i18*j21 + 2*I03^4*j9^2*j12*i18*j21 +
   I03^2*i6*j9^2*j12*i18*j21 + 15*i6^2*j9^2*j12*i18*j21 + 6*I03*i9*j9^2*j12*i18*j21
   + 6*I03*j9^3*j12*i18*j21 + I03^6*i12*j12*i18*j21 + 2*I03^4*i6*i12*j12*i18*j21 +
   I03^2*i6^2*i12*j12*i18*j21 + 8*i6^3*i12*j12*i18*j21 + I03*i6*i9*i12*j12*i18*j21
   + 2*I03^3*j9*i12*j12*i18*j21 + 8*I03*i6*j9*i12*j12*i18*j21 +
   15*j9^2*i12*j12*i18*j21 + 3*i6*i12^2*j12*i18*j21 + 2*I03^6*j12^2*i18*j21 +
   I03^2*i6^2*j12^2*i18*j21 + i6^3*j12^2*i18*j21 + 2*I03^3*i9*j12^2*i18*j21 +
   I03*i6*i9*j12^2*i18*j21 + 3*i9^2*j12^2*i18*j21 + 4*I03*i6*j9*j12^2*i18*j21 +
   4*i9*j9*j12^2*i18*j21 + 3*j9^2*j12^2*i18*j21 + 2*I03^2*i12*j12^2*i18*j21 +
   2*i6*i12*j12^2*i18*j21 + I03^2*j12^3*i18*j21 + 6*i6*j12^3*i18*j21 +
   6*I03^7*i6*i15*i18*j21 + 3*I03^5*i6^2*i15*i18*j21 + I03^4*i6*i9*i15*i18*j21 +
   7*I03^2*i6^2*i9*i15*i18*j21 + 3*i6^3*i9*i15*i18*j21 + 5*I03^3*i9^2*i15*i18*j21 +
   5*I03*i6*i9^2*i15*i18*j21 + 18*i9^3*i15*i18*j21 + 3*I03^6*j9*i15*i18*j21 +
   3*I03^2*i6^2*j9*i15*i18*j21 + 3*i6^3*j9*i15*i18*j21 + 4*I03^3*i9*j9*i15*i18*j21
   + 3*I03*i6*i9*j9*i15*i18*j21 + 3*i9^2*j9*i15*i18*j21 + 18*I03^3*j9^2*i15*i18*j21
   + 18*I03*i6*j9^2*i15*i18*j21 + 9*i9*j9^2*i15*i18*j21 + 27*j9^3*i15*i18*j21 +
   3*I03^5*i12*i15*i18*j21 + 3*I03^3*i6*i12*i15*i18*j21 +
   6*I03^2*i9*i12*i15*i18*j21 + 9*I03^2*j9*i12*i15*i18*j21 +
   12*i6*j9*i12*i15*i18*j21 + 9*I03*i12^2*i15*i18*j21 + 3*I03^5*j12*i15*i18*j21 +
   6*I03*i6^2*j12*i15*i18*j21 + 7*I03^2*i9*j12*i15*i18*j21 +
   18*i6*j9*j12*i15*i18*j21 + 6*I03*j12^2*i15*i18*j21 + 18*I03^2*i6*i15^2*i18*j21 +
   2*I03^7*i6*j15*i18*j21 + 7*I03^3*i6^3*j15*i18*j21 + 24*I03*i6^4*j15*i18*j21 +
   7*I03^6*i9*j15*i18*j21 + I03^4*i6*i9*j15*i18*j21 + 6*i6^3*i9*j15*i18*j21 +
   8*I03^3*i9^2*j15*i18*j21 + 2*I03*i6*i9^2*j15*i18*j21 + 9*i9^3*j15*i18*j21 +
   2*I03^6*j9*j15*i18*j21 + I03^4*i6*j9*j15*i18*j21 + 33*i6^3*j9*j15*i18*j21 +
   I03^3*i9*j9*j15*i18*j21 + 3*I03*i6*i9*j9*j15*i18*j21 + 6*I03^3*j9^2*j15*i18*j21
   + 9*I03*i6*j9^2*j15*i18*j21 + 72*j9^3*j15*i18*j21 + 6*I03*i6^2*i12*j15*i18*j21 +
   3*I03^2*i9*i12*j15*i18*j21 + 6*i6*i9*i12*j15*i18*j21 +
   6*I03^2*j9*i12*j15*i18*j21 + 24*i6*j9*i12*j15*i18*j21 + 2*I03^5*j12*j15*i18*j21
   + I03^3*i6*j12*j15*i18*j21 + 6*I03*i6^2*j12*j15*i18*j21 +
   I03^2*i9*j12*j15*i18*j21 + 9*i6*j9*j12*j15*i18*j21 + 6*I03*i12*j12*j15*i18*j21 +
   3*I03*j12^2*j15*i18*j21 + 36*i6^2*i15*j15*i18*j21 + 24*I03*i9*i15*j15*i18*j21 +
   45*I03*j9*i15*j15*i18*j21 + 36*i12*i15*j15*i18*j21 + 45*j12*i15*j15*i18*j21 +
   3*I03^4*j15^2*i18*j21 + 6*I03^2*i6*j15^2*i18*j21 + 72*i6^2*j15^2*i18*j21 +
   24*I03*i9*j15^2*i18*j21 + 18*I03*j9*j15^2*i18*j21 + 27*i12*j15^2*i18*j21 +
   18*j12*j15^2*i18*j21 + 3*I03^8*i18^2*j21 + 7*I03^6*i6*i18^2*j21 +
   5*I03^4*i6^2*i18^2*j21 + 4*I03^2*i6^3*i18^2*j21 + 6*i6^4*i18^2*j21 +
   8*I03^5*i9*i18^2*j21 + 7*I03^3*i6*i9*i18^2*j21 + 5*I03*i6^2*i9*i18^2*j21 +
   18*I03^2*i9^2*i18^2*j21 + 7*I03^5*j9*i18^2*j21 + 4*I03^3*i6*j9*i18^2*j21 +
   18*I03*i6^2*j9*i18^2*j21 + 3*I03^2*i9*j9*i18^2*j21 + 3*i6*i9*j9*i18^2*j21 +
   9*I03^2*j9^2*i18^2*j21 + 63*i6*j9^2*i18^2*j21 + 6*I03^4*i12*i18^2*j21 +
   3*I03^2*i6*i12*i18^2*j21 + 24*i6^2*i12*i18^2*j21 + 9*I03*i9*i12*i18^2*j21 +
   7*I03^4*j12*i18^2*j21 + 4*I03^2*i6*j12*i18^2*j21 + 3*i6^2*j12*i18^2*j21 +
   6*I03*i9*j12*i18^2*j21 + 9*i9*i15*i18^2*j21 + 6*I03^3*j15*i18^2*j21 +
   24*I03*i6*j15*i18^2*j21 + 9*i9*j15*i18^2*j21 + 54*j9*j15*i18^2*j21 +
   9*I03^2*i18^3*j21 + 63*i6*i18^3*j21 + I03^14*j18*j21 + I03^12*i6*j18*j21 +
   2*I03^10*i6^2*j18*j21 + 2*I03^4*i6^5*j18*j21 + 78*I03^2*i6^6*j18*j21 +
   121*i6^7*j18*j21 + 2*I03^7*i6^2*i9*j18*j21 + 2*I03^5*i6^3*i9*j18*j21 +
   6*I03^3*i6^4*i9*j18*j21 + 8*I03*i6^5*i9*j18*j21 + 2*I03^8*i9^2*j18*j21 +
   5*I03^6*i6*i9^2*j18*j21 + I03^4*i6^2*i9^2*j18*j21 + 7*I03^2*i6^3*i9^2*j18*j21 +
   4*i6^4*i9^2*j18*j21 + 5*I03^5*i9^3*j18*j21 + 2*I03^3*i6*i9^3*j18*j21 +
   6*I03*i6^2*i9^3*j18*j21 + I03^2*i9^4*j18*j21 + 3*i6*i9^4*j18*j21 +
   I03^11*j9*j18*j21 + I03^9*i6*j9*j18*j21 + I03^7*i6^2*j9*j18*j21 +
   67*I03*i6^5*j9*j18*j21 + I03^8*i9*j9*j18*j21 + 7*I03^2*i6^3*i9*j9*j18*j21 +
   13*i6^4*i9*j9*j18*j21 + 6*I03*i6^2*i9^2*j9*j18*j21 + I03^2*i9^3*j9*j18*j21 +
   2*i6*i9^3*j9*j18*j21 + I03^8*j9^2*j18*j21 + 2*I03^6*i6*j9^2*j18*j21 +
   2*I03^4*i6^2*j9^2*j18*j21 + 10*I03^2*i6^3*j9^2*j18*j21 + 36*i6^4*j9^2*j18*j21 +
   I03^5*i9*j9^2*j18*j21 + 3*I03*i6^2*i9*j9^2*j18*j21 + 27*I03*i6^2*j9^3*j18*j21 +
   3*I03^2*i9*j9^3*j18*j21 + 18*i6*i9*j9^3*j18*j21 + 189*I03^2*j9^4*j18*j21 +
   648*i6*j9^4*j18*j21 + I03^10*i12*j18*j21 + I03^6*i6^2*i12*j18*j21 +
   50*i6^5*i12*j18*j21 + 8*I03^7*i9*i12*j18*j21 + 2*I03^5*i6*i9*i12*j18*j21 +
   I03^3*i6^2*i9*i12*j18*j21 + 7*I03*i6^3*i9*i12*j18*j21 +
   I03^2*i6*i9^2*i12*j18*j21 + 5*i6^2*i9^2*i12*j18*j21 + 6*I03*i9^3*i12*j18*j21 +
   8*I03^3*i6^2*j9*i12*j18*j21 + 7*I03*i6^3*j9*i12*j18*j21 +
   I03^4*i9*j9*i12*j18*j21 + 8*I03^2*i6*i9*j9*i12*j18*j21 +
   16*i6^2*i9*j9*i12*j18*j21 + I03^4*j9^2*i12*j18*j21 + 4*I03^2*i6*j9^2*i12*j18*j21
   + 36*i6^2*j9^2*i12*j18*j21 + 3*I03*i9*j9^2*i12*j18*j21 + 27*I03*j9^3*i12*j18*j21
   + 5*I03^6*i12^2*j18*j21 + I03^4*i6*i12^2*j18*j21 + 3*I03^2*i6^2*i12^2*j18*j21 +
   73*i6^3*i12^2*j18*j21 + 6*I03*i6*i9*i12^2*j18*j21 + 6*I03^3*j9*i12^2*j18*j21 +
   12*I03*i6*j9*i12^2*j18*j21 + 9*i9*j9*i12^2*j18*j21 + 108*j9^2*i12^2*j18*j21 +
   36*i6*i12^3*j18*j21 + 2*I03^8*i6*j12*j18*j21 + 2*I03^6*i6^2*j12*j18*j21 +
   6*I03^2*i6^4*j12*j18*j21 + 72*i6^5*j12*j18*j21 + I03^5*i6*i9*j12*j18*j21 +
   I03^3*i6^2*i9*j12*j18*j21 + I03^2*i6*i9^2*j12*j18*j21 + 8*I03*i9^3*j12*j18*j21 +
   2*I03^5*i6*j9*j12*j18*j21 + I03^4*i9*j9*j12*j18*j21 + 2*I03*i9^2*j9*j12*j18*j21
   + 2*I03^4*j9^2*j12*j18*j21 + 6*I03^2*i6*j9^2*j12*j18*j21 +
   27*i6^2*j9^2*j12*j18*j21 + 6*I03*i9*j9^2*j12*j18*j21 + 72*I03*j9^3*j12*j18*j21 +
   2*I03^6*i12*j12*j18*j21 + I03^4*i6*i12*j12*j18*j21 +
   2*I03^2*i6^2*i12*j12*j18*j21 + 12*i6^3*i12*j12*j18*j21 +
   2*I03^3*i9*i12*j12*j18*j21 + I03*i6*i9*i12*j12*j18*j21 + 6*i9^2*i12*j12*j18*j21
   + 3*I03*i6*j9*i12*j12*j18*j21 + 27*j9^2*i12*j12*j18*j21 +
   3*I03^2*i12^2*j12*j18*j21 + 12*i6*i12^2*j12*j18*j21 + I03^6*j12^2*j18*j21 +
   I03^4*i6*j12^2*j18*j21 + 2*i6^3*j12^2*j18*j21 + 2*I03^3*i9*j12^2*j18*j21 +
   2*I03*i6*i9*j12^2*j18*j21 + 7*i9^2*j12^2*j18*j21 + I03^3*j9*j12^2*j18*j21 +
   3*I03*i6*j9*j12^2*j18*j21 + 6*i9*j9*j12^2*j18*j21 + 26*i6*i12*j12^2*j18*j21 +
   6*i6*j12^3*j18*j21 + 6*I03^9*i15*j18*j21 + 4*I03^7*i6*i15*j18*j21 +
   7*I03^5*i6^2*i15*j18*j21 + 6*I03^3*i6^3*i15*j18*j21 + 18*I03*i6^4*i15*j18*j21 +
   5*I03^6*i9*i15*j18*j21 + 5*I03^4*i6*i9*i15*j18*j21 + 3*i6^3*i9*i15*j18*j21 +
   6*I03^3*i9^2*i15*j18*j21 + 6*I03*i6*i9^2*i15*j18*j21 + 15*i9^3*i15*j18*j21 +
   I03^6*j9*i15*j18*j21 + 3*I03^4*i6*j9*i15*j18*j21 + 33*I03^2*i6^2*j9*i15*j18*j21
   + 189*i6^3*j9*i15*j18*j21 + 9*i9^2*j9*i15*j18*j21 + 9*I03^3*j9^2*i15*j18*j21 +
   216*I03*i6*j9^2*i15*j18*j21 + 54*i9*j9^2*i15*j18*j21 + 1701*j9^3*i15*j18*j21 +
   3*I03^3*i6*i12*i15*j18*j21 + 27*I03*i6^2*i12*i15*j18*j21 +
   3*i6*i9*i12*i15*j18*j21 + 15*I03^2*j9*i12*i15*j18*j21 +
   108*i6*j9*i12*i15*j18*j21 + 36*I03*i12^2*i15*j18*j21 + I03^5*j12*i15*j18*j21 +
   6*I03^3*i6*j12*i15*j18*j21 + 36*I03*i6^2*j12*i15*j18*j21 +
   6*I03^2*i9*j12*i15*j18*j21 + 9*i6*i9*j12*i15*j18*j21 +
   9*I03^2*j9*j12*i15*j18*j21 + 27*i6*j9*j12*i15*j18*j21 +
   18*I03*i12*j12*i15*j18*j21 + 54*I03^2*i6*i15^2*j18*j21 + 243*i6^2*i15^2*j18*j21
   + 162*I03*j9*i15^2*j18*j21 + 486*i12*i15^2*j18*j21 + I03^7*i6*j15*j18*j21 +
   5*I03^3*i6^3*j15*j18*j21 + 24*I03*i6^4*j15*j18*j21 + 2*I03^6*i9*j15*j18*j21 +
   I03^2*i6^2*i9*j15*j18*j21 + 6*I03^3*i9^2*j15*j18*j21 + 3*I03*i6*i9^2*j15*j18*j21
   + 6*i9^3*j15*j18*j21 + I03^6*j9*j15*j18*j21 + 2*I03^4*i6*j9*j15*j18*j21 +
   15*I03^2*i6^2*j9*j15*j18*j21 + 27*i6^3*j9*j15*j18*j21 +
   6*I03^3*i9*j9*j15*j18*j21 + 6*I03*i6*i9*j9*j15*j18*j21 +
   3*I03^3*j9^2*j15*j18*j21 + 45*I03*i6*j9^2*j15*j18*j21 + 18*i9*j9^2*j15*j18*j21 +
   162*j9^3*j15*j18*j21 + 15*I03*i6^2*i12*j15*j18*j21 + 6*I03^2*i9*i12*j15*j18*j21
   + 3*i6*i9*i12*j15*j18*j21 + 21*I03^2*j9*i12*j15*j18*j21 +
   27*i6*j9*i12*j15*j18*j21 + 9*I03*i12^2*j15*j18*j21 + I03^5*j12*j15*j18*j21 +
   2*I03^3*i6*j12*j15*j18*j21 + 3*I03^2*j9*j12*j15*j18*j21 +
   27*i6*j9*j12*j15*j18*j21 + 24*I03*i12*j12*j15*j18*j21 + 6*I03*j12^2*j15*j18*j21
   + 6*I03^4*i15*j15*j18*j21 + 81*i6^2*i15*j15*j18*j21 + 27*I03*j9*i15*j15*j18*j21
   + 162*i12*i15*j15*j18*j21 + 6*I03^4*j15^2*j18*j21 + 3*I03^2*i6*j15^2*j18*j21 +
   72*I03*j9*j15^2*j18*j21 + 81*i12*j15^2*j18*j21 + 6*I03^8*i18*j18*j21 +
   3*I03^6*i6*i18*j18*j21 + 6*I03^4*i6^2*i18*j18*j21 + 6*I03^2*i6^3*i18*j18*j21 +
   12*i6^4*i18*j18*j21 + 3*I03*i6^2*i9*i18*j18*j21 + 6*i6*i9^2*i18*j18*j21 +
   6*I03^5*j9*i18*j18*j21 + 6*I03^3*i6*j9*i18*j18*j21 + 45*I03*i6^2*j9*i18*j18*j21
   + 9*i6*i9*j9*i18*j18*j21 + 81*i6*j9^2*i18*j18*j21 + 3*I03^2*i6*i12*i18*j18*j21 +
   12*i6^2*i12*i18*j18*j21 + 9*I03*j9*i12*i18*j18*j21 + 27*i12^2*i18*j18*j21 +
   3*I03^2*i6*j12*i18*j18*j21 + 18*i6^2*j12*i18*j18*j21 + 3*I03*i9*j12*i18*j18*j21
   + 27*i12*j12*i18*j18*j21 + 9*j12^2*i18*j18*j21 + 9*I03^3*i15*i18*j18*j21 +
   54*I03*i6*i15*i18*j18*j21 + 81*j9*i15*i18*j18*j21 + 9*I03*i6*j15*i18*j18*j21 +
   27*j9*j15*i18*j18*j21 + 3*I03^8*j18^2*j21 + 69*I03^2*i6^3*j18^2*j21 +
   216*i6^4*j18^2*j21 + 3*I03^5*i9*j18^2*j21 + 6*I03^3*i6*i9*j18^2*j21 +
   18*I03*i6^2*i9*j18^2*j21 + 18*I03^3*i6*j9*j18^2*j21 + 189*I03*i6^2*j9*j18^2*j21
   + 243*i6*j9^2*j18^2*j21 + 6*I03^4*i12*j18^2*j21 + 15*I03^2*i6*i12*j18^2*j21 +
   216*i6^2*i12*j18^2*j21 + 27*I03*j9*i12*j18^2*j21 + 486*i12^2*j18^2*j21 +
   6*I03^4*j12*j18^2*j21 + 9*I03*i9*j12*j18^2*j21 + 27*I03*j9*j12*j18^2*j21 +
   18*I03^3*j15*j18^2*j21 + 54*I03^2*i18*j18^2*j21 + 4*I03^11*i6*i21*j21 +
   7*I03^9*i6^2*i21*j21 + I03^7*i6^3*i21*j21 + 8*I03^5*i6^4*i21*j21 +
   7*I03^3*i6^5*i21*j21 + 36*I03*i6^6*i21*j21 + 7*I03^10*i9*i21*j21 +
   4*I03^8*i6*i9*i21*j21 + 4*I03^6*i6^2*i9*i21*j21 + 4*I03^4*i6^3*i9*i21*j21 +
   3*I03^2*i6^4*i9*i21*j21 + 18*i6^5*i9*i21*j21 + 8*I03^7*i9^2*i21*j21 +
   I03^5*i6*i9^2*i21*j21 + 4*I03^3*i6^2*i9^2*i21*j21 + 5*I03*i6^3*i9^2*i21*j21 +
   6*I03^2*i6*i9^3*i21*j21 + 6*i6^2*i9^3*i21*j21 + 24*I03*i9^4*i21*j21 +
   5*I03^10*j9*i21*j21 + 3*I03^8*i6*j9*i21*j21 + I03^6*i6^2*j9*i21*j21 +
   4*I03^4*i6^3*j9*i21*j21 + 5*I03^2*i6^4*j9*i21*j21 + 216*i6^5*j9*i21*j21 +
   5*I03^5*i6*i9*j9*i21*j21 + 5*I03^3*i6^2*i9*j9*i21*j21 + 3*I03*i6^3*i9*j9*i21*j21
   + 6*I03^4*i9^2*j9*i21*j21 + 7*I03^2*i6*i9^2*j9*i21*j21 + 3*i6^2*i9^2*j9*i21*j21
   + 24*I03*i9^3*j9*i21*j21 + 7*I03^7*j9^2*i21*j21 + 4*I03^3*i6^2*j9^2*i21*j21 +
   45*I03*i6^3*j9^2*i21*j21 + 5*I03^4*i9*j9^2*i21*j21 + 9*i6^2*i9*j9^2*i21*j21 +
   I03^4*j9^3*i21*j21 + 66*I03^2*i6*j9^3*i21*j21 + 54*i6^2*j9^3*i21*j21 +
   21*I03*i9*j9^3*i21*j21 + 189*I03*j9^4*i21*j21 + 2*I03^7*i6*i12*i21*j21 +
   3*I03^5*i6^2*i12*i21*j21 + 4*I03^3*i6^3*i12*i21*j21 + 15*I03*i6^4*i12*i21*j21 +
   2*I03^6*i9*i12*i21*j21 + I03^4*i6*i9*i12*i21*j21 + 8*I03^2*i6^2*i9*i12*i21*j21 +
   3*I03*i6*i9^2*i12*i21*j21 + 9*i9^3*i12*i21*j21 + I03^6*j9*i12*i21*j21 +
   5*I03^4*i6*j9*i12*i21*j21 + 5*I03^2*i6^2*j9*i12*i21*j21 + 9*i6^3*j9*i12*i21*j21
   + 3*I03^3*i9*j9*i12*i21*j21 + 18*i9^2*j9*i12*i21*j21 + 6*I03^3*j9^2*i12*i21*j21
   + 135*j9^3*i12*i21*j21 + 6*I03^3*i6*i12^2*i21*j21 + 6*I03*i6^2*i12^2*i21*j21 +
   18*i6*i9*i12^2*i21*j21 + 9*i6*j9*i12^2*i21*j21 + 2*I03^9*j12*i21*j21 +
   2*I03^7*i6*j12*i21*j21 + I03^5*i6^2*j12*i21*j21 + 3*I03*i6^4*j12*i21*j21 +
   I03^6*i9*j12*i21*j21 + 2*I03^2*i6^2*i9*j12*i21*j21 + 6*i6^3*i9*j12*i21*j21 +
   I03^3*i9^2*j12*i21*j21 + 2*I03*i6*i9^2*j12*i21*j21 + 6*i9^3*j12*i21*j21 +
   I03^6*j9*j12*i21*j21 + 5*I03^2*i6^2*j9*j12*i21*j21 + 9*i6^3*j9*j12*i21*j21 +
   5*I03^3*i9*j9*j12*i21*j21 + I03*i6*i9*j9*j12*i21*j21 + 3*i9^2*j9*j12*i21*j21 +
   I03^3*j9^2*j12*i21*j21 + 12*I03*i6*j9^2*j12*i21*j21 + 12*i9*j9^2*j12*i21*j21 +
   216*j9^3*j12*i21*j21 + I03^5*i12*j12*i21*j21 + 3*I03*i6^2*i12*j12*i21*j21 +
   6*i6*i9*i12*j12*i21*j21 + 3*I03^2*j9*i12*j12*i21*j21 + 2*I03^3*i6*j12^2*i21*j21
   + 6*I03*i6^2*j12^2*i21*j21 + 2*I03^2*i9*j12^2*i21*j21 + 6*i6*i9*j12^2*i21*j21 +
   6*I03^2*j9*j12^2*i21*j21 + 9*i6*j9*j12^2*i21*j21 + 3*I03*i12*j12^2*i21*j21 +
   3*I03*j12^3*i21*j21 + 3*I03^8*i15*i21*j21 + 6*I03^6*i6*i15*i21*j21 +
   27*I03^2*i6^3*i15*i21*j21 + 18*i6^4*i15*i21*j21 + 6*I03^2*i9^2*i15*i21*j21 +
   6*I03^5*j9*i15*i21*j21 + 18*I03^3*i6*j9*i15*i21*j21 + 54*I03*i6^2*j9*i15*i21*j21
   + 6*I03^2*i9*j9*i15*i21*j21 + 9*i6*i9*j9*i15*i21*j21 +
   144*I03^2*j9^2*i15*i21*j21 + 486*i6*j9^2*i15*i21*j21 + 234*i6^2*i12*i15*i21*j21
   + 216*i12^2*i15*i21*j21 + 63*i6^2*j12*i15*i21*j21 + 72*I03*j9*j12*i15*i21*j21 +
   9*i12*j12*i15*i21*j21 + 27*i9*i15^2*i21*j21 + 2*I03^6*i6*j15*i21*j21 +
   2*I03^4*i6^2*j15*i21*j21 + 18*I03^2*i6^3*j15*i21*j21 + 9*i6^4*j15*i21*j21 +
   4*I03^5*i9*j15*i21*j21 + 4*I03^3*i6*i9*j15*i21*j21 + 6*I03*i6^2*i9*j15*i21*j21 +
   6*I03^2*i9^2*j15*i21*j21 + 8*I03^5*j9*j15*i21*j21 + 9*I03*i6^2*j9*j15*i21*j21 +
   6*I03^2*i9*j9*j15*i21*j21 + 21*I03^2*j9^2*j15*i21*j21 + 3*I03^4*i12*j15*i21*j21
   + 63*i6^2*i12*j15*i21*j21 + 27*I03*j9*i12*j15*i21*j21 + 27*i12^2*j15*i21*j21 +
   2*I03^4*j12*j15*i21*j21 + 6*I03^2*i6*j12*j15*i21*j21 + 18*i6^2*j12*j15*i21*j21 +
   6*I03*i9*j12*j15*i21*j21 + 3*I03*j9*j12*j15*i21*j21 + 18*i12*j12*j15*i21*j21 +
   9*I03^3*i15*j15*i21*j21 + 12*I03^3*j15^2*i21*j21 + 162*j9*j15^2*i21*j21 +
   18*I03*i6^3*i18*i21*j21 + 12*I03^4*i9*i18*i21*j21 + 9*i6^2*i9*i18*i21*j21 +
   6*I03^4*j9*i18*i21*j21 + 6*I03^2*i6*j9*i18*i21*j21 + 9*I03*i9*j9*i18*i21*j21 +
   72*I03*j9^2*i18*i21*j21 + 6*I03^3*j12*i18*i21*j21 + 18*i9*j12*i18*i21*j21 +
   18*j9*j12*i18*i21*j21 + 162*i6*i15*i18*i21*j21 + 27*I03*i18^2*i21*j21 +
   6*I03^7*j18*i21*j21 + 3*I03^3*i6^2*j18*i21*j21 + 9*I03*i6^3*j18*i21*j21 +
   6*I03^2*i6*i9*j18*i21*j21 + 18*I03*i9^2*j18*i21*j21 + 6*I03^4*j9*j18*i21*j21 +
   18*I03^2*i6*j9*j18*i21*j21 + 18*I03*i9*j9*j18*i21*j21 + 567*I03*j9^2*j18*i21*j21
   + 9*I03*i6*i12*j18*i21*j21 + 81*j9*i12*j18*i21*j21 + 3*I03^3*j12*j18*i21*j21 +
   81*j9*j12*j18*i21*j21 + 54*I03^2*i15*j18*i21*j21 + 243*i6*i15*j18*i21*j21 +
   72*I03^2*j15*j18*i21*j21 + 81*i6*j15*j18*i21*j21 + 27*I03*i18*j18*i21*j21 +
   243*I03*j18^2*i21*j21 + 9*I03^4*i6*i21^2*j21 + 27*I03^2*i6^2*i21^2*j21 +
   162*i6^3*i21^2*j21 + 18*I03^3*i9*i21^2*j21 + 9*I03*i6*i9*i21^2*j21 +
   18*I03^3*j9*i21^2*j21 + 81*I03*i6*j9*i21^2*j21 + 27*i9*j9*i21^2*j21 +
   162*i6*i12*i21^2*j21 + 9*I03^2*j12*i21^2*j21 + 162*I03*i15*i21^2*j21 +
   5*I03^13*j21^2 + 5*I03^11*i6*j21^2 + 4*I03^9*i6^2*j21^2 + 2*I03^5*i6^4*j21^2 +
   8*I03^3*i6^5*j21^2 + 9*I03*i6^6*j21^2 + 4*I03^8*i6*i9*j21^2 +
   I03^2*i6^4*i9*j21^2 + 23*i6^5*i9*j21^2 + I03^7*i9^2*j21^2 +
   3*I03^3*i6^2*i9^2*j21^2 + I03*i6^3*i9^2*j21^2 + 3*I03^4*i9^3*j21^2 +
   6*I03^2*i6*i9^3*j21^2 + 6*i6^2*i9^3*j21^2 + 6*I03*i9^4*j21^2 + I03^10*j9*j21^2 +
   2*I03^8*i6*j9*j21^2 + 2*I03^4*i6^3*j9*j21^2 + 8*I03^2*i6^4*j9*j21^2 +
   36*i6^5*j9*j21^2 + I03^7*i9*j9*j21^2 + 2*I03^5*i6*i9*j9*j21^2 +
   2*I03^3*i6^2*i9*j9*j21^2 + 5*I03*i6^3*i9*j9*j21^2 + I03^4*i9^2*j9*j21^2 +
   8*I03^2*i6*i9^2*j9*j21^2 + 4*i6^2*i9^2*j9*j21^2 + 2*I03*i9^3*j9*j21^2 +
   I03^7*j9^2*j21^2 + 2*I03^5*i6*j9^2*j21^2 + 4*I03^3*i6^2*j9^2*j21^2 +
   15*I03*i6^3*j9^2*j21^2 + 2*I03^4*i9*j9^2*j21^2 + 7*I03^2*i6*i9*j9^2*j21^2 +
   9*i6^2*i9*j9^2*j21^2 + 6*I03*i9^2*j9^2*j21^2 + I03^4*j9^3*j21^2 +
   135*i6^2*j9^3*j21^2 + 18*I03*i9*j9^3*j21^2 + 8*I03^9*i12*j21^2 +
   4*I03^7*i6*i12*j21^2 + I03*i6^4*i12*j21^2 + I03^6*i9*i12*j21^2 +
   I03^4*i6*i9*i12*j21^2 + 8*i6^3*i9*i12*j21^2 + 4*I03^3*i9^2*i12*j21^2 +
   I03*i6*i9^2*i12*j21^2 + 24*i9^3*i12*j21^2 + I03^6*j9*i12*j21^2 +
   I03^4*i6*j9*i12*j21^2 + 2*I03^2*i6^2*j9*i12*j21^2 + 54*i6^3*j9*i12*j21^2 +
   7*I03^3*i9*j9*i12*j21^2 + 2*I03*i6*i9*j9*i12*j21^2 + 3*i9^2*j9*i12*j21^2 +
   3*I03^3*j9^2*i12*j21^2 + 18*I03*i6*j9^2*i12*j21^2 + 216*j9^3*i12*j21^2 +
   5*I03^5*i12^2*j21^2 + 3*I03^3*i6*i12^2*j21^2 + I03*i6^2*i12^2*j21^2 +
   15*i6*i9*i12^2*j21^2 + 36*i6*j9*i12^2*j21^2 + 2*I03^9*j12*j21^2 +
   7*I03*i6^4*j12*j21^2 + I03^2*i6^2*i9*j12*j21^2 + 3*i6^3*i9*j12*j21^2 +
   2*I03^3*i9^2*j12*j21^2 + 6*i9^3*j12*j21^2 + I03^4*i6*j9*j12*j21^2 +
   2*I03^2*i6^2*j9*j12*j21^2 + 18*i6^3*j9*j12*j21^2 + 2*I03*i6*i9*j9*j12*j21^2 +
   i9^2*j9*j12*j21^2 + I03^3*j9^2*j12*j21^2 + 6*I03*i6*j9^2*j12*j21^2 +
   12*i9*j9^2*j12*j21^2 + 54*j9^3*j12*j21^2 + 2*I03^5*i12*j12*j21^2 +
   I03^3*i6*i12*j12*j21^2 + 7*I03*i6^2*i12*j12*j21^2 + I03^2*i9*i12*j12*j21^2 +
   6*i6*i9*i12*j12*j21^2 + 4*I03^2*j9*i12*j12*j21^2 + 3*I03*i12^2*j12*j21^2 +
   I03^3*i6*j12^2*j21^2 + 3*I03*i6^2*j12^2*j21^2 + 7*i6*i9*j12^2*j21^2 +
   I03^2*j9*j12^2*j21^2 + 9*i6*j9*j12^2*j21^2 + 5*I03*i12*j12^2*j21^2 +
   2*I03*j12^3*j21^2 + 6*I03^8*i15*j21^2 + 4*I03^6*i6*i15*j21^2 +
   I03^4*i6^2*i15*j21^2 + 3*I03^2*i6^3*i15*j21^2 + 54*i6^4*i15*j21^2 +
   8*I03^5*i9*i15*j21^2 + 5*I03^3*i6*i9*i15*j21^2 + 6*I03^2*i9^2*i15*j21^2 +
   6*i6*i9^2*i15*j21^2 + I03^5*j9*i15*j21^2 + 3*I03^3*i6*j9*i15*j21^2 +
   3*I03^2*i9*j9*i15*j21^2 + 81*i6*j9^2*i15*j21^2 + 6*I03^4*i12*i15*j21^2 +
   3*I03^2*i6*i12*i15*j21^2 + 27*i6^2*i12*i15*j21^2 + 18*I03*i9*i12*i15*j21^2 +
   54*I03*j9*i12*i15*j21^2 + 27*i12^2*i15*j21^2 + I03^4*j12*i15*j21^2 +
   6*I03^2*i6*j12*i15*j21^2 + 3*I03*i9*j12*i15*j21^2 + 27*i12*j12*i15*j21^2 +
   9*I03^3*i15^2*j21^2 + 27*I03*i6*i15^2*j21^2 + 486*j9*i15^2*j21^2 +
   I03^6*i6*j15*j21^2 + 5*I03^2*i6^3*j15*j21^2 + 27*i6^4*j15*j21^2 +
   2*I03^5*i9*j15*j21^2 + 7*I03*i6^2*i9*j15*j21^2 + 3*i6*i9^2*j15*j21^2 +
   I03^5*j9*j15*j21^2 + 2*I03^3*i6*j9*j15*j21^2 + 3*I03^2*i9*j9*j15*j21^2 +
   3*i6*i9*j9*j15*j21^2 + 162*i6*j9^2*j15*j21^2 + 6*I03^4*i12*j15*j21^2 +
   3*I03^2*i6*i12*j15*j21^2 + 18*I03*i9*i12*j15*j21^2 + I03^4*j12*j15*j21^2 +
   5*I03^2*i6*j12*j15*j21^2 + 9*i6^2*j12*j15*j21^2 + 3*I03*i9*j12*j15*j21^2 +
   21*I03*j9*j12*j15*j21^2 + 6*I03^3*i15*j15*j21^2 + 18*I03*i6*i15*j15*j21^2 +
   162*j9*i15*j15*j21^2 + 6*I03^3*j15^2*j21^2 + 3*I03*i6*j15^2*j21^2 +
   18*i9*j15^2*j21^2 + 3*I03^7*i18*j21^2 + 6*I03^3*i6^2*i18*j21^2 +
   18*I03*i6^3*i18*j21^2 + 6*I03^4*i9*i18*j21^2 + 12*I03*i9^2*i18*j21^2 +
   6*I03^4*j9*i18*j21^2 + 3*I03^2*i6*j9*i18*j21^2 + 36*i6^2*j9*i18*j21^2 +
   9*I03*i9*j9*i18*j21^2 + 6*I03^3*i12*i18*j21^2 + 6*I03*i6*i12*i18*j21^2 +
   9*i9*i12*i18*j21^2 + 27*j9*i12*i18*j21^2 + 3*I03^3*j12*i18*j21^2 +
   3*I03*i6*j12*i18*j21^2 + 6*i9*j12*i18*j21^2 + 18*j9*j12*i18*j21^2 +
   9*I03^2*i15*i18*j21^2 + 54*i6*i15*i18*j21^2 + 18*I03^2*j15*i18*j21^2 +
   45*i6*j15*i18*j21^2 + 6*I03^7*j18*j21^2 + 3*I03^5*i6*j18*j21^2 +
   6*I03^3*i6^2*j18*j21^2 + 6*I03^4*i9*j18*j21^2 + 6*I03^2*i6*i9*j18*j21^2 +
   6*I03^4*j9*j18*j21^2 + 81*i6^2*j9*j18*j21^2 + 81*j9*i12*j18*j21^2 +
   3*I03^3*j12*j18*j21^2 + 81*j9*j12*j18*j21^2 + 18*I03^2*i6^2*i21*j21^2 +
   9*I03*i6*i9*i21*j21^2 + 18*I03^3*j9*i21*j21^2 + 27*I03*i6*j9*i21*j21^2 +
   486*j9^2*i21*j21^2 + 27*I03*j15*i21*j21^2 + 162*i18*i21*j21^2 +
   729*j18*i21*j21^2 + 6*I03^4*i6*j21^3 + 18*I03^2*i6^2*j21^3 + 108*i6^3*j21^3 +
   18*I03^3*i9*j21^3 + 21*I03*i6*i9*j21^3 + 18*i9^2*j21^3 + 18*I03^3*j9*j21^3 +
   54*I03*i6*j9*j21^3 + 27*i6*i12*j21^3 + 3*I03^2*j12*j21^3 + 27*i6*j12*j21^3 +
   162*i18*j21^3 + 144*I03^18*i27 + 14*I03^16*i6*i27 + 18*I03^14*i6^2*i27 +
   17*I03^12*i6^3*i27 + 5*I03^10*i6^4*i27 + 31*I03^8*i6^5*i27 + 3679*I03^6*i6^6*i27
   + 361204*I03^4*i6^7*i27 + 101776716*I03^2*i6^8*i27 + 270288921*i6^9*i27 +
   37*I03^15*i9*i27 + 18*I03^13*i6*i9*i27 + 22*I03^11*i6^2*i9*i27 +
   14*I03^9*i6^3*i9*i27 + 154*I03^7*i6^4*i9*i27 + 4931*I03^5*i6^5*i9*i27 +
   504314*I03^3*i6^6*i9*i27 + 14203821*I03*i6^7*i9*i27 + 17*I03^10*i6*i9^2*i27 +
   10*I03^8*i6^2*i9^2*i27 + 137*I03^6*i6^3*i9^2*i27 + 53651*I03^4*i6^4*i9^2*i27 +
   12706263*I03^2*i6^5*i9^2*i27 + 12579381*i6^6*i9^2*i27 + 45*I03^9*i9^3*i27 +
   24*I03^7*i6*i9^3*i27 + 106*I03^5*i6^2*i9^3*i27 + 15374*I03^3*i6^3*i9^3*i27 +
   8465499*I03*i6^4*i9^3*i27 + 23*I03^6*i9^4*i27 + 5386*I03^4*i6*i9^4*i27 +
   1053195*I03^2*i6^2*i9^4*i27 + 2364834*i6^3*i9^4*i27 + 6423*I03^3*i9^5*i27 +
   303138*I03*i6*i9^5*i27 + 1238868*i9^6*i27 + 33*I03^15*j9*i27 +
   20*I03^13*i6*j9*i27 + 9*I03^11*i6^2*j9*i27 + 4*I03^9*i6^3*j9*i27 +
   2*I03^7*i6^4*j9*i27 + 304*I03^5*i6^5*j9*i27 + 864*I03^3*i6^6*j9*i27 +
   366*I03*i6^7*j9*i27 + 70*I03^12*i9*j9*i27 + 19*I03^10*i6*i9*j9*i27 +
   25*I03^8*i6^2*i9*j9*i27 + 55*I03^6*i6^3*i9*j9*i27 + 226*I03^4*i6^4*i9*j9*i27 +
   546*I03^2*i6^5*i9*j9*i27 + 1470*i6^6*i9*j9*i27 + 55*I03^9*i9^2*j9*i27 +
   9*I03^7*i6*i9^2*j9*i27 + 612*I03^5*i6^2*i9^2*j9*i27 + 703*I03^3*i6^3*i9^2*j9*i27
   + 1683*I03*i6^4*i9^2*j9*i27 + I03^6*i9^3*j9*i27 + 1743*I03^4*i6*i9^3*j9*i27 +
   105*I03^2*i6^2*i9^3*j9*i27 + 318*i6^3*i9^3*j9*i27 + 1030*I03^3*i9^4*j9*i27 +
   1737*I03*i6*i9^4*j9*i27 + 2889*i9^5*j9*i27 + I03^12*j9^2*i27 +
   5*I03^10*i6*j9^2*i27 + 23*I03^8*i6^2*j9^2*i27 + 180*I03^6*i6^3*j9^2*i27 +
   1280*I03^4*i6^4*j9^2*i27 + 1083*I03^2*i6^5*j9^2*i27 + 6381*i6^6*j9^2*i27 +
   11*I03^9*i9*j9^2*i27 + 12*I03^7*i6*i9*j9^2*i27 + 332*I03^5*i6^2*i9*j9^2*i27 +
   382*I03^3*i6^3*i9*j9^2*i27 + 1833*I03*i6^4*i9*j9^2*i27 + 25*I03^6*i9^2*j9^2*i27
   + 1400*I03^4*i6*i9^2*j9^2*i27 + 1209*I03^2*i6^2*i9^2*j9^2*i27 +
   1800*i6^3*i9^2*j9^2*i27 + 4782*I03^3*i9^3*j9^2*i27 + 819*I03*i6*i9^3*j9^2*i27 +
   378*i9^4*j9^2*i27 + 9*I03^9*j9^3*i27 + 15*I03^7*i6*j9^3*i27 +
   1466*I03^5*i6^2*j9^3*i27 + 993*I03^3*i6^3*j9^3*i27 + 162*I03*i6^4*j9^3*i27 +
   13*I03^6*i9*j9^3*i27 + 195*I03^4*i6*i9*j9^3*i27 + 1482*I03^2*i6^2*i9*j9^3*i27 +
   387*i6^3*i9*j9^3*i27 + 3303*I03^3*i9^2*j9^3*i27 + 567*I03*i6*i9^2*j9^3*i27 +
   3240*i9^3*j9^3*i27 + 12*I03^6*j9^4*i27 + 1548*I03^4*i6*j9^4*i27 +
   495*I03^2*i6^2*j9^4*i27 + 4374*i6^3*j9^4*i27 + 3555*I03^3*i9*j9^4*i27 +
   648*I03*i6*i9*j9^4*i27 + 6318*i9^2*j9^4*i27 + 3537*I03^3*j9^5*i27 +
   4617*I03*i6*j9^5*i27 + 5103*i9*j9^5*i27 + 13122*j9^6*i27 + 18*I03^14*i12*i27 +
   6*I03^12*i6*i12*i27 + 4*I03^10*i6^2*i12*i27 + 2*I03^8*i6^3*i12*i27 +
   19*I03^6*i6^4*i12*i27 + 3950*I03^4*i6^5*i12*i27 + 463302*I03^2*i6^6*i12*i27 +
   86778198*i6^7*i12*i27 + 3*I03^11*i9*i12*i27 + 8*I03^9*i6*i9*i12*i27 +
   8*I03^7*i6^2*i9*i12*i27 + 238*I03^5*i6^3*i9*i12*i27 +
   23800*I03^3*i6^4*i9*i12*i27 + 974472*I03*i6^5*i9*i12*i27 + 6*I03^8*i9^2*i12*i27
   + I03^6*i6*i9^2*i12*i27 + 465*I03^4*i6^2*i9^2*i12*i27 +
   25575*I03^2*i6^3*i9^2*i12*i27 + 8192703*i6^4*i9^2*i12*i27 + 8*I03^5*i9^3*i12*i27
   + 2153*I03^3*i6*i9^3*i12*i27 + 65835*I03*i6^2*i9^3*i12*i27 +
   18228*I03^2*i9^4*i12*i27 + 971310*i6*i9^4*i12*i27 + 19*I03^11*j9*i12*i27 +
   7*I03^9*i6*j9*i12*i27 + 4*I03^7*i6^2*j9*i12*i27 + 558*I03^5*i6^3*j9*i12*i27 +
   720*I03^3*i6^4*j9*i12*i27 + 1842*I03*i6^5*j9*i12*i27 + 8*I03^8*i9*j9*i12*i27 +
   16*I03^6*i6*i9*j9*i12*i27 + 1085*I03^4*i6^2*i9*j9*i12*i27 +
   438*I03^2*i6^3*i9*j9*i12*i27 + 924*i6^4*i9*j9*i12*i27 +
   185*I03^5*i9^2*j9*i12*i27 + 883*I03^3*i6*i9^2*j9*i12*i27 +
   1374*I03*i6^2*i9^2*j9*i12*i27 + 336*I03^2*i9^3*j9*i12*i27 +
   1452*i6*i9^3*j9*i12*i27 + 2*I03^8*j9^2*i12*i27 + 23*I03^6*i6*j9^2*i12*i27 +
   500*I03^4*i6^2*j9^2*i12*i27 + 312*I03^2*i6^3*j9^2*i12*i27 +
   2133*i6^4*j9^2*i12*i27 + 37*I03^5*i9*j9^2*i12*i27 + 91*I03^3*i6*i9*j9^2*i12*i27
   + 144*I03*i6^2*i9*j9^2*i12*i27 + 1764*I03^2*i9^2*j9^2*i12*i27 +
   504*i6*i9^2*j9^2*i12*i27 + 41*I03^5*j9^3*i12*i27 + 561*I03^3*i6*j9^3*i12*i27 +
   297*I03*i6^2*j9^3*i12*i27 + 933*I03^2*i9*j9^3*i12*i27 + 1602*i6*i9*j9^3*i12*i27
   + 1008*I03^2*j9^4*i12*i27 + 1944*i6*j9^4*i12*i27 + 3*I03^10*i12^2*i27 +
   5*I03^8*i6*i12^2*i27 + 6*I03^6*i6^2*i12^2*i27 + 1573*I03^4*i6^3*i12^2*i27 +
   27231*I03^2*i6^4*i12^2*i27 + 4199805*i6^5*i12^2*i27 + I03^7*i9*i12^2*i27 +
   55*I03^5*i6*i9*i12^2*i27 + 441*I03^3*i6^2*i9*i12^2*i27 +
   130461*I03*i6^3*i9*i12^2*i27 + 44*I03^4*i9^2*i12^2*i27 +
   4775*I03^2*i6*i9^2*i12^2*i27 + 249312*i6^2*i9^2*i12^2*i27 +
   52461*I03*i9^3*i12^2*i27 + 3*I03^7*j9*i12^2*i27 + 63*I03^5*i6*j9*i12^2*i27 +
   2145*I03^3*i6^2*j9*i12^2*i27 + 165*I03*i6^3*j9*i12^2*i27 +
   229*I03^4*i9*j9*i12^2*i27 + 1851*I03^2*i6*i9*j9*i12^2*i27 +
   1182*i6^2*i9*j9*i12^2*i27 + 1293*I03*i9^2*j9*i12^2*i27 + 63*I03^4*j9^2*i12^2*i27
   + 66*I03^2*i6*j9^2*i12^2*i27 + 108*i6^2*j9^2*i12^2*i27 +
   984*I03*i9*j9^2*i12^2*i27 + 1512*I03*j9^3*i12^2*i27 + 48*I03^4*i6*i12^3*i27 +
   735*I03^2*i6^2*i12^3*i27 + 56019*i6^3*i12^3*i27 + 213*I03^3*i9*i12^3*i27 +
   14115*I03*i6*i9*i12^3*i27 + 51876*i9^2*i12^3*i27 + 228*I03^3*j9*i12^3*i27 +
   1443*I03*i6*j9*i12^3*i27 + 108*i9*j9*i12^3*i27 + 1683*j9^2*i12^3*i27 +
   108*I03^2*i12^4*i27 + 16335*i6*i12^4*i27 + 72*I03^14*j12*i27 +
   7*I03^12*i6*j12*i27 + I03^10*i6^2*j12*i27 + 7*I03^8*i6^3*j12*i27 +
   2*I03^6*i6^4*j12*i27 + 5*I03^4*i6^5*j12*i27 + 66*I03^2*i6^6*j12*i27 +
   420*i6^7*j12*i27 + 20*I03^11*i9*j12*i27 + 2*I03^5*i6^3*i9*j12*i27 +
   I03^3*i6^4*i9*j12*i27 + 6*I03*i6^5*i9*j12*i27 + I03^8*i9^2*j12*i27 +
   8*I03^6*i6*i9^2*j12*i27 + 4*I03^4*i6^2*i9^2*j12*i27 + 6*I03^2*i6^3*i9^2*j12*i27
   + 66*i6^4*i9^2*j12*i27 + 19*I03^5*i9^3*j12*i27 + 6*I03^3*i6*i9^3*j12*i27 +
   6*I03^2*i9^4*j12*i27 + 21*i6*i9^4*j12*i27 + 16*I03^11*j9*j12*i27 +
   8*I03^7*i6^2*j9*j12*i27 + I03^5*i6^3*j9*j12*i27 + 4*I03^3*i6^4*j9*j12*i27 +
   144*I03*i6^5*j9*j12*i27 + 11*I03^8*i9*j9*j12*i27 + 4*I03^6*i6*i9*j9*j12*i27 +
   5*I03^4*i6^2*i9*j9*j12*i27 + 23*I03^2*i6^3*i9*j9*j12*i27 + 12*i6^4*i9*j9*j12*i27
   + 8*I03^3*i6*i9^2*j9*j12*i27 + 12*I03*i6^2*i9^2*j9*j12*i27 +
   17*I03^2*i9^3*j9*j12*i27 + 27*i6*i9^3*j9*j12*i27 + 2*I03^6*i6*j9^2*j12*i27 +
   4*I03^4*i6^2*j9^2*j12*i27 + 6*I03^2*i6^3*j9^2*j12*i27 + 81*i6^4*j9^2*j12*i27 +
   5*I03^5*i9*j9^2*j12*i27 + 8*I03^3*i6*i9*j9^2*j12*i27 +
   21*I03*i6^2*i9*j9^2*j12*i27 + 18*I03^2*i9^2*j9^2*j12*i27 +
   27*i6*i9^2*j9^2*j12*i27 + 7*I03^5*j9^3*j12*i27 + 6*I03^3*i6*j9^3*j12*i27 +
   135*I03*i6^2*j9^3*j12*i27 + 15*I03^2*i9*j9^3*j12*i27 + 108*i6*i9*j9^3*j12*i27 +
   243*i6*j9^4*j12*i27 + 7*I03^10*i12*j12*i27 + 8*I03^8*i6*i12*j12*i27 +
   I03^6*i6^2*i12*j12*i27 + 2*I03^4*i6^3*i12*j12*i27 + 21*I03^2*i6^4*i12*j12*i27 +
   201*i6^5*i12*j12*i27 + I03^7*i9*i12*j12*i27 + I03^5*i6*i9*i12*j12*i27 +
   I03^3*i6^2*i9*i12*j12*i27 + 2*I03^4*i9^2*i12*j12*i27 +
   21*I03^2*i6*i9^2*i12*j12*i27 + 9*i6^2*i9^2*i12*j12*i27 + 12*I03*i9^3*i12*j12*i27
   + 5*I03^7*j9*i12*j12*i27 + 2*I03^5*i6*j9*i12*j12*i27 + I03^3*i6^2*j9*i12*j12*i27
   + 36*I03*i6^3*j9*i12*j12*i27 + I03^4*i9*j9*i12*j12*i27 +
   20*I03^2*i6*i9*j9*i12*j12*i27 + 57*i6^2*i9*j9*i12*j12*i27 +
   21*I03*i9^2*j9*i12*j12*i27 + 3*I03^4*j9^2*i12*j12*i27 +
   24*I03^2*i6*j9^2*i12*j12*i27 + 54*i6^2*j9^2*i12*j12*i27 +
   21*I03*i9*j9^2*i12*j12*i27 + 27*I03*j9^3*i12*j12*i27 + 3*I03^6*i12^2*j12*i27 +
   9*I03^2*i6^2*i12^2*j12*i27 + 33*i6^3*i12^2*j12*i27 + I03^3*i9*i12^2*j12*i27 +
   12*I03*i6*i9*i12^2*j12*i27 + 15*i9^2*i12^2*j12*i27 + 6*I03^3*j9*i12^2*j12*i27 +
   18*i9*j9*i12^2*j12*i27 + 54*j9^2*i12^2*j12*i27 + 9*i6*i12^3*j12*i27 +
   18*I03^10*j12^2*i27 + I03^8*i6*j12^2*i27 + 2*I03^4*i6^3*j12^2*i27 +
   21*I03^2*i6^4*j12^2*i27 + 6*i6^5*j12^2*i27 + 6*I03^7*i9*j12^2*i27 +
   7*I03^3*i6^2*i9*j12^2*i27 + 9*I03*i6^3*i9*j12^2*i27 + 69*i6^2*i9^2*j12^2*i27 +
   24*I03*i9^3*j12^2*i27 + 6*I03^7*j9*j12^2*i27 + I03^5*i6*j9*j12^2*i27 +
   4*I03^3*i6^2*j9*j12^2*i27 + 3*I03*i6^3*j9*j12^2*i27 + 2*I03^4*i9*j9*j12^2*i27 +
   6*I03^2*i6*i9*j9*j12^2*i27 + 75*i6^2*i9*j9*j12^2*i27 + 9*I03*i9^2*j9*j12^2*i27 +
   7*I03^4*j9^2*j12^2*i27 + 18*I03^2*i6*j9^2*j12^2*i27 + 18*i6^2*j9^2*j12^2*i27 +
   9*I03*i9*j9^2*j12^2*i27 + 54*I03*j9^3*j12^2*i27 + 2*I03^4*i6*i12*j12^2*i27 +
   3*I03^2*i6^2*i12*j12^2*i27 + 21*i6^3*i12*j12^2*i27 + I03^3*i9*i12*j12^2*i27 +
   9*I03*i6*i9*i12*j12^2*i27 + 24*i9^2*i12*j12^2*i27 + 4*I03^3*j9*i12*j12^2*i27 +
   3*I03*i6*j9*i12*j12^2*i27 + 12*i9*j9*i12*j12^2*i27 + 18*j9^2*i12*j12^2*i27 +
   21*I03^2*i12^2*j12^2*i27 + 15*i6*i12^2*j12^2*i27 + 6*I03^6*j12^3*i27 +
   I03^4*i6*j12^3*i27 + 6*I03^2*i6^2*j12^3*i27 + 3*i6^3*j12^3*i27 +
   5*I03^3*i9*j12^3*i27 + 9*I03*i6*i9*j12^3*i27 + 18*i9^2*j12^3*i27 +
   18*I03*i6*j9*j12^3*i27 + 36*i9*j9*j12^3*i27 + 54*j9^2*j12^3*i27 +
   21*I03^2*i12*j12^3*i27 + 3*i6*i12*j12^3*i27 + 6*I03^2*j12^4*i27 +
   36*i6*j12^4*i27 + 63*I03^13*i15*i27 + 24*I03^11*i6*i15*i27 +
   6*I03^9*i6^2*i15*i27 + 3*I03^7*i6^3*i15*i27 + 3*I03^5*i6^4*i15*i27 +
   21*I03^3*i6^5*i15*i27 + 45*I03*i6^6*i15*i27 + 75*I03^10*i9*i15*i27 +
   6*I03^8*i6*i9*i15*i27 + 6*I03^4*i6^3*i9*i15*i27 + 21*I03^2*i6^4*i9*i15*i27 +
   225*i6^5*i9*i15*i27 + 27*I03^7*i9^2*i15*i27 + 15*I03^5*i6*i9^2*i15*i27 +
   3*I03^3*i6^2*i9^2*i15*i27 + 3*I03*i6^3*i9^2*i15*i27 + 12*I03^4*i9^3*i15*i27 +
   6*I03^2*i6*i9^3*i15*i27 + 144*i6^2*i9^3*i15*i27 + 243*I03*i9^4*i15*i27 +
   9*I03^10*j9*i15*i27 + 6*I03^8*i6*j9*i15*i27 + 8*I03^6*i6^2*j9*i15*i27 +
   8*I03^4*i6^3*j9*i15*i27 + 105*I03^2*i6^4*j9*i15*i27 + 783*i6^5*j9*i15*i27 +
   21*I03^7*i9*j9*i15*i27 + 4*I03^5*i6*i9*j9*i15*i27 + 7*I03^3*i6^2*i9*j9*i15*i27 +
   57*I03*i6^3*i9*j9*i15*i27 + 24*I03^4*i9^2*j9*i15*i27 +
   12*I03^2*i6*i9^2*j9*i15*i27 + 99*i6^2*i9^2*j9*i15*i27 + 270*I03*i9^3*j9*i15*i27
   + 9*I03^7*j9^2*i15*i27 + 8*I03^5*i6*j9^2*i15*i27 + 9*I03^3*i6^2*j9^2*i15*i27 +
   225*I03*i6^3*j9^2*i15*i27 + 24*I03^4*i9*j9^2*i15*i27 +
   48*I03^2*i6*i9*j9^2*i15*i27 + 144*i6^2*i9*j9^2*i15*i27 +
   54*I03*i9^2*j9^2*i15*i27 + 9*I03^4*j9^3*i15*i27 + 189*I03^2*i6*j9^3*i15*i27 +
   81*i6^2*j9^3*i15*i27 + 162*I03*i9*j9^3*i15*i27 + 9*I03^9*i12*i15*i27 +
   6*I03^7*i6*i12*i15*i27 + 6*I03^5*i6^2*i12*i15*i27 + 54*I03*i6^4*i12*i15*i27 +
   3*I03^6*i9*i12*i15*i27 + 3*I03^4*i6*i9*i12*i15*i27 + 9*I03*i6*i9^2*i12*i15*i27 +
   153*i9^3*i12*i15*i27 + 18*I03^6*j9*i12*i15*i27 + 3*I03^4*i6*j9*i12*i15*i27 +
   24*I03^2*i6^2*j9*i12*i15*i27 + 54*i6^3*j9*i12*i15*i27 +
   3*I03^3*i9*j9*i12*i15*i27 + 3*I03*i6*i9*j9*i12*i15*i27 + 63*i9^2*j9*i12*i15*i27
   + 24*I03^3*j9^2*i12*i15*i27 + 36*I03*i6*j9^2*i12*i15*i27 + 9*i9*j9^2*i12*i15*i27
   + 81*j9^3*i12*i15*i27 + 9*I03*i6^2*i12^2*i15*i27 + 9*I03^2*i9*i12^2*i15*i27 +
   18*i6*i9*i12^2*i15*i27 + 9*I03^9*j12*i15*i27 + 6*I03^3*i6^3*j12*i15*i27 +
   9*I03*i6^4*j12*i15*i27 + 9*I03^6*i9*j12*i15*i27 + 6*I03^4*i6*i9*j12*i15*i27 +
   9*I03^2*i6^2*i9*j12*i15*i27 + 171*i6^3*i9*j12*i15*i27 +
   12*I03*i6*i9^2*j12*i15*i27 + 108*i9^3*j12*i15*i27 + 2*I03^4*i6*j9*j12*i15*i27 +
   24*I03^2*i6^2*j9*j12*i15*i27 + 108*i6^3*j9*j12*i15*i27 +
   3*I03^3*i9*j9*j12*i15*i27 + 9*I03*i6*i9*j9*j12*i15*i27 +
   18*I03^3*j9^2*j12*i15*i27 + 27*I03*i6*j9^2*j12*i15*i27 + 27*i9*j9^2*j12*i15*i27
   + 243*j9^3*j12*i15*i27 + 9*I03^5*i12*j12*i15*i27 + 18*I03*i6^2*i12*j12*i15*i27 +
   18*I03^2*i9*i12*j12*i15*i27 + 9*i6*i9*i12*j12*i15*i27 +
   6*I03^2*j9*i12*j12*i15*i27 + 27*i6*j9*i12*j12*i15*i27 + 9*I03*i12^2*j12*i15*i27
   + 3*I03^3*i6*j12^2*i15*i27 + 72*I03*i6^2*j12^2*i15*i27 +
   24*I03^2*i9*j12^2*i15*i27 + 144*i6*i9*j12^2*i15*i27 + 216*i6*j9*j12^2*i15*i27 +
   9*I03*j12^3*i15*i27 + 135*I03^2*i6^3*i15^2*i27 + 162*i6^4*i15^2*i27 +
   54*I03^5*i9*i15^2*i27 + 54*I03*i6^2*i9*i15^2*i27 + 54*I03^2*i9^2*i15^2*i27 +
   135*i6*i9^2*i15^2*i27 + 36*I03^3*i6*j9*i15^2*i27 + 189*I03*i6^2*j9*i15^2*i27 +
   648*i6*i9*j9*i15^2*i27 + 162*i6^2*i12*i15^2*i27 + 27*I03*j9*i12*i15^2*i27 +
   54*I03^2*i6*j12*i15^2*i27 + 81*i6^2*j12*i15^2*i27 + 81*I03*j9*j12*i15^2*i27 +
   81*i12*j12*i15^2*i27 + 567*j12^2*i15^2*i27 + 5589*i9*i15^3*i27 +
   13122*j9*i15^3*i27 + 9*I03^13*j15*i27 + I03^9*i6^2*j15*i27 +
   2*I03^5*i6^4*j15*i27 + I03^8*i6*i9*j15*i27 + I03^6*i6^2*i9*j15*i27 +
   7*I03^7*i9^2*j15*i27 + 2*I03^5*i6*i9^2*j15*i27 + I03^3*i6^2*i9^2*j15*i27 +
   6*I03^4*i9^3*j15*i27 + 6*I03^10*j9*j15*i27 + I03^8*i6*j9*j15*i27 +
   2*I03^6*i6^2*j9*j15*i27 + 2*I03^7*i9*j9*j15*i27 + 2*I03^5*i6*i9*j9*j15*i27 +
   6*I03^4*i9^2*j9*j15*i27 + 3*I03^3*i6^2*j9^2*j15*i27 + 6*I03^4*i9*j9^2*j15*i27 +
   6*I03^9*i12*j15*i27 + 3*I03^6*j9*i12*j15*i27 + 3*I03^3*j9^2*i12*j15*i27 +
   6*I03^2*i9*i12^2*j15*i27 + I03^7*i6*j12*j15*i27 + 2*I03^5*i6^2*j12*j15*i27 +
   2*I03^6*i9*j12*j15*i27 + 2*I03^4*i6*i9*j12*j15*i27 + 9*i9^3*j12*j15*i27 +
   6*I03^2*i6^2*j9*j12*j15*i27 + 6*I03^3*j9^2*j12*j15*i27 +
   6*I03^2*j9*i12*j12*j15*i27 + 18*I03^2*i6^3*i15*j15*i27 + 54*i6^4*i15*j15*i27 +
   9*i6*i9^2*i15*j15*i27 + 3*I03^3*i6*j9*i15*j15*i27 + 63*I03*i6^2*j9*i15*j15*i27 +
   27*I03^2*j9^2*i15*j15*i27 + 54*i6^2*i12*i15*j15*i27 + 9*I03*j9*i12*i15*j15*i27 +
   18*I03^2*i6*j12*i15*j15*i27 + 27*I03*j9*j12*i15*j15*i27 + 27*j12^2*i15*j15*i27 +
   6*I03^6*i6*j15^2*i27 + 3*I03^4*i6^2*j15^2*i27 + 3*I03^5*i9*j15^2*i27 +
   3*I03^3*i6*i9*j15^2*i27 + 27*i9*i15*j15^2*i27 + 3*I03^10*i6*i18*i27 +
   6*I03^8*i6^2*i18*i27 + 69*I03^6*i6^3*i18*i27 + 16014*I03^4*i6^4*i18*i27 +
   4645836*I03^2*i6^5*i18*i27 + 10916208*i6^6*i18*i27 + 6*I03^9*i9*i18*i27 +
   3*I03^7*i6*i9*i18*i27 + 228*I03^5*i6^2*i9*i18*i27 + 18852*I03^3*i6^3*i9*i18*i27
   + 1952829*I03*i6^4*i9*i18*i27 + 1743*I03^4*i6*i9^2*i18*i27 +
   153405*I03^2*i6^2*i9^2*i18*i27 + 2916*i6^3*i9^2*i18*i27 +
   2085*I03^3*i9^3*i18*i27 + 107703*I03*i6*i9^3*i18*i27 + 456678*i9^4*i18*i27 +
   3*I03^7*i6*j9*i18*i27 + 924*I03^5*i6^2*j9*i18*i27 + 918*I03^3*i6^3*j9*i18*i27 +
   2160*I03*i6^4*j9*i18*i27 + 6*I03^6*i9*j9*i18*i27 + 2094*I03^4*i6*i9*j9*i18*i27 +
   1017*I03^2*i6^2*i9*j9*i18*i27 + 1377*i6^3*i9*j9*i18*i27 +
   1098*I03^3*i9^2*j9*i18*i27 + 1647*I03*i6*i9^2*j9*i18*i27 + 486*i9^3*j9*i18*i27 +
   9*I03^6*j9^2*i18*i27 + 2025*I03^4*i6*j9^2*i18*i27 + 1989*I03^2*i6^2*j9^2*i18*i27
   + 1863*i6^3*j9^2*i18*i27 + 1998*I03^3*i9*j9^2*i18*i27 +
   540*I03*i6*i9*j9^2*i18*i27 + 1620*i9^2*j9^2*i18*i27 + 1917*I03^3*j9^3*i18*i27 +
   1377*I03*i6*j9^3*i18*i27 + 486*i9*j9^3*i18*i27 + 24*I03^6*i6*i12*i18*i27 +
   816*I03^4*i6^2*i12*i18*i27 + 147096*I03^2*i6^3*i12*i18*i27 +
   739692*i6^4*i12*i18*i27 + 39*I03^5*i9*i12*i18*i27 + 633*I03^3*i6*i9*i12*i18*i27
   + 87885*I03*i6^2*i9*i12*i18*i27 + 1566*I03^2*i9^2*i12*i18*i27 +
   18954*i6*i9^2*i12*i18*i27 + 63*I03^5*j9*i12*i18*i27 + 45*I03^3*i6*j9*i12*i18*i27
   + 999*I03*i6^2*j9*i12*i18*i27 + 954*I03^2*i9*j9*i12*i18*i27 +
   2106*i6*i9*j9*i12*i18*i27 + 747*I03^2*j9^2*i12*i18*i27 +
   1134*i6*j9^2*i12*i18*i27 + 9*I03^4*i12^2*i18*i27 + 4293*I03^2*i6*i12^2*i18*i27 +
   144828*i6^2*i12^2*i18*i27 + 1296*I03*i9*i12^2*i18*i27 +
   1269*I03*j9*i12^2*i18*i27 + 46818*i12^3*i18*i27 + 3*I03^2*i9^2*j12*i18*i27 +
   9*I03*i6^2*j9*j12*i18*i27 + 9*I03^2*j9^2*j12*i18*i27 + 9*I03*j9*i12*j12*i18*i27
   + 81*I03*i9^2*i15*i18*i27 + 18*I03^2*i6*j9*i15*i18*i27 + 54*i6^2*j9*i15*i18*i27
   + 81*I03*i9*j9*i15*i18*i27 + 54*j9*i12*i15*i18*i27 + 162*j9*j12*i15*i18*i27 +
   270*I03^4*i6*i18^2*i27 + 37179*I03^2*i6^2*i18^2*i27 + 2794986*i6^3*i18^2*i27 +
   405*I03^3*i9*i18^2*i27 + 39366*I03*i6*i9*i18^2*i27 + 157464*i9^2*i18^2*i27 +
   15309*I03^2*i12*i18^2*i27 + 19683*i6*i12*i18^2*i27 + 433026*i18^3*i27 +
   9*I03^12*j18*i27 + 6*I03^10*i6*j18*i27 + 3*I03^8*i6^2*j18*i27 +
   3*I03^9*i9*j18*i27 + 3*I03^7*i6*i9*j18*i27 + 6*I03^5*i6^2*i9*j18*i27 +
   3*I03^4*i6*i9^2*j18*i27 + 6*I03^6*i6*j12*j18*i27 + 3*I03^5*i9*j12*j18*i27 +
   126*I03^7*i6^2*i21*i27 + 23274*I03^5*i6^3*i21*i27 + 21384*I03^3*i6^4*i21*i27 +
   22504230*I03*i6^5*i21*i27 + 135*I03^6*i6*i9*i21*i27 + 2979*I03^4*i6^2*i9*i21*i27
   + 2179710*I03^2*i6^3*i9*i21*i27 + 105599295*i6^4*i9*i21*i27 +
   1854*I03^5*i9^2*i21*i27 + 29637*I03^3*i6*i9^2*i21*i27 +
   1573182*I03*i6^2*i9^2*i21*i27 + 468018*I03^2*i9^3*i21*i27 +
   216*I03^6*i6*j9*i21*i27 + 243*I03^4*i6^2*j9*i21*i27 + 729*I03^2*i6^3*j9*i21*i27
   + 1890*I03^5*i9*j9*i21*i27 + 1215*I03^3*i6*i9*j9*i21*i27 +
   1458*I03*i6^2*i9*j9*i21*i27 + 2187*I03^2*i9^2*j9*i21*i27 +
   432*I03^5*i6*i12*i21*i27 + 40581*I03^3*i6^2*i12*i21*i27 +
   1627128*I03*i6^3*i12*i21*i27 + 2133*I03^4*i9*i12*i21*i27 +
   99873*I03^2*i6*i9*i12*i21*i27 + 3405159*i6^2*i9*i12*i21*i27 +
   96957*I03*i9^2*i12*i21*i27 + 729*I03^4*j9*i12*i21*i27 +
   729*I03^2*i6*j9*i12*i21*i27 + 1458*I03*i9*j9*i12*i21*i27 +
   1701*I03^3*i12^2*i21*i27 + 203391*I03*i6*i12^2*i21*i27 +
   1436859*i9*i12^2*i21*i27 + 729*I03^5*i18*i21*i27 + 43740*I03^3*i6*i18*i21*i27 +
   1673055*I03*i6^2*i18*i21*i27 + 164025*I03^2*i9*i18*i21*i27 +
   433026*I03*i12*i18*i21*i27 + 1594323*I03^2*i6*i21^2*i27 +
   181752822*i6^2*i21^2*i27 + 9565938*I03*i9*i21^2*i27 + 9565938*i12*i21^2*i27 +
   6*I03^7*i6^2*j21*i27 + 3*I03^6*i6*i9*j21*i27 + 3*I03^4*i6^2*i9*j21*i27 +
   6*I03^3*i6*i9^2*j21*i27 + 3*I03^5*i6*j12*j21*i27 + 6*I03^4*i9*j12*j21*i27 +
   54*I03^9*i27^2 + 54*I03^7*i6*i27^2 + 29160*I03^5*i6^2*i27^2 +
   164025*I03^3*i6^3*i27^2 + 100796643*I03*i6^4*i27^2 + 32805*I03^4*i6*i9*i27^2 +
   9447840*I03^2*i6^2*i9*i27^2 + 13122*I03^3*i9*j9*i27^2 + 729*I03^5*i12*i27^2 +
   6561*I03^3*i6*i12*i27^2 + 708588*I03*i6^2*i12*i27^2 + 413343*I03^2*i9*i12*i27^2
   + 354294*I03*i12^2*i27^2 + 19683*I03^3*i18*i27^2 + 43046721*i27^3
   ) / 3^19

];


==> anc/HSOPDetailedProof.txt <==
// Calculations of the proof of Th. 4.1 of [LLGR19]
// ================================================

We start from a quartic in general form

    phi := a40*x^4+a31*x^3*y+a30*x^3*z+a22*x^2*y^2+a21*x^2*y*z+a20*x^2*z^2+a13*x*y^3+a12*x*y^2*z+a11*x*y*z^2+a10*x*z^3+a04*y^4+a03*y^3*z+a02*y^2*z^2+a01*y*z^3+a00*z^4;


We assume that D27 = 0, ie the curve is singular at some point (x0:y0:z0)

Let us send (x0:y0:z0) to (0:0:z0) via

    (x:y:z) ->  (X,Y,Z) = (x-x0:y-y0:z0)

It yields a new phi with a00 = 0,

    phi := a40*x^4+a31*x^3*y+a30*x^3*z+a22*x^2*y^2+a21*x^2*y*z+a20*x^2*z^2+a13*x*y^3+a12*x*y^2*z+a11*x*y*z^2+a10*x*z^3+a04*y^4+a03*y^3*z+a02*y^2*z^2+a01*y*z^3;

As it is singular at (0:0:1), dphi/dx(0,0,1) = dphi/dy(0,0,1) = 0.

It yields a new phi with a01 = a10 = 0, i.e

    phi := a40*x^4+a31*x^3*y+a30*x^3*z+a22*x^2*y^2+a21*x^2*y*z+a20*x^2*z^2+a13*x*y^3+a12*x*y^2*z+a11*x*y*z^2+a04*y^4+a03*y^3*z+a02*y^2*z^2;


I) In characteristic 0
----------------------

What are the phi's such that D27 and the 6 invariants I3, I6, I9, I12, I15 and
I18 are all zero ?

0) (0:0:1) has multiplicity 3

The tangent cone at this point must vanish, i.e a02*y^2+a11*x*y+a20*x^2=0. Thus

   phi := (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

But, of course, the curve is unstable (because of the triple singularity).

=> I3 = I6 = I9 = I12 = I15 = I18 = 0.


1) (0:0:1) has multiplicity 2, but only one tangent

So, we must have Disc(a02*y^2+a11*x*y+a20*x^2) = a11^2-4*a02*a20 = 0;

If a20 <> 0, the tangent cone is (a11*y+2*a20*x)^2/(4*a20), and the change of
variable (char <> 2 is important here)

   (x:y:z) ->  (X,Y,Z) = (a11*y+2*a20*x:y:z)

sends the tangent a11*y+2*a20*x=0 to the line X=0.

Otherwise, a11 = 0 too, and the tangent cone is a02*y^2. The change of
variable (x:y:z) ->  (X,Y,Z), s.t. (X,Y,Z) := (y,x,z) sends y=0 to X=0

In both cases, we can assume without loss of generality that

   phi := x^2*z^2 + (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;


1.1) If a03 = 0,

   phi := x^2*z^2 + (a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

I3 := 2*a12^2 + 12*a04;
I6 := -4*a12^4 + 96*a12^2*a04;

And I3 = I6 = 0 yields a04 = a12 = 0, thus

   phi := x * ( x*z^2 + (a21*x*y+a30*x^2)*z + a13*y^3+a22*x*y^2+a31*x^2*y+a40*x^3 )

(0:0:1) is not singular on the cubic (because of the x*z^2 term), but it is
an inflexion point (x divides a21*x*y+a30*x^2). So phi is unstable since
(0:0:1) is a tangent point.


1.2) If a03 <> 0,

Then we can set a03 to 1 up to some homotethy in y and then the change of variable

(x:y:z) -> (X:Y:Z) s.t (x,y,z) := (X, Y+a*X, Z+b*X+c*Y)

with (char <> 2, 3 is important here)
      a := -1/3*a12;
      b := -1/27*a12^3+1/6*a21*a12-1/2*a30;
      c := 1/6*a12^2-1/2*a21;

yields

   phi := x^2*z^2 + y^3*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

We have
   I3 := 12*a04;
   I6 := 144*a22;
and I3 = I6 = 0 yields a04 = a22 = 0.

Restricted to this, we find
   I15 := 820125*a31^2;
and I15 = 0 yields further a31 = 0.

Restricted further, we find
   I9 := 7209*a13^2 + 5265*a40;
   I18 := 192735936*a13^4 - 354294000*a13^2*a40 + 141717600*a40^2;
and I9 = I18 = 0 yields a40 = a13 = 0.

So
   phi := z*(x^2*z+y^3);

The point (1:0:0) is not singular on the cubic (because of the x^2*z term),
but it is an inflexion point (z divides 0!). So phi is unstable since z=0 is
tangent to the cubic at (1:0:0).


2) (0:0:1) has multiplicity 2, but two distinct tangents

If a20 <> 0, let s^2 = a11^2-4*a02*a20. The tangent cone is

    -1/4*(y*s-a11*y-2*a20*x)*(y*s+a11*y+2*a20*x)/a20

and the change of variable (char <> 2 is important here)

	(x:y:z) -> (X:Y:Z) s.t (X:Y:Z) := (y*s-a11*y-2*a20*x : y*s+a11*y+2*a20*x : z)

sends it to X*Y

Otherwise a20 = 0, the tangent cone is y*(a02*y+a11*x) and the change of variable

        (x:y:z) -> (X:Y:Z) = (a02*y + a11*x : y : z)

sends it to X*Y too (we must have a11 <> 0 since we assume that we have two
distinct tangents).

In both cases, we can assume without loss of generality that

   phi := x*y*z^2 + (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

Up to the change of variable (x:y:z)->(X:Y:Z) s.t. (x:y:z) :=  (X:Y:Z+a*X+b*Y)
with (char <> 2 is important here)
    a = -1/2*a21;
    b = -1/2*a12;
we can assume without loss of generality that a21 = a12 = 0,

   phi := x*y*z^2 + (a03*y^3+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

2.1) When a03 & a30 <> 0,
up to an easy homothety in x and y, and then in z, we can assume that

   phi := x*y*z^2 + (y^3+x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;


We have
   I3 := 2*a22 + 9;
and I3 = 0 yields a22 = -9/2.

A groebner basis computation on the system I6=I9=I12=I15=I18=0  further
yields

Either
    a31 + 15/4 = a13 + 15/4 = a40 + 3/2 = a04 + 3/2 = 0,
that is
   phi := (3*y-2*z+3*x)*(2*x^3+3*x^2*y+3*x*y^2+2*x*y*z+2*y^3);

(-1 : 1 : 0) is not singular on the cubic, but is a flex point. So phi is
unstable since  3*y-2*z+3*x is tangent to the cubic at (1:0:0).

Or
   a31 - 5/2*a04 = a13 + 5/2*a04 - 15/4 = a40 + a04 - 3/2 = a04^2 - 3/2*a04 + 9/4 = 0,
that is
   phi := (x+(2/3*a04-1)*y+4/9*a04*z)*(x^3+(a04-3/2)*x^2*y-a04*x*y^2+x*y*z+y^3)

(-2/3*a04 + 1 : 1 : 0) is not singular on the cubic, but is a flex point. So phi is
unstable since x+(2/3*a04-1)*y+4/9*a04*z is tangent to the cubic at this point.

2.2) When a03 = 0 and a30 <> 0 (and vice-versa a03 <> 0 and a30 = 0 up to
the swap x <-> y)

The same change of variables as in Case 2.1 yields

   phi := x*y*z^2 + x^3*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

Now,
   I3 := 2*a22;
and I3 = 0 yields a22 = 0.

Then I6 = I9 = I12 = I15 = I18 = 0 implies that a04 = a13 = 0

Here
   phi := x*(a31*x^2*y+a40*x^3+x^2*z+y*z^2);

The singular point (0:1:0) has multiplicity 3, and thus phi is unstable.

2.3) When a03 = 0 and a30 = 0

The same change of variables as in Case 2.1 yields

   phi := x*y*z^2 + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

Still,
   I3 := 2*a22;
and I3 = 0 yields a22 = 0.

Then I6 = I9 = I12 = I15 = I18 = 0 implies that a04 = a13 = 0 or a40 = a31 = 0

These two cases are the same up to the change of variable x <-> y

Let us assume that a04 = a13 = 0, i.e

   phi := x*y*z^2 + a31*x^3*y + a40*x^4;

Here too, the singular point (0:1:0) has multiplicity 3, and thus phi is unstable.

So, it remains to check the characteristics 2 and 3.


II) In Characteristic 3
-----------------------

D27 + 6 other invariants I3, I27a, I36a, I36b, I45 and I81

0) Singularity of multiplicity 3

As in char 0,

   phi := (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

I3, I27a, I36a, I36b, I45 and I81 are all polynomials in the usual
Dixmier-Ohno invariants (and they vanish at phi), so they are all zero too.


1) (0:0:1) has multiplicity 2, but only one tangent

Up to the same change of variable as in characteristic 0, we may assume
w.l.o.g that

   phi := x^2*z^2 + (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

Since further
      I3 := 2*a12^2,
we have a12 = 0.

So,
   phi := x^2*z^2 + (a03*y^3+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

1.1) If a03 = 0,

   phi := x^2*z^2 + (a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

Then
   I27a = a04^9;
and thus a04 = 0, i.e

We retreive the same model as in char 0,
   phi := x*(a13*y^3+a21*x*y*z+a22*x*y^2+a30*x^2*z+a31*x^2*y+a40*x^3+x*z^2);

The point (0:0:1) is not singular on the cubic, but it is a flex. So phi is
instable since x=0 is tangent to the cubic at this point.


1.2) If a03 <> 0,

Then
    I36b = 2*a22^6;
and thus a22 = 0.

It follows
    I27a = 2*a21^9;
and thus a21 = 0;

It follows
    I45 = a31^6;
and thus a31 = 0;

It follows
    I81 = a40^9;
and thus a40 = 0;

Finally,
   phi := x^2*z^2 + (y^3+a30*x^3)*z;

The point (1:0:0) is not singular on the cubic (because of the x^2*z term),
but it is an inflexion point (z divides 0!). So phi is unstable since z=0 is
tangent to the cubic at (1:0:0).

2) (0:0:1) has multiplicity 2, but two distinct tangents

As in characteristic 0, we have to study

   phi := x*y*z^2 + (a03*y^3+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

Since further
      I3 := 2*a22,
we have a22 = 0.

2.1) When a03 & a30 <> 0, again we have

   phi := x*y*z^2 + (y^3+x^3)*z + a04*y^4+a13*x*y^3+a31*x^3*y+a40*x^4;

A Groebner basis computation on I27a=I36a=I36b=I45=I81=0 further yields
	a40 = a04 = a31 = a13 = 0,
that is
     phi := z*(x*y*z + y^3 + x^3);

The line z = 0 is tangent to the cubic at the point (2:1:0), and thus phi is instable.


2.2) When a03 = 0 and a30 <> 0 (and vice-versa a03 <> 0 and a30 = 0), again we have

   phi := x*y*z^2 + x^3*z + a04*y^4+a13*x*y^3+a31*x^3*y+a40*x^4;


A groebner basis computation on I27a=I36a=I36b=I45=I81=0 further yields
	a04 = a13 = 0,
that is
     phi := x * (x^2*z + y*z^2 + a31*x^2*y + a40*x^3 + );
So phi is instable since x=0 is tangent to the cubic at (0:1:0).

2.3) When a03 = 0 and a30 = 0, again we have

   phi := x*y*z^2 + a04*y^4+a13*x*y^3+a31*x^3*y+a40*x^4;

Then I27a=I36a=I36b=I45=I81=0, implies that a04 = a13 = 0 or a40 = a31 = 0

These two cases are the same up to the change of variable x <-> y

Let us assume that a04 = a13 = 0, i.e

   phi := x*y*z^2 + a31*x^3*y + a40*x^4;

=> the singular point (0:1:0) has multiplicity 3, and thus phi is instable.


III) In Characteristic 2
------------------------

What are the phi's such that D27 and the 6 invariants I3, I9, I12, I15, I18
and I24 are all zero ?

0) Singularity of multiplicity 3

As in char 0,

   phi := (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

I3, I9, I12, I15, I18, I24 are all polynomials in the usual Dixmier-Ohno
invariants (and they vanish at phi), so they are all zero too.

1) (0:0:1) has multiplicity 2, but only one tangent

So, we must have Disc(a02*y^2+a11*x*y+a20*x^2) = a11^2 = 0;

Either because a02 = 0, or because of the change of variable
(x:y:z) -> (X,Y,Z), s.t. X,Y = (x, sqrt(a02)*y+sqrt(a20)*x),
we can still assume without loss of generality that

   phi := x^2*z^2 + (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

1.1) If a03 = 0,

	I9 = a12^4*a04 = 0,
	I12 = a12^8 = 0

and thus a04 = a12 = 0, thus

    phi := x * ( x*z^2 + (a21*x*y+a30*x^2)*z + a13*y^3+a22*x*y^2+a31*x^2*y+a40*x^3 )

(0:0:1) is not singular on the cubic (because of the x*z^2 term), but it is
an inflexion point (x divides a21*x*y+a30*x^2). So phi is unstable since
(0:0:1) is a tangent point.

1.2) If a03 <> 0, then we can set it to 1 up to some homotethy in y and with
the change of variable x->X, y->Y+a12*X, z->Z+a13*X+a04*Y, we can further set
    a04 = a12 = a13 = 0,
it yields
   phi := x*y*z^2+(a21*x^2*y+a30*x^3+y^3)*z+a22*x^2*y^2+a31*x^3*y+a40*x^4;

   I3 = a30 = 0

And then I9=I12=I15=I18=I24=0 if and only if a22=a21=a40=a21=0;

That is
     phi := y * (x*z^2 + y^2*z + a31*x^3);

(0:0:1) is not singular on the cubic (because of the x*z^2 term), but it is
an inflexion point (y divides y^2*z). So phi is unstable since
(0:0:1) is a tangent point of the line y = 0.

2) (0:0:1) has multiplicity 2, but two distinct tangents

Then the tangent cone a20*x^2+a11*x*y+a02*y^2 = 0 at (0:0:1) is non singular.
Let a,b be the two roots of a20*x^2+a11*x+a02, then up to the change of variable
    x -> a*X+b*Y, y-> X+Y, z->Z
we can assume as usual without loss of generality that

   phi := x^2*z^2 + (a03*y^3+a12*x*y^2+a21*x^2*y+a30*x^3)*z + a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

2.1) When a03 & a30 <> 0, a

   phi := x*y*z^2+(a12*x*y^2+a21*x^2*y+x^3+y^3)*z+a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4

Up to the change of variable x->X, y->Y, z->Z+a*X+b*Y s.t a = a40, b = a04, we
can further set a40 = a04 = 0, that is

    phi := x*y*z^2+(a12*x*y^2+a21*x^2*y+x^3+y^3)*z+a13*x*y^3+a22*x^2*y^2+a31*x^3*y

Then I3=I9=I12=I15=I18=I24=0 if and only if a22=a31=a13=0 and either
     a21 + a12 + 1 = 0,
     a12^2 + a12 + 1 = 0,
or
     a21 = a12 = 1;

In the first case, we thus have
   phi := z * (x^3 + (a12 + 1)*x^2*y + a12*x*y^2 + y^3 + x*y*z),
and the line z = 0 is tangent to the cubic at the point (a12+1:1:0)

In the second case, we have
   phi := z * (x^3 + x^2*y + x*y^2 + y^3 + x*y*z);
and the line z = 0 is tangent to the cubic at the point (1:1:0)

2.2) When a03 = 0 and a30 <> 0 (and vice-versa)

i.e
     phi := x*y*z^2+(a12*x*y^2+a21*x^2*y+x^3)*z+a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;

Then
        I3=I9=I12=I15=I18=I24=0 if and only if a12 = a04 = 0 and a22^2 + a21^2*a13 = 0

So,
        phi := x * ( y*z^2 + (a21*x*y+x^2)*z + a13*y^3+a22*x*y^2+a31*x^2*y+a40*x^3 );

But the point (0 : a22 : a21*a13) is then singular of multiplicity 3, thus phi is unstable.

2.3) When a03 = 0 and a30 = 0, i.e

     phi := x*y*z^2+(a12*x*y^2+a21*x^2*y)*z+a04*y^4+a13*x*y^3+a22*x^2*y^2+a31*x^3*y+a40*x^4;


Then I3=I9=I12=I15=I18=I24=0 if and only if
     a22^2 + a21^2*a13 = a12 = a04 = 0
or
     a22^2 + a12^2*a31 = a21 = a40 = 0

These two cases are the same up to the change of variable x <-> y

Le us consider the first case, then

   phi := x * ( y*z^2 + a21*x*y*z + a13*y^3+a22*x*y^2+a31*x^2*y+a40*x^3 );

But the point (0 : a22 : a21*a13) is singular of multiplicity 3, thus phi is
unstable.


==> anc/Iotas.txt <==
// Iota invariants under the action of SL3
//      for the hyperelliptic reduction modulo p of ternary quartic forms
// =========================================================================

// Iota invariants given as a function of  I3, ..., I27

// For the definition of I3, ..., I27, see [Dixmier], [Echidna] or [Elsenhans].

// [Dixmier]   J. Dixmier. On the projective invariants of quartic plane curves.
//             Adv. in Math., 64:279-304, 1987. 
// [Echidna]   D. Kohel. Echidna Algorithms Algorithms for Elliptic Curves and
//             Higher Dimensional Analogues, http://iml.univ-mrs.fr/~kohel/alg/
// [Elsenhans] A.-S. Elsenhans. Explicit computations of invariants of plane
//             quartic curves. J. Symbolic Comput., 68(part2): 109-115, 2015.



// Any fields, of characteristic p <> 2, 3, 5 and 7
// ------------------------------------------------

iota6 := 3^2/(2^5*5*7)*(I3^2-180*I6);

iota9 := 3^5/(2^9*5^2*7^3)*(14*I3^3-2520*I3*I6-81*I9+135*J9);

iota12 := 3^3/(2^14*5*7^3)*I3*(-32*I3^3+14580*I3*I6+261*I9-495*J9)+5^2/(2*3*7^2)*iota6^2;

iota15 := 3^4/(2^16*5^2*7^5)*I3*(-592*I3^4+30780*I3^2*I6+2601*I3*I9-45*I3*J9+7290000*I6^2-2430*J12)+5^2/(3^2*7)*iota6*iota9;

iota18 := 3^8/(2^24*5^2*7^4)*I3^2*(-8*I3^4-14418*I3^2*I6-117*I3*I9+423*I3*J9+155520*I6^2-486*I12)+17^3/(2^6*3^2*7^3)*iota6^3+3*5/2^5*iota9^2-17/(2^3*7)*iota6*iota12;

iota21 := 3^7/(2^44*5^7*7^5)*I3^2*(-128*I3^5+213912*I3^3*I6+2961*I3^2*I9-8541*I3^2*J9-18057600*I3*I6^2+12204*I3*I12+810*I3*J12-45360*I6*I9+285120*I6*J9-4860*I15-540*J15)+2*5^3/(3^3*7^2)*iota6^2*iota9-13/(2*3^2)*iota9*iota12-17/(2^2*3*7)*iota6*iota15;

iota42 := 3^10/(2^18*5^5)*I3^5*I27;


==> anc/ShiodaHSOP.txt <==
// Homogenous system of parameters (HSOP) for the algebra of invariants
//           of binary forms of degree 8 under the action of SL2 
// =========================================================================

// HSOPs given as a function of  J2, J3, ...., J10

// For the definition of I2, ..., J10, see [Shioda].

// [Shioda] Tetsuji Shioda. On the Graded Ring of Invariants of Binary Octavics,
//           American Journal of Mathematics, Vol. 89, No. 4 (Oct., 1967), pp. 1022-1046



// Any fields, of characteristic p <> 2, 3, 5, 7
// ---------------------------------------------

ShiodaHSOP := [
    J2, J3, J4, J5, J6, J7
];


// Fields of characteristic 7
// --------------------------

ShiodaHSOPMod7 := [

    // deg. 3
    J3,

    // deg. 4
    -2/7*J2^2 + 1/7*J4,

    // deg. 5
    -5/7*J2*J3 + 1/7*J5,

    // deg. 6
    -18/49*J2^3 - 18/49*J3^2 - 1/49*J2*J4 + 1/49*J6,

    // deg. 10
    -654/2401*J2^5 + 915/2401*J2^2*J3^2 + 127/2401*J2^3*J4 - 5/2401*J3^2*J4 + 
        258/16807*J2*J4^2 + 45/2401*J2*J3*J5 + 11/2401*J2^2*J6 - 43/16807*J4*J6 
        - 15/2401*J3*J7 - 6/16807*J2*J8 + 1/16807*J10,

    // deg. 14
    6905/823543*J2^7 - 139103/117649*J2^4*J3^2 + 21970/117649*J2*J3^4 - 
        890/117649*J2^5*J4 + 7337/117649*J2^2*J3^2*J4 - 12564/823543*J2^3*J4^2 -
        58717/5764801*J3^2*J4^2 - 86/823543*J2*J4^3 - 955/117649*J2^3*J3*J5 - 
        60010/823543*J3^3*J5 - 40/16807*J2*J3*J4*J5 - 9/2401*J2^2*J5^2 - 
        1535/117649*J2^4*J6 + 3081/117649*J2*J3^2*J6 + 1872/823543*J2^2*J4*J6 + 
        2582/5764801*J4^2*J6 + 321/117649*J3*J5*J6 + 6/117649*J2*J6^2 - 
        466/117649*J2^2*J3*J7 + 257/117649*J3*J4*J7 + 6/2401*J2*J5*J7 - 
        228/823543*J7^2 + 356/823543*J2^3*J8 - 104/5764801*J3^2*J8 - 
        12/823543*J2*J4*J8 - 47/5764801*J6*J8 + 27/117649*J2*J3*J9 - 
	115/823543*J5*J9 - 31/823543*J2^2*J10 - 29/5764801*J4*J10

];


// Fields of characteristic 5
// --------------------------

ShiodaHSOPMod5 := [

    /* deg. 4 */
    J4,

    /* deg. 6 */
    J6,

    /* deg. 6 */
    -26/125*J2^3 - 93/125*J3^2 - 2/5*J2*J4,

    /* deg. 12 */
    -91926/390625*J2^6 + 276414/390625*J2^3*J3^2 + 103226/390625*J3^4 + 
	12991/15625*J2^4*J4 + 10838/15625*J2*J3^2*J4 + 54/125*J2^2*J4^2 + 
	3/25*J4^3 + 1/125*J2^2*J3*J5 - 6/625*J3*J4*J5 + 18/625*J2*J5^2,

    /* deg. 14 */
    -526889/1953125*J2^7 - 497754/1953125*J2^4*J3^2 + 2002464/1953125*J2*J3^4 - 
	5134/15625*J2^5*J4 - 30412/15625*J2^2*J3^2*J4 - 243/625*J2^3*J4^2 + 
	981/625*J3^2*J4^2 + 73/125*J2*J4^3 - 16202/78125*J2^3*J3*J5 + 
	12489/78125*J3^3*J5 + 89/625*J2*J3*J4*J5 - 1012/3125*J2^2*J5^2 + 
	3/5*J4*J5^2 + 21759/15625*J2^4*J6 + 3412/15625*J2*J3^2*J6 + 
	111/125*J2^2*J4*J6 + 19/25*J4^2*J6 + 16/625*J3*J5*J6 - 6/25*J2*J6^2 - 
	3/25*J2^2*J3*J7 + 61/625*J3*J4*J7 + 79/625*J2*J5*J7 - 2/25*J7^2 + 
	1187/15625*J2^3*J8 - 884/15625*J3^2*J8 + 84/625*J2*J4*J8 - 1/25*J6*J8 - 
	2/125*J5*J9 - 3/125*J4*J10,

    /* deg 20 */
    -483189171/30517578125*J2^10 - 42911319359/30517578125*J2^7*J3^2 -
	109793372712/30517578125*J2^4*J3^4 + 15685721353/30517578125*J2*J3^6 +
	109824543/244140625*J2^8*J4 + 1080496173/244140625*J2^5*J3^2*J4 -
        1540345818/244140625*J2^2*J3^4*J4 - 2305367/48828125*J2^6*J4^2 -
        235019076/48828125*J2^3*J3^2*J4^2 - 1859617/9765625*J3^4*J4^2 -
        781098/390625*J2^4*J4^3 + 161051/78125*J2*J3^2*J4^3 -
        30192/78125*J2^2*J4^4 - 1656/3125*J4^5 + 211286138/1220703125*J2^6*J3*J5
        - 3548334532/1220703125*J2^3*J3^3*J5 + 1945972837/1220703125*J3^5*J5 +
        21562789/9765625*J2^4*J3*J4*J5 + 21942577/9765625*J2*J3^3*J4*J5 +
        7865127/1953125*J2^2*J3*J4^2*J5 + 1847/3125*J3*J4^3*J5 +
        96711091/48828125*J2^5*J5^2 + 131684763/48828125*J2^2*J3^2*J5^2 -
        50302/78125*J2^3*J4*J5^2 + 548613/390625*J3^2*J4*J5^2 +
        20384/15625*J2*J4^2*J5^2 + 89928/1953125*J2*J3*J5^3 + 25633/78125*J5^4 -
        113509892/48828125*J2^7*J6 + 107604013/48828125*J2^4*J3^2*J6 +
        20686617/48828125*J2*J3^4*J6 + 23394517/9765625*J2^5*J4*J6 +
        53272806/9765625*J2^2*J3^2*J4*J6 + 100306/78125*J2^3*J4^2*J6 +
        7177/15625*J3^2*J4^2*J6 + 474/625*J2*J4^3*J6 +
        1764381/1953125*J2^3*J3*J5*J6 - 776017/1953125*J3^3*J5*J6 -
        154771/78125*J2*J3*J4*J5*J6 + 245386/390625*J2^2*J5^2*J6 +
        4794/3125*J4*J5^2*J6 - 373257/390625*J2^4*J6^2 -
        292001/390625*J2*J3^2*J6^2 - 62398/78125*J2^2*J4*J6^2 - 29/625*J4^2*J6^2
        + 21283/15625*J3*J5*J6^2 + 11/25*J2*J6^3 - 31684/78125*J2^5*J3*J7 +
        248563/78125*J2^2*J3^3*J7 + 1390863/1953125*J2^3*J3*J4*J7 -
        654091/1953125*J3^3*J4*J7 - 12183/78125*J2*J3*J4^2*J7 +
        164258/390625*J2^4*J5*J7 + 328144/390625*J2*J3^2*J5*J7 -
        406729/390625*J2^2*J4*J5*J7 + 116/125*J4^2*J5*J7 + 1827/15625*J3*J5^2*J7
        - 2034104/1953125*J2^2*J3*J6*J7 + 27/125*J3*J4*J6*J7 +
        938/3125*J2*J5*J6*J7 - 126203/1953125*J2^3*J7^2 + 77307/390625*J3^2*J7^2
        - 3628/15625*J2*J4*J7^2 - 802738/9765625*J2^6*J8 +
        4534182/9765625*J2^3*J3^2*J8 - 1188237/9765625*J3^4*J8 -
        944337/1953125*J2^4*J4*J8 + 609184/1953125*J2*J3^2*J4*J8 +
        2686/390625*J2^2*J4^2*J8 - 103/625*J4^3*J8 + 436/3125*J2^2*J3*J5*J8 -
        2542/78125*J3*J4*J5*J8 - 3951/15625*J2*J5^2*J8 -
        61481/1953125*J2^3*J6*J8 - 14044/390625*J3^2*J6*J8 -
        5407/15625*J2*J4*J6*J8 - 3/25*J6^2*J8 - 64489/390625*J2*J3*J7*J8 +
        2666/15625*J5*J7*J8 - 57504/1953125*J2^2*J8^2 - 104/15625*J4*J8^2 -
        1022433/9765625*J2^4*J3*J9 - 1772919/9765625*J2*J3^3*J9 +
        343127/1953125*J2^2*J3*J4*J9 - 417/3125*J3*J4^2*J9 +
        57288/1953125*J2^3*J5*J9 - 125551/390625*J3^2*J5*J9 +
        1441/15625*J2*J4*J5*J9 + 9844/78125*J2*J3*J6*J9 + 23/3125*J5*J6*J9 -
        52982/390625*J2^2*J7*J9 + 148/3125*J4*J7*J9 + 1169/78125*J3*J8*J9 +
        221/15625*J2*J9^2 - 2400576/48828125*J2^5*J10 -
        4087368/48828125*J2^2*J3^2*J10 + 34163/1953125*J2^3*J4*J10 +
        8683/78125*J3^2*J4*J10 - 64/15625*J2*J4^2*J10 +
        31582/390625*J2*J3*J5*J10 + 77/15625*J5^2*J10 + 14727/390625*J2^2*J6*J10
        - 7/625*J4*J6*J10 + 59/78125*J3*J7*J10 + 7744/78125*J2*J8*J10 -
        6/15625*J10^2

];


// Fields of characteristic 3
// --------------------------

ShiodaHSOPMod3 := [

    // deg. 4
    -1/3*J2^2 + 1/3*J4,

    // deg. 5
    J5,

   // deg. 6    
    -49/81*J2^3 - 1/3*J3^2 - 2/27*J2*J4 + 1/81*J6,

    // deg. 7
    -1/3*J2*J5 + 1/3*J7,

    // deg. 8
    -209/729*J2^4 - 8/27*J2*J3^2 - 46/243*J2^2*J4 - 1/3*J3*J5 - 4/729*J2*J6 + 
	1/9*J8,

    // deg. 9
    -356/729*J2^3*J3 - 2/27*J3^3 - 52/243*J2*J3*J4 - 65/81*J2^2*J5 - 1/729*J3*J6
	- 8/81*J2*J7 + 1/81*J9

];

